Asteroseismology and Gaia: Testing Scaling Relations Using 2200 Kepler Stars with TGAS Parallaxes

We present a comparison of parallaxes and radii from asteroseismology and Gaia DR1 (TGAS) for 2200 Kepler stars spanning from the main sequence to the red giant branch. We show that previously identified offsets between TGAS parallaxes and distances derived from asteroseismology and eclipsing binaries have likely been overestimated for parallaxes <~ 5-10 mas (~ 90-98% of the TGAS sample). The observed differences in our sample can furthermore be partially compensated by adopting a hotter Teff scale (such as the infrared flux method) instead of spectroscopic temperatures for dwarfs and subgiants. Residual systematic differences are at the ~ 2% level in parallax across three orders of magnitude. We use TGAS parallaxes to empirically demonstrate that asteroseismic radii are accurate to ~ 5% or better for stars between ~ 0.8-8 Rsun. We find no significant offset for main-sequence (<~ 1.5 Rsun) and low-luminosity RGB stars (~ 3-8 Rsun), but seismic radii appear to be systematically underestimated by ~5% for subgiants (~ 1.5-3 Rsun). We find no systematic errors as a function of metallicity between [Fe/H] ~ -0.8 to +0.4 dex, and show tentative evidence that corrections to the scaling relation for the large frequency separation (Dnu) improve the agreement with TGAS for RGB stars. Finally, we demonstrate that beyond ~ 3 kpc asteroseismology will provide more precise distances than end-of-mission Gaia data, highlighting the synergy and complementary nature of Gaia and asteroseismology for studying galactic stellar populations.

==> anc/table1.txt <==
kic numax numaxe dnu dnue plx plxe bt bte vtmag vtmage gmag gmage rmag rmage imag image zmag zmage jmag jmage hmag hmage kmag kmage 
   1160789     25.221    0.760       3.529    0.063   1.34998  0.32180    11.159    0.051    10.059    0.031    10.418    0.020     9.635    0.020     9.342    0.020     9.195    0.020     8.133    0.021     7.593    0.021     7.497    0.017 
   1161618     34.363    0.599       4.100    0.029   1.22824  0.35792    11.905    0.101    10.657    0.054    11.052    0.020    10.138    0.020     9.818    0.020     9.652    0.020     8.542    0.018     7.974    0.026     7.887    0.018 
   1162746     28.042    1.268       3.710    0.128   0.95244  0.98071    13.455    0.392    11.815    0.165    12.203    0.020    11.409    0.020    11.075    0.020    10.878    0.020     9.834    0.022     9.272    0.020     9.183    0.018 
   1163621     51.170    0.863       5.005    0.026   0.78671  0.38586    13.144    0.331    12.044    0.190    12.597    0.020    11.731    0.020    11.401    0.020    11.188    0.020    10.107    0.022     9.558    0.018     9.473    0.018 
   1294385    106.498    1.084       9.113    0.015   1.42517  0.51526    12.177    0.156    11.027    0.076    11.363    0.020    10.574    0.020    10.296    0.020    10.139    0.020     9.085    0.018     8.595    0.021     8.465    0.018 
   1430163   1775.247   72.128      85.873    1.879   5.48607  0.35214    10.159    0.027     9.627    0.023     9.694    0.020     9.480    0.020     9.429    0.020     9.459    0.020     8.769    0.026     8.560    0.018     8.529    0.018 
   1433803    150.146    0.997      12.179    0.017   2.68259  0.34127    11.833    0.089    10.503    0.046    10.967    0.020    10.090    0.020     9.814    0.020     9.630    0.020     8.538    0.020     8.046    0.020     7.942    0.018 
   1435467   1382.311    9.148      70.558    0.053   5.59756  0.24934     9.484    0.020     9.017    0.016     9.021    0.020     8.778    0.020     8.685    0.020     8.666    0.020     7.983    0.024     7.753    0.023     7.718    0.017 
   1435573     25.220    0.773       3.728    0.091   0.63619  0.32318    13.664    0.422    11.880    0.175    12.277    0.020    11.338    0.020    11.004    0.020    10.787    0.020     9.690    0.021     9.150    0.022     8.991    0.018 
   1569842    134.456    0.659      11.765    0.017   1.24636  0.56213    11.933    0.098    11.163    0.079    11.785    0.020    11.010    0.020    10.736    0.020    10.582    0.020     9.589    0.022     9.074    0.016     8.989    0.018 
   1571780     48.372    1.452       4.471    0.032   1.09589  0.35395    12.505    0.212    11.171    0.083    11.474    0.020    10.534    0.020    10.199    0.020     9.994    0.020     8.903    0.021     8.357    0.023     8.226    0.023 
   1572780     18.065    0.792       2.680    0.069   1.09007  0.33913    11.816    0.092    10.841    0.067    11.108    0.020    10.229    0.020     9.873    0.020     9.656    0.020     8.552    0.026     8.011    0.018     7.898    0.021 
   1575886     99.908    1.715       7.971    0.079   1.32397  0.52950    12.739    0.269    11.998    0.202    12.133    0.020    11.314    0.020    11.030    0.020    10.856    0.020     9.827    0.022     9.386    0.021     9.263    0.018 
   1576469     89.557    0.867       7.425    0.031   1.35470  0.27836    11.662    0.079    10.532    0.048    11.025    0.020    10.264    0.020    10.017    0.020     9.854    0.020     8.888    0.024     8.444    0.029     8.334    0.018 
   1725190     98.003    1.264       7.914    0.028   1.45464  0.31781    10.520    0.033     9.486    0.020     9.819    0.020     9.123    0.020     8.900    0.020     8.785    0.020     7.814    0.024     7.344    0.031     7.268    0.020 
   1725552      7.919    0.627       1.210    0.017   0.96397  0.72795    12.711    0.217    11.364    0.088    12.043    0.020    10.827    0.020    10.371    0.020    10.092    0.020     8.844    0.032     8.123    0.020     7.945    0.020 
   1725815   1044.287   47.036      55.942    0.462   3.03534  0.45360    11.489    0.063    10.982    0.065    11.038    0.020    10.756    0.020    10.657    0.020    10.626    0.020     9.862    0.022     9.636    0.022     9.589    0.018 
   1726211     30.174    0.747       3.763    0.095   1.12973  0.75476    12.396    0.170    11.270    0.081    11.658    0.020    10.887    0.020    10.569    0.020    10.383    0.020     9.376    0.022     8.846    0.022     8.743    0.017 
   1865595     12.398    0.252       1.810    0.016   0.80392  0.47650    13.157    0.304    11.678    0.127    12.528    0.020    11.440    0.020    10.993    0.020    10.701    0.020     9.476    0.021     8.785    0.016     8.647    0.018 
   1872166     77.414    0.917       6.695    0.056   1.26274  0.36961    13.586    0.373    12.318    0.198    12.430    0.020    11.527    0.020    11.238    0.020    11.078    0.020    10.000    0.022     9.500    0.022     9.373    0.017 
   1995859     46.035    1.153       4.779    0.045   0.79446  0.29581    12.353    0.165    11.241    0.083    11.619    0.020    10.808    0.020    10.489    0.020    10.308    0.020     9.293    0.020     8.796    0.020     8.653    0.018 
   2010607    674.919  138.543      42.479    1.374   1.27182  0.34764    11.837    0.078    11.411    0.089    11.564    0.020    11.238    0.020    11.170    0.020    11.164    0.020    10.427    0.020    10.204    0.021    10.155    0.019 
   2013502     60.626    0.994       5.671    0.046   0.45701  0.40703    12.564    0.238    11.610    0.136    12.781    0.020    11.862    0.020    11.497    0.020    11.266    0.020    10.163    0.020     9.620    0.019     9.489    0.018 
   2015820     45.280    0.830       4.629    0.014   1.27041  0.36859    11.338    0.061    10.033    0.030    10.255    0.020     9.455    0.020     9.165    0.020     8.990    0.020     7.941    0.019     7.417    0.020     7.314    0.017 
   2016706     38.360    0.627       4.356    0.030   0.74377  0.34437    12.667    0.232    11.155    0.080    11.475    0.020    10.523    0.020    10.187    0.020    10.005    0.020     8.920    0.023     8.382    0.021     8.248    0.018 
   2141928     33.792    0.933       4.146    0.045   0.82665  0.27073    12.194    0.138    11.208    0.081    11.585    0.020    10.644    0.020    10.311    0.020    10.115    0.020     9.007    0.024     8.473    0.023     8.310    0.017 
   2157901     28.285    1.750       3.811    0.053   1.05412  0.28963    12.689    0.246    11.471    0.109    11.984    0.020    11.059    0.020    10.739    0.020    10.537    0.020     9.409    0.020     8.871    0.026     8.737    0.017 
   2164327     44.562    1.060       4.661    0.027   0.83646  0.31282    12.302    0.154    11.173    0.077    11.567    0.020    10.731    0.020    10.444    0.020    10.274    0.020     9.217    0.021     8.669    0.021     8.552    0.019 
   2164874     12.404    0.740       1.759    0.044   1.54379  0.50969    13.325    0.303    11.351    0.085    12.073    0.020    10.891    0.020    10.471    0.020    10.190    0.020     8.975    0.024     8.306    0.016     8.155    0.017 
   2165450    104.651    1.031       8.155    0.025   1.07107  0.31959    12.592    0.197    11.273    0.078    11.666    0.020    10.859    0.020    10.592    0.020    10.425    0.020     9.426    0.022     8.914    0.018     8.795    0.017 
   2283075     68.577    0.790       6.472    0.014   1.36036  0.27351    13.059    0.274    11.570    0.110    11.754    0.020    10.827    0.020    10.511    0.020    10.327    0.020     9.234    0.022     8.703    0.021     8.564    0.018 
   2284679    198.683    0.945      16.160    0.023   1.05968  0.27423    12.903    0.237    11.654    0.120    12.034    0.020    11.339    0.020    11.068    0.020    10.925    0.020     9.923    0.024     9.456    0.023     9.335    0.021 
   2285898     24.070    0.890       3.794    0.046   0.61905  0.37739    12.517    0.189    11.229    0.081    11.626    0.020    10.777    0.020    10.461    0.020    10.282    0.020     9.231    0.024     8.716    0.018     8.568    0.017 
   2300503     13.470    0.351       1.964    0.012   0.89928  0.24565    12.445    0.216    10.763    0.063    11.205    0.020    10.115    0.020     9.736    0.020     9.487    0.020     8.267    0.026     7.632    0.029     7.517    0.036 
   2305590     49.750    0.515       5.303    0.018   1.30809  0.47731    12.507    0.193    12.375    0.210    12.492    0.020    11.541    0.020    11.175    0.020    10.947    0.020     9.829    0.022     9.235    0.019     9.128    0.018 
   2307683     39.418    0.529       4.313    0.011   0.26848  0.36740    14.382    0.506    11.954    0.159    12.403    0.020    11.487    0.020    11.143    0.020    10.924    0.020     9.823    0.021     9.262    0.020     9.132    0.017 
   2309550     50.273    1.313       5.035    0.043   1.22375  0.27724    10.792    0.038     9.598    0.021     9.873    0.020     9.107    0.020     8.870    0.020     8.714    0.020     7.682    0.020     7.203    0.023     7.113    0.020 
   2309595    643.208    9.052      39.029    0.512   2.65507  0.74031    12.513    0.179    11.809    0.143    12.026    0.020    11.334    0.020    11.108    0.020    10.975    0.020    10.040    0.022     9.604    0.020     9.500    0.018 
   2422073     26.404    0.601       3.252    0.014   0.74486  0.35942    13.241    0.298    11.413    0.088    12.142    0.020    11.130    0.020    10.748    0.020    10.511    0.020     9.357    0.021     8.726    0.021     8.593    0.017 
   2423824     22.215    0.630       2.726    0.038   0.83481  0.31313    12.470    0.190    11.386    0.094    11.768    0.020    10.995    0.020    10.694    0.020    10.533    0.020     9.503    0.020     9.024    0.020     8.916    0.017 
   2424934     33.156    0.774       3.998    0.044   0.54626  0.24856    11.834    0.080    10.662    0.051    11.189    0.020    10.300    0.020     9.985    0.020     9.813    0.020     8.738    0.026     8.213    0.018     8.093    0.021 
   2424955     51.273    0.661       5.379    0.013   0.74883  0.39241    12.692    0.220    11.107    0.074    11.626    0.020    10.664    0.020    10.327    0.020    10.136    0.020     9.035    0.023     8.483    0.016     8.335    0.017 
   2444348     30.512    0.497       3.270    0.010   0.65174  0.35557    12.231    0.154    10.867    0.065    11.225    0.020    10.230    0.020     9.887    0.020     9.653    0.020     8.513    0.021     7.944    0.018     7.804    0.017 
   2447529    104.970    2.790       8.397    0.052   0.65584  0.35264    13.723    0.366    12.067    0.169    12.406    0.020    11.561    0.020    11.262    0.020    11.092    0.020    10.057    0.020     9.593    0.022     9.487    0.018 
   2447604     54.930    1.549       5.055    0.022   0.14101  0.29198    12.388    0.162    11.002    0.063    11.568    0.020    10.665    0.020    10.356    0.020    10.179    0.020     9.133    0.020     8.641    0.023     8.502    0.019 
   2448225     36.643    2.258       3.998    0.017   1.41106  0.68235    13.204    0.305    11.264    0.080    11.691    0.020    10.705    0.020    10.386    0.020    10.147    0.020     9.014    0.029     8.440    0.021     8.329    0.017 
   2450729   1053.105   87.546      61.910    0.562   3.80818  0.46067    11.535    0.067    10.814    0.058    10.985    0.020    10.579    0.020    10.451    0.020    10.418    0.020     9.585    0.020     9.333    0.019     9.283    0.018 
   2451509     81.703    0.621       7.141    0.016   1.36842  0.38115    11.432    0.063    10.300    0.036    10.637    0.020     9.855    0.020     9.565    0.020     9.453    0.020     8.440    0.024     7.946    0.018     7.811    0.017 
   2568563     53.808    0.737       5.243    0.028   0.92132  0.31498    13.279    0.295    11.759    0.137    12.224    0.020    11.253    0.020    10.914    0.020    10.697    0.020     9.549    0.021     8.998    0.019     8.868    0.017 
   2583884     57.075    0.882       5.522    0.017   1.50738  0.51217    11.931    0.099    10.758    0.056    11.217    0.020    10.360    0.020    10.024    0.020     9.853    0.020     8.823    0.020     8.339    0.029     8.219    0.017 
   2695267     30.335    1.382       3.911    0.104   1.57503  0.27786    11.017    0.049     9.869    0.028    10.222    0.020     9.437    0.020     9.158    0.020     9.010    0.020     7.929    0.026     7.407    0.018     7.309    0.017 
   2695975     10.237    0.576       1.552    0.016   0.59882  0.37102    12.791    0.246    11.435    0.098    11.827    0.020    10.709    0.020    10.286    0.020    10.059    0.020     8.801    0.021     8.111    0.018     7.968    0.024 
   2696732     90.921    0.629       8.334    0.014   1.10422  0.37775    13.988    0.466    12.754    0.274    12.258    0.020    11.428    0.020    11.121    0.020    10.960    0.020     9.876    0.020     9.334    0.022     9.233    0.018 
   2710472     46.397    0.511       4.669    0.018   0.61062  0.49629    13.717    0.374    12.127    0.176    12.463    0.020    11.532    0.020    11.177    0.020    10.968    0.020     9.834    0.021     9.264    0.019     9.138    0.018 
   2711432      9.917    0.471       1.559    0.047   1.00116  0.37835    12.202    0.146    10.663    0.052    11.277    0.020    10.148    0.020     9.746    0.020     9.529    0.020     8.263    0.023     7.612    0.017     7.476    0.020 
   2716608     67.451    0.968       5.772    0.037   0.73811  0.49998    11.960    0.103    10.845    0.062    11.235    0.020    10.473    0.020    10.178    0.020    10.034    0.020     9.023    0.024     8.564    0.016     8.474    0.018 
   2719795     53.578    0.607       5.484    0.012   0.38876  0.80773    12.601    0.220    11.421    0.096    11.958    0.020    10.995    0.020    10.652    0.020    10.444    0.020     9.357    0.020     8.753    0.026     8.620    0.018 
   2831788     54.204    0.451       5.473    0.014   1.19011  0.23882    11.716    0.073    10.400    0.039    10.840    0.020     9.924    0.020     9.607    0.020     9.434    0.020     8.295    0.020     7.732    0.024     7.627    0.020 
   2836038     37.123    0.728       4.252    0.023   0.80328  0.33702    12.998    0.271    11.787    0.148    12.246    0.020    11.216    0.020    10.903    0.020    10.697    0.020     9.536    0.020     8.969    0.042     8.825    0.018 
   2837475   1629.761    8.774      75.720    0.055   7.93523  0.25589     9.027    0.017     8.547    0.013     8.590    0.020     8.384    0.020     8.375    0.020     8.405    0.020     7.649    0.021     7.481    0.016     7.464    0.027 
   2846051      6.767    0.146       1.109    0.014   0.70366  0.32992    12.451    0.169    10.986    0.063    11.451    0.020    10.179    0.020     9.681    0.020     9.361    0.020     8.037    0.021     7.350    0.020     7.163    0.016 
   2849125    722.576   26.115      41.322    1.969   0.70285  0.80115    12.242    0.145    11.571    0.108    11.617    0.020    11.250    0.020    11.148    0.020    11.137    0.020    10.327    0.021    10.088    0.020    10.037    0.018 
   2852862    983.522   11.637      53.556    0.125   2.56955  0.47551    11.479    0.070    10.802    0.062    10.905    0.020    10.625    0.020    10.532    0.020    10.536    0.020     9.772    0.021     9.540    0.016     9.511    0.018 
   2858440     46.961    1.330       4.821    0.034   1.12443  0.25309    12.194    0.148    10.985    0.069    11.605    0.020    10.653    0.020    10.338    0.020    10.171    0.020     8.999    0.026     8.505    0.026     8.364    0.017 
   2860010     77.918    0.903       6.844    0.016   0.72047  0.46532    13.765    0.417    11.732    0.140    12.303    0.020    11.448    0.020    11.162    0.020    11.008    0.020     9.935    0.021     9.430    0.020     9.321    0.017 
   2865774   1239.891   70.932      63.533    4.143   2.71946  0.36352    12.451    0.170    11.660    0.122    11.776    0.020    11.354    0.020    11.238    0.020    11.178    0.020    10.369    0.022    10.070    0.018    10.025    0.019 
   2970584     62.967    0.709       6.385    0.015   1.56124  0.25670    11.800    0.085    10.565    0.048    10.832    0.020     9.980    0.020     9.645    0.020     9.444    0.020     8.373    0.023     7.820    0.027     7.677    0.020 
   2973894     27.667    1.508       4.041    0.260   0.40772  0.45654    12.547    0.205    12.006    0.171    12.219    0.020    11.372    0.020    11.114    0.020    10.957    0.020     9.907    0.021     9.469    0.023     9.336    0.017 
   2975717     27.745    0.563       3.401    0.013   1.39451  0.48653    12.283    0.153    11.026    0.068    11.490    0.020    10.433    0.020    10.062    0.020     9.845    0.020     8.667    0.034     8.026    0.021     7.888    0.018 
   2987113     33.052    1.388       3.867    0.030   1.38609  0.62687    13.041    0.271    11.089    0.071    11.591    0.020    10.500    0.020    10.157    0.020     9.919    0.020     8.789    0.032     8.225    0.023     8.055    0.024 
   2988638     90.800    2.135       7.483    0.017   1.13529  0.60788    13.792    0.409    12.294    0.196    12.849    0.020    12.026    0.020    11.807    0.020    11.592    0.020    10.544    0.022    10.083    0.019     9.945    0.018 
   2988988     38.511    0.768       4.302    0.020   1.02369  0.30801    12.789    0.248    11.225    0.085    11.691    0.020    10.758    0.020    10.445    0.020    10.247    0.020     9.159    0.022     8.598    0.021     8.507    0.018 
   2991448   1111.248   14.285      61.732    0.157   2.21562  0.96398    11.651    0.077    10.834    0.064    11.162    0.020    10.671    0.020    10.513    0.020    10.449    0.020     9.602    0.026     9.267    0.032     9.225    0.021 
   2992350     45.367    0.697       4.757    0.014   1.61138  0.33333    11.068    0.051     9.865    0.028    10.215    0.020     9.408    0.020     9.165    0.020     9.004    0.020     7.944    0.018     7.501    0.034     7.364    0.020 
   2998253   1884.738  223.264      87.227    5.604   3.61811  0.31458    11.288    0.059    10.628    0.047    10.808    0.020    10.491    0.020    10.418    0.020    10.400    0.020     9.655    0.020     9.435    0.020     9.396    0.018 
   3096473     36.897    0.554       4.284    0.015   0.20779  0.28391    13.466    0.322    12.412    0.192    12.776    0.020    11.780    0.020    11.412    0.020    11.192    0.020    10.074    0.019     9.451    0.021     9.338    0.017 
   3098716     31.269    1.661       4.140    0.067   0.59800  0.30924    12.326    0.169    11.586    0.121    12.677    0.020    11.877    0.020    11.588    0.020    11.423    0.020    10.388    0.020     9.888    0.020     9.763    0.017 
   3099949     32.985    0.500       4.210    0.036   0.58754  0.33472    12.941    0.275    11.560    0.117    12.643    0.020    11.851    0.020    11.561    0.020    11.396    0.020    10.324    0.020     9.814    0.020     9.733    0.017 
   3100193     30.718    0.589       3.462    0.011   1.04785  0.75698    12.952    0.260    11.547    0.110    12.314    0.020    11.136    0.020    10.718    0.020    10.456    0.020     9.273    0.024     8.648    0.018     8.452    0.018 
   3101090     32.090    1.218       3.933    0.028   0.38888  0.27008    12.543    0.199    11.503    0.103    12.149    0.020    11.275    0.020    10.958    0.020    10.781    0.020     9.692    0.021     9.125    0.022     8.998    0.020 
   3101632     29.791    1.157       3.717    0.035   0.81643  0.41303    13.267    0.314    11.517    0.102    11.852    0.020    10.825    0.020    10.486    0.020    10.291    0.020     9.178    0.019     8.557    0.021     8.401    0.020 
   3102411    139.159    0.837      12.219    0.019   0.73174  0.63892    12.712    0.245    11.668    0.136    12.115    0.020    11.390    0.020    11.107    0.020    10.971    0.020     9.947    0.021     9.446    0.022     9.350    0.017 
   3111383    235.533    1.352      18.233    0.051   3.51088  0.61998    12.606    0.192    11.710    0.118    11.906    0.020    11.216    0.020    10.972    0.020    10.856    0.020     9.871    0.019     9.377    0.021     9.313    0.017 
   3112152   1221.493   42.965      65.130    2.003   2.05979  0.30347    12.308    0.142    11.552    0.095    11.936    0.020    11.604    0.020    11.500    0.020    11.485    0.020    10.766    0.019    10.503    0.022    10.442    0.018 
   3112889    871.525   57.588      53.709    1.861   2.13774  0.40816    11.831    0.077    11.303    0.080    11.419    0.020    11.125    0.020    11.030    0.020    11.007    0.020    10.208    0.021     9.976    0.016     9.925    0.018 
   3115178    428.866    5.852      28.414    0.690   2.46438  0.28193    13.350    0.327    12.013    0.163    12.239    0.020    11.413    0.020    11.164    0.020    11.012    0.020    10.011    0.021     9.495    0.019     9.421    0.018 
   3115946     93.164    1.181       8.103    0.015   1.44824  0.31407    13.069    0.292    12.045    0.176    12.740    0.020    11.847    0.020    11.539    0.020    11.353    0.020    10.286    0.021     9.735    0.019     9.618    0.018 
   3120889      2.362    0.032       0.477    0.027   2.74929  0.46703    13.979    0.493    11.210    0.087    11.659    0.020    10.237    0.020     9.651    0.020     9.299    0.020     7.994    0.021     7.193    0.026     6.995    0.018 
   3121940     28.671    0.622       3.742    0.052   0.78202  0.39057    13.012    0.289    12.392    0.221    12.824    0.020    11.877    0.020    11.521    0.020    11.305    0.020    10.185    0.022     9.595    0.020     9.483    0.018 
   3122185     94.538    1.512       7.697    0.204   0.49169  0.36400    12.856    0.279    11.669    0.135    11.907    0.020    11.085    0.020    10.816    0.020    10.671    0.020     9.606    0.022     9.151    0.020     9.033    0.018 
   3123191   1740.659   58.737      89.446    2.996   5.96439  0.59362    10.507    0.035     9.959    0.030     9.951    0.020     9.724    0.020     9.648    0.020     9.618    0.020     8.932    0.024     8.685    0.022     8.635    0.018 
   3216467     30.959    1.330       3.850    0.029   0.49511  0.30882    14.363    0.512    11.787    0.142    12.222    0.020    11.097    0.020    10.740    0.020    10.510    0.020     9.367    0.021     8.755    0.020     8.628    0.018 
   3217051     36.404    1.432       4.282    0.041   0.20612  0.31689    13.717    0.396    12.037    0.178    12.308    0.020    11.286    0.020    10.943    0.020    10.721    0.020     9.609    0.021     9.049    0.016     8.900    0.017 
   3221239    124.116    0.685      10.472    0.014   1.07963  0.33249    12.670    0.243    11.563    0.119    12.168    0.020    11.262    0.020    10.959    0.020    10.781    0.020     9.718    0.020     9.184    0.022     9.077    0.018 
   3222220     30.029    0.596       3.718    0.031   0.89249  0.28426    13.048    0.294    11.480    0.105    12.049    0.020    11.098    0.020    10.769    0.020    10.579    0.020     9.492    0.023     8.923    0.023     8.791    0.018 
   3222670     35.085    1.262       3.985    0.028   0.89841  0.24723    11.711    0.079    10.515    0.046    10.986    0.020    10.156    0.020     9.859    0.020     9.689    0.020     8.602    0.023     8.111    0.020     8.007    0.023 
   3223000   2573.222  539.752     110.919    1.633   7.16819  0.25793    10.041    0.026     9.543    0.022     9.658    0.020     9.330    0.020     9.240    0.020     9.232    0.020     8.455    0.021     8.285    0.036     8.156    0.034 
   3231503     42.842    0.754       4.331    0.020   1.04327  0.40559    12.616    0.192    11.243    0.073    11.566    0.020    10.622    0.020    10.296    0.020    10.101    0.020     8.952    0.022     8.427    0.016     8.287    0.018 
   3234666     50.804    0.693       5.079    0.014   1.31814  0.37896    12.654    0.221    11.951    0.167    12.219    0.020    11.225    0.020    10.896    0.020    10.681    0.020     9.517    0.021     8.959    0.020     8.795    0.018 
   3234703     80.600    1.216       6.892    0.066   0.74115  0.29787    11.827    0.084    10.823    0.061    11.194    0.020    10.439    0.020    10.201    0.020    10.065    0.020     9.013    0.020     8.560    0.017     8.449    0.018 
   3235616    103.862    1.353       8.347    0.037   0.99593  0.27791    13.009    0.267    11.414    0.095    12.092    0.020    11.307    0.020    11.077    0.020    10.939    0.020     9.912    0.022     9.438    0.016     9.352    0.018 
   3236379     60.012    0.678       5.853    0.015   1.22053  0.48095    13.690    0.385    11.749    0.145    12.068    0.020    11.158    0.020    10.841    0.020    10.647    0.020     9.541    0.027     8.987    0.030     8.829    0.018 
   3236382   1565.974  122.689      75.745    3.638   4.69210  0.27190    10.291    0.028     9.827    0.026     9.874    0.020     9.699    0.020     9.680    0.020     9.714    0.020     9.002    0.026     8.793    0.063     8.770    0.018 
   3238859     51.284    0.883       5.107    0.022   0.62474  0.29651    12.427    0.191    11.771    0.154    12.263    0.020    11.388    0.020    11.088    0.020    10.939    0.020     9.837    0.021     9.354    0.022     9.212    0.018 
   3240670    158.736    1.247      12.143    0.020   1.61567  0.26059    12.051    0.138    11.122    0.087    11.359    0.020    10.641    0.020    10.390    0.020    10.276    0.020     9.284    0.021     8.835    0.020     8.716    0.017 
   3241374     37.905    0.550       4.214    0.027   1.08311  0.26787    11.867    0.093    10.717    0.059    11.075    0.020    10.181    0.020     9.885    0.020     9.685    0.020     8.590    0.024     8.018    0.016     7.937    0.017 
   3241581   2807.592  383.570     123.412    2.783   7.36574  0.26558    11.123    0.052    10.426    0.042    10.577    0.020    10.096    0.020     9.976    0.020     9.952    0.020     9.101    0.022     8.790    0.017     8.711    0.018 
   3241947     59.013    0.778       5.689    0.012   1.00844  0.38748    12.578    0.222    12.106    0.193    12.540    0.020    11.512    0.020    11.167    0.020    10.952    0.020     9.780    0.021     9.211    0.020     9.091    0.018 
   3326790     26.902    0.861       3.599    0.045   1.61486  0.47779    12.441    0.185    11.507    0.110    11.887    0.020    10.955    0.020    10.616    0.020    10.428    0.020     9.344    0.022     8.759    0.026     8.655    0.017 
   3329196    435.093    5.008      29.604    0.143   3.15654  0.25624    11.957    0.110    10.809    0.061    11.070    0.020    10.346    0.020    10.093    0.020     9.962    0.020     8.982    0.026     8.499    0.027     8.478    0.018 
   3336731     41.713    0.692       4.457    0.034   1.06543  0.41063    11.754    0.070    10.651    0.045    10.954    0.020    10.206    0.020     9.922    0.020     9.763    0.020     8.730    0.027     8.244    0.023     8.133    0.024 
   3337740    126.345    1.267      10.508    0.013   2.66057  0.97512    12.105    0.112    10.930    0.056    11.341    0.020    10.591    0.020    10.329    0.020    10.221    0.020     9.205    0.018     8.735    0.021     8.622    0.017 
   3344897    902.547   49.825      47.016    0.845   2.85520  0.28703    11.286    0.057    10.834    0.058    10.937    0.020    10.671    0.020    10.588    0.020    10.578    0.020     9.842    0.020     9.625    0.020     9.581    0.018 
   3347146      3.829    0.288       0.799    0.017   0.02182  0.59403    12.391    0.179    10.960    0.065   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.417    0.018     7.725    0.020     7.572    0.020 
   3355015     25.844    0.488       3.366    0.073   0.41320  0.46410    12.980    0.237    11.974    0.151    12.743    0.020    11.811    0.020    11.494    0.020    11.247    0.020    10.129    0.022     9.566    0.023     9.433    0.022 
   3424072    172.898    1.930      13.371    0.015   1.63098  0.42928    11.642    0.069    10.602    0.045    10.908    0.020    10.194    0.020     9.957    0.020     9.839    0.020     8.838    0.020     8.349    0.018     8.253    0.024 
   3424105     51.755    0.581       5.156    0.014   0.95565  0.26260    13.331    0.344    12.317    0.199    12.462    0.020    11.447    0.020    11.093    0.020    10.885    0.020     9.766    0.021     9.220    0.027     9.010    0.017 
   3425476     39.915    0.645       4.471    0.036   0.47293  0.32691    12.697    0.225    12.576    0.233    12.486    0.020    11.603    0.020    11.285    0.020    11.118    0.020    10.027    0.020     9.480    0.020     9.378    0.017 
   3425851   2038.000   60.000      92.600    1.500   3.93887  0.23906    11.244    0.058    10.655    0.050   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.678    0.022     9.474    0.022     9.395    0.019 
   3426898     64.095    0.710       6.530    0.014   0.35315  0.28040    12.792    0.245    12.303    0.204    12.751    0.020    11.942    0.020    11.621    0.020    11.447    0.020    10.363    0.020     9.816    0.020     9.692    0.017 
   3427720   2726.381   23.367     120.045    0.048  10.51406  0.25756     9.880    0.025     9.280    0.019     9.396    0.020     9.027    0.020     8.908    0.020     8.889    0.020     8.094    0.020     7.843    0.016     7.826    0.017 
   3427850     27.153    0.482       3.479    0.033   1.33486  0.26023    10.862    0.048     9.575    0.023     9.955    0.020     9.137    0.020     8.838    0.020     8.680    0.020     7.593    0.018     7.077    0.020     6.973    0.021 
   3429205    371.041    1.961      24.296    0.081   3.36881  0.29232    11.585    0.071    10.598    0.049    10.791    0.020    10.088    0.020     9.837    0.020     9.693    0.020     8.716    0.037     8.278    0.021     8.183    0.020 
   3429738     55.779    0.623       5.881    0.017   1.82095  0.23710    11.768    0.088    10.384    0.042    10.823    0.020     9.990    0.020     9.666    0.020     9.494    0.020     8.381    0.023     7.861    0.023     7.730    0.021 
   3430893   1700.054   84.952      80.813    3.919   3.38985  0.24551    11.384    0.065    10.823    0.061    11.063    0.020    10.729    0.020    10.622    0.020    10.606    0.020     9.836    0.021     9.579    0.022     9.519    0.017 
   3431022     34.206    1.049       4.156    0.035   0.36498  0.25979    12.853    0.267    11.564    0.121    12.428    0.020    11.597    0.020    11.272    0.020    11.087    0.020     9.996    0.021     9.469    0.024     9.349    0.017 
   3437637    834.621   40.718      48.084    1.266   2.81096  0.38080    12.446    0.167    11.511    0.092    11.868    0.020    11.329    0.020    11.129    0.020    11.061    0.020    10.140    0.027     9.772    0.033     9.682    0.018 
   3438633    964.992   34.514      55.725    2.197   1.96346  0.47127    11.775    0.069    11.318    0.079    11.424    0.020    11.112    0.020    11.014    0.020    10.996    0.020    10.184    0.019     9.943    0.016     9.922    0.017 
   3439353     84.408    0.476       7.575    0.015   1.94803  0.45792    13.288    0.280    12.444    0.183    13.178    0.020    12.296    0.020    11.966    0.020    11.772    0.020    10.672    0.029    10.115    0.022    10.032    0.041 
   3443483    131.324    1.291      10.663    0.017   1.25134  0.27577    13.532    0.349    11.964    0.160    12.359    0.020    11.524    0.020    11.240    0.020    11.087    0.020    10.052    0.020     9.546    0.022     9.445    0.017 
   3444374     55.890    0.492       5.742    0.015   1.18081  0.29972    13.992    0.430    12.006    0.165    12.673    0.020    11.687    0.020    11.341    0.020    11.123    0.020     9.991    0.021     9.427    0.019     9.286    0.018 
   3453419     45.514    0.983       4.626    0.098   0.45223  0.31407    13.923    0.414    12.143    0.175    12.604    0.020    11.666    0.020    11.335    0.020    11.130    0.020    10.014    0.022     9.442    0.020     9.303    0.017 
   3455760     48.372    0.702       4.867    0.011   0.76136  0.70764    12.307    0.161    11.474    0.100    11.868    0.020    10.878    0.020    10.507    0.020    10.314    0.020     9.141    0.026     8.598    0.031     8.413    0.020 
   3455843     27.281    1.135       3.188    0.036   0.62579  0.54884    12.166    0.125    11.039    0.066    11.585    0.020    10.622    0.020    10.252    0.020    10.046    0.020     8.906    0.026     8.269    0.033     8.123    0.023 
   3456181    965.777    7.635      52.223    0.068   3.83335  0.27367    10.291    0.027     9.776    0.023     9.778    0.020     9.563    0.020     9.491    0.020     9.472    0.020     8.733    0.020     8.530    0.028     8.479    0.025 
   3458097     68.659    2.068       6.423    0.047   0.95626  0.75156    12.566    0.182    11.833    0.143   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.788    0.020     9.313    0.020     9.207    0.017 
   3526061    128.607    0.639      10.670    0.014   2.50821  0.25785    11.577    0.066    10.478    0.040    10.770    0.020     9.908    0.020     9.617    0.020     9.447    0.020     8.423    0.021     7.916    0.034     7.776    0.029 
   3526625     33.578    1.107       4.175    0.034   0.61128  0.72430    13.457    0.343    11.918    0.163    12.265    0.020    11.318    0.020    10.999    0.020    10.827    0.020     9.709    0.021     9.146    0.018     9.031    0.019 
   3527032     42.767    0.638       4.572    0.014   1.14750  0.25215    12.465    0.188    11.054    0.074    11.486    0.020    10.596    0.020    10.278    0.020    10.101    0.020     9.006    0.029     8.442    0.021     8.335    0.017 
   3527708      8.396    0.237       1.484    0.056   1.05185  0.46020    13.078    0.297    11.641    0.123    12.067    0.020    10.979    0.020    10.575    0.020    10.359    0.020     9.129    0.023     8.463    0.018     8.316    0.017 
   3527891     30.984    1.009       3.542    0.016   0.33085  0.37180    11.983    0.110    10.589    0.047    11.131    0.020    10.109    0.020     9.755    0.020     9.572    0.020     8.367    0.021     7.786    0.018     7.664    0.015 
   3528656     20.898    0.336       2.681    0.013   0.29447  0.32599    13.988    0.448    11.568    0.111    12.311    0.020    11.341    0.020    10.966    0.020    10.758    0.020     9.591    0.021     9.004    0.023     8.840    0.017 
   3529276     58.478    1.057       5.644    0.018   1.09226  0.25086    13.020    0.273    11.365    0.091    11.855    0.020    11.002    0.020    10.671    0.020    10.507    0.020     9.420    0.022     8.891    0.019     8.773    0.017 
   3529480     44.662    2.005       4.602    0.023   1.39659  0.38313    11.439    0.071    10.045    0.032    10.577    0.020     9.666    0.020     9.376    0.020     9.216    0.020     8.110    0.024     7.574    0.021     7.453    0.018 
   3529597     51.500    1.089       4.903    0.019   0.75304  0.25836    13.050    0.303    12.067    0.187    12.487    0.020    11.604    0.020    11.322    0.020    11.139    0.020    10.035    0.021     9.507    0.019     9.402    0.018 
   3531478    241.483    1.406      17.158    0.032   1.04464  0.26516    12.531    0.208    12.056    0.181    12.306    0.020    11.578    0.020    11.297    0.020    11.155    0.020    10.161    0.022     9.693    0.023     9.603    0.017 
   3532113     46.721    0.674       4.904    0.021   0.87493  0.29858    13.992    0.435    12.424    0.206    12.884    0.020    11.863    0.020    11.493    0.020    11.259    0.020    10.080    0.021     9.517    0.024     9.374    0.018 
   3533464    193.247    1.466      14.713    0.034   2.08854  0.25311    11.873    0.084    10.598    0.045    11.119    0.020    10.290    0.020    10.024    0.020     9.914    0.020     8.840    0.029     8.376    0.023     8.259    0.027 
   3534307   1435.921   72.528      78.183    1.011   3.71056  0.26827    12.305    0.151    11.517    0.100    11.723    0.020    11.247    0.020    11.105    0.020    11.056    0.020    10.138    0.021     9.812    0.021     9.803    0.019 
   3539408    114.532    1.064       9.540    0.015   1.72767  0.30255    11.139    0.046    10.039    0.027    10.292    0.020     9.559    0.020     9.336    0.020     9.218    0.020     8.173    0.019     7.694    0.021     7.633    0.020 
   3543433      9.758    0.598       1.463    0.018   0.70568  0.28131    12.528    0.189    11.359    0.087    12.095    0.020    10.937    0.020    10.533    0.020    10.292    0.020     9.077    0.022     8.443    0.038     8.259    0.018 
   3544595   3366.000   81.000     145.770    0.450  10.13167  0.33828    10.902    0.043    10.079    0.030    10.329    0.020     9.830    0.020     9.689    0.020     9.651    0.020     8.771    0.019     8.446    0.017     8.370    0.019 
   3545147     55.164    0.895       5.291    0.013   1.01102  0.23231    11.997    0.104    10.923    0.062    11.294    0.020    10.372    0.020    10.066    0.020     9.886    0.020     8.818    0.018     8.294    0.018     8.163    0.018 
   3545753    749.341   61.936      43.288    1.056   2.19954  0.38447    11.923    0.087    11.269    0.075    11.309    0.020    10.957    0.020    10.839    0.020    10.808    0.020     9.987    0.021     9.706    0.021     9.675    0.018 
   3547041    103.280    0.860       9.006    0.015   1.57672  0.40952    14.518    0.519    12.163    0.177    12.918    0.020    11.861    0.020    11.518    0.020    11.295    0.020    10.139    0.021     9.571    0.022     9.434    0.018 
   3547794   1203.167   77.914      67.056    5.147   2.57748  0.55241    11.846    0.082    11.310    0.084    11.596    0.020    11.376    0.020    11.336    0.020    11.349    0.020    10.568    0.022    10.382    0.022    10.347    0.019 
   3548732     44.008    0.618       4.359    0.012   2.62963  0.83492    11.731    0.071    10.325    0.036    10.764    0.020     9.828    0.020     9.518    0.020     9.349    0.020     8.244    0.021     7.689    0.023     7.572    0.017 
   3560093     82.657    0.851       7.122    0.028   0.75060  0.75903    12.503    0.177    11.312    0.079    11.704    0.020    10.917    0.020    10.633    0.020    10.482    0.020     9.472    0.020     9.024    0.022     8.892    0.018 
   3560181     31.781    0.700       3.900    0.030   1.28852  0.44767    12.740    0.240    11.597    0.115    11.994    0.020    10.938    0.020    10.596    0.020    10.386    0.020     9.244    0.020     8.668    0.021     8.518    0.018 
   3630240    253.379    5.657      18.327    0.273   1.98207  0.93095    12.972    0.286    12.498    0.234    12.190    0.020    11.583    0.020    11.344    0.020    11.220    0.020    10.266    0.022     9.834    0.021     9.730    0.017 
   3631821     59.393    0.834       5.550    0.030   1.06022  0.30799    11.727    0.079    10.412    0.043    10.853    0.020    10.029    0.020     9.758    0.020     9.607    0.020     8.533    0.023     8.072    0.024     7.974    0.017 
   3632418   1147.052    6.095      60.854    0.042   9.03695  0.22386     8.874    0.017     8.310    0.012   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     7.229    0.032     7.031    0.023     6.945    0.018 
   3633057     50.467    0.706       5.241    0.014   0.56856  0.26487    13.141    0.296    12.361    0.203    12.334    0.020    11.434    0.020    11.086    0.020    10.864    0.020     9.759    0.020     9.183    0.022     9.062    0.018 
   3633152     33.687    0.472       4.007    0.014   0.82374  0.25724    12.933    0.240    11.504    0.101    11.906    0.020    10.914    0.020    10.528    0.020    10.290    0.020     9.129    0.023     8.542    0.023     8.416    0.055 
   3633847   1139.085   64.113      61.149    1.006   3.12834  0.24512    11.019    0.046    10.398    0.037    10.549    0.020    10.188    0.020    10.084    0.020    10.063    0.020     9.265    0.022     9.041    0.023     8.972    0.018 
   3633889   2010.370   56.144      97.458    4.386   4.66311  0.25722    10.628    0.035    10.187    0.032    10.270    0.020    10.002    0.020     9.943    0.020     9.939    0.020     9.212    0.022     9.022    0.033     8.946    0.018 
   3634488    232.341    1.227      17.441    0.019   1.91683  0.25144    12.262    0.139    11.091    0.067    11.299    0.020    10.580    0.020    10.319    0.020    10.188    0.020     9.212    0.022     8.720    0.021     8.638    0.017 
   3634720     37.654    1.755       3.947    0.035   1.54968  0.27046    11.409    0.060    10.129    0.031    10.523    0.020     9.678    0.020     9.372    0.020     9.202    0.020     8.096    0.023     7.578    0.023     7.480    0.021 
   3640905    500.700    7.000      30.630    0.200   2.37317  0.61678    13.044    0.245    11.919    0.144    12.306    0.020    11.471    0.020    11.223    0.020    11.088    0.020    10.047    0.021     9.581    0.018     9.465    0.018 
   3642038     40.948    0.749       4.281    0.009   0.83657  0.62385    13.022    0.249    11.890    0.145    12.099    0.020    11.196    0.020    10.865    0.020    10.668    0.020     9.504    0.020     8.917    0.022     8.803    0.017 
   3642422    494.146   47.192      29.442    0.393   2.23646  0.75500    11.695    0.071    10.826    0.057    10.979    0.020    10.280    0.020    10.069    0.020     9.973    0.020     8.977    0.021     8.586    0.033     8.493    0.018 
   3643774   1566.577   36.074      76.417    0.301   5.03572  0.25767    10.786    0.041     9.970    0.029    10.200    0.020     9.765    0.020     9.669    0.020     9.656    0.020     8.890    0.020     8.657    0.016     8.572    0.017 
   3644223    163.175    1.174      13.300    0.011   3.27746  0.30835    10.911    0.045     9.909    0.028    10.263    0.020     9.472    0.020     9.220    0.020     9.106    0.020     8.111    0.019     7.631    0.016     7.531    0.021 
   3644958    111.084    0.898       9.297    0.014   1.06901  0.26684    12.248    0.147    11.069    0.071    11.648    0.020    10.925    0.020    10.651    0.020    10.500    0.020     9.463    0.021     8.994    0.021     8.881    0.018 
   3646933      5.665    0.462       1.034    0.061   1.14414  0.36704    12.828    0.224    10.905    0.058    11.499    0.020    10.213    0.020     9.759    0.020     9.477    0.020     8.178    0.019     7.459    0.047     7.277    0.023 
   3651360     29.211    1.006       3.518    0.021   0.73957  0.46951    12.854    0.259    11.381    0.100    11.867    0.020    10.902    0.020    10.589    0.020    10.385    0.020     9.276    0.020     8.704    0.036     8.580    0.017 
   3654897      8.816    0.128       1.351    0.070   0.51945  0.56049    12.658    0.220    10.947    0.064    11.400    0.020    10.350    0.020     9.960    0.020     9.703    0.020     8.478    0.023     7.817    0.024     7.670    0.020 
   3656231     37.765    0.404       4.256    0.048   1.35814  0.37606    13.335    0.334    12.814    0.255    12.519    0.020    11.583    0.020    11.237    0.020    11.010    0.020     9.886    0.021     9.354    0.021     9.199    0.017 
   3656476   1932.400   12.352      93.305    0.026   8.63249  0.28315    10.539    0.033     9.643    0.023     9.901    0.020     9.436    0.020     9.279    0.020     9.230    0.020     8.382    0.024     8.083    0.023     8.008    0.017 
   3657002   1600.226   68.441      80.096    0.990   6.05805  0.26945    10.564    0.035     9.887    0.027    10.097    0.020     9.686    0.020     9.569    0.020     9.557    0.020     8.737    0.023     8.511    0.029     8.427    0.020 
   3658812     17.176    0.538       2.430    0.019   1.25398  0.27996    11.679    0.069    10.526    0.040    10.833    0.020     9.937    0.020     9.634    0.020     9.409    0.020     8.302    0.021     7.714    0.016     7.570    0.018 
   3660374     48.033    0.625       4.916    0.014   0.96007  0.37093    14.074    0.417    12.293    0.174    12.822    0.020    11.862    0.020    11.494    0.020    11.256    0.020    10.084    0.020     9.527    0.020     9.371    0.018 
   3660498     57.622    0.694       6.104    0.028   1.03122  0.70889    13.463    0.329    11.516    0.097    11.856    0.020    11.015    0.020    10.669    0.020    10.473    0.020     9.371    0.021     8.805    0.016     8.696    0.017 
   3660976     39.616    1.320       3.882    0.044   0.38613  0.39470    13.222    0.304    12.180    0.181    12.444    0.020    11.589    0.020    11.275    0.020    11.085    0.020    10.018    0.020     9.545    0.019     9.435    0.017 
   3661135   1005.609   22.005      54.965    1.363   3.63860  0.53915    11.797    0.075    11.079    0.069    11.329    0.020    10.767    0.020    10.599    0.020    10.523    0.020     9.650    0.021     9.292    0.019     9.241    0.017 
   3661494     87.678    0.604       8.361    0.027   1.85098  0.44493    11.958    0.103    11.044    0.069    11.300    0.020    10.505    0.020    10.215    0.020    10.056    0.020     9.026    0.021     8.487    0.017     8.411    0.018 
   3662233      4.301    0.260       0.816    0.014   0.76204  0.62197    12.727    0.231    12.434    0.210    13.019    0.020    11.769    0.020    11.242    0.020    10.894    0.020     9.600    0.021     8.811    0.026     8.646    0.014 
   3663200     92.030    1.112       7.651    0.034   0.25227  0.43976    13.065    0.270    12.361    0.196    12.025    0.020    11.242    0.020    10.979    0.020    10.827    0.020     9.843    0.020     9.395    0.017     9.299    0.012 
   3729833     52.130    0.499       5.242    0.011   0.93991  0.36794    13.957    0.422    11.788    0.149    12.162    0.020    11.159    0.020    10.789    0.020    10.566    0.020     9.449    0.022     8.893    0.022     8.725    0.017 
   3730801   1493.040   50.588      74.547    1.893   2.47574  0.34616    12.851    0.262    11.875    0.165    11.841    0.020    11.403    0.020    11.269    0.020    11.218    0.020    10.368    0.020    10.095    0.020    10.015    0.015 
   3733735   2105.007   21.027      92.149    0.141   9.58878  0.26055     8.873    0.017     8.409    0.013     8.442    0.020     8.280    0.020     8.231    0.020     8.260    0.020     7.533    0.018     7.380    0.021     7.374    0.021 
   3735269     36.229    0.478       4.144    0.012   0.71166  0.42749    13.405    0.327    11.625    0.112    11.981    0.020    10.923    0.020    10.508    0.020    10.257    0.020     9.065    0.027     8.516    0.033     8.317    0.018 
   3735699      4.074    0.301       0.800    0.027   0.43261  0.27859    13.512    0.318    11.178    0.070    11.705    0.020    10.376    0.020     9.846    0.020     9.542    0.020     8.198    0.019     7.492    0.023     7.319    0.018 
   3735871   2815.568   37.576     122.856    0.099   7.90233  0.23228    10.478    0.030     9.823    0.024     9.966    0.020     9.612    0.020     9.519    0.020     9.502    0.020     8.732    0.027     8.505    0.021     8.477    0.018 
   3736289     50.096    1.516       4.977    0.035   1.26151  0.52757    12.208    0.133    10.877    0.059    11.597    0.020    10.790    0.020    10.488    0.020    10.314    0.020     9.286    0.022     8.772    0.033     8.672    0.017 
   3736401     30.855    1.148       4.089    0.038   1.01210  0.32372    13.652    0.338    12.347    0.183    12.810    0.020    11.856    0.020    11.514    0.020    11.309    0.020    10.214    0.022     9.668    0.023     9.519    0.018 
   3742673     64.215    0.639       6.097    0.015   1.02677  0.67604    12.372    0.159    11.250    0.081    11.926    0.020    10.875    0.020    10.533    0.020    10.324    0.020     9.225    0.018     8.681    0.020     8.558    0.018 
   3744043    111.274    0.787       9.895    0.020   2.52160  0.28256    11.046    0.046     9.917    0.027    10.329    0.020     9.559    0.020     9.316    0.020     9.164    0.020     8.199    0.023     7.725    0.020     7.626    0.021 
   3744681     62.586    1.196       5.517    0.023   0.79198  0.33131    12.092    0.124    10.751    0.055    11.086    0.020    10.322    0.020    10.034    0.020     9.872    0.020     8.893    0.039     8.370    0.016     8.281    0.019 
   3745153     45.202    1.051       4.553    0.042   0.57410  0.33673    12.685    0.240    11.586    0.121    12.133    0.020    11.289    0.020    10.960    0.020    10.791    0.020     9.824    0.018     9.295    0.021     9.187    0.018 
   3747777     43.910    0.668       4.439    0.011   1.02750  0.60832    13.284    0.305    11.858    0.146    12.162    0.020    11.162    0.020    10.830    0.020    10.609    0.020     9.569    0.020     8.974    0.019     8.840    0.018 
   3748691     38.403    0.716       4.202    0.046   1.02612  0.31634    13.254    0.298    12.337    0.190    12.500    0.020    11.482    0.020    11.159    0.020    10.960    0.020     9.914    0.029     9.336    0.032     9.235    0.019 
   3749487     70.219    0.818       6.503    0.015   1.51156  0.58364    12.817    0.225    11.268    0.078    11.496    0.020    10.690    0.020    10.399    0.020    10.232    0.020     9.202    0.022     8.675    0.023     8.549    0.018 
   3750614     51.447    0.605       5.516    0.017   0.92426  0.34336    14.125    0.449    11.800    0.148    12.776    0.020    11.797    0.020    11.448    0.020    11.226    0.020    10.137    0.022     9.535    0.020     9.410    0.018 
   3750891     54.798    0.653       5.612    0.014   0.76590  0.34804    13.368    0.326    12.146    0.170    12.907    0.020    11.862    0.020    11.560    0.020    11.333    0.020    10.218    0.021     9.643    0.020     9.529    0.018 
   3754895     66.746    0.859       6.632    0.025   1.69079  0.24526    12.085    0.127    11.252    0.088    11.424    0.020    10.550    0.020    10.197    0.020    10.025    0.020     9.062    0.024     8.465    0.020     8.370    0.017 
   3758458     66.643    1.544       5.875    0.034   0.79536  0.33936    13.131    0.286    11.541    0.101    12.083    0.020    11.209    0.020    10.895    0.020    10.708    0.020     9.694    0.023     9.212    0.028     9.091    0.020 
   3758731     80.263    1.782       6.241    0.050   1.69271  0.49548    12.216    0.135    11.077    0.068    11.455    0.020    10.564    0.020    10.273    0.020    10.071    0.020     9.037    0.024     8.587    0.029     8.465    0.020 
   3759654     89.717    1.581       7.874    0.049   1.16477  0.32394    11.654    0.068    10.546    0.042    10.857    0.020    10.106    0.020     9.845    0.020     9.695    0.020     8.757    0.020     8.276    0.018     8.227    0.022 
   3759814    217.702    4.349      16.518    0.018   1.86524  0.35049    12.305    0.149    11.530    0.101    11.345    0.020    10.645    0.020    10.388    0.020    10.245    0.020     9.295    0.019     8.857    0.026     8.795    0.022 
   3761660      9.608    0.095       1.463    0.037   0.57928  0.54800    12.915    0.240    11.112    0.072    11.480    0.020    10.234    0.020     9.775    0.020     9.479    0.020     8.310    0.023     7.594    0.018     7.415    0.016 
   3833399     36.975    0.751       4.151    0.023   1.62557  0.28815    11.034    0.048     9.689    0.024     9.997    0.020     9.143    0.020     8.837    0.020     8.666    0.020     7.594    0.018     7.078    0.015     6.967    0.020 
   3833819    152.877    0.934      12.439    0.030   0.86959  0.35276    13.215    0.320    11.782    0.154    12.704    0.020    11.849    0.020    11.542    0.020    11.370    0.020    10.306    0.018     9.795    0.018     9.684    0.018 
   3836105      5.564    0.298       0.990    0.021   0.15596  0.29685    13.005    0.298    10.948    0.072    11.545    0.020    10.317    0.020     9.818    0.020     9.518    0.020     8.233    0.021     7.556    0.038     7.339    0.021 
   3838075     35.777    1.005       4.181    0.026   0.51484  0.31234    12.888    0.239    11.942    0.157    12.908    0.020    11.936    0.020    11.608    0.020    11.400    0.020    10.290    0.023     9.693    0.022     9.562    0.020 
   3839310     13.097    0.352       1.929    0.013   0.57037  0.28492    13.686    0.352    12.192    0.176    12.888    0.020    11.849    0.020    11.417    0.020    11.185    0.020     9.979    0.022     9.298    0.020     9.177    0.018 
   3847071     61.234    0.696       6.137    0.016   1.02209  0.55418    13.577    0.349    12.407    0.197    12.524    0.020    11.614    0.020    11.285    0.020    11.106    0.020    10.065    0.022     9.501    0.014     9.382    0.019 
   3854781   1181.003   31.002      62.016    0.805   2.67919  0.71366    12.326    0.162    11.449    0.099    11.521    0.020    10.990    0.020    10.845    0.020    10.818    0.020    10.003    0.022     9.706    0.022     9.634    0.018 
   3858714     48.728    0.530       4.862    0.240   1.26252  0.42691    13.269    0.333    11.903    0.166    12.797    0.020    11.856    0.020    11.535    0.020    11.340    0.020    10.301    0.022     9.749    0.022     9.624    0.019 
   3860139     21.287    0.984       2.526    0.017   0.49677  0.33264    12.760    0.233    11.603    0.116    12.047    0.020    10.915    0.020    10.533    0.020    10.314    0.020     9.152    0.020     8.522    0.024     8.381    0.017 
   3860253     85.540    1.103       7.386    0.017   1.83976  0.25265    11.751    0.077    10.487    0.041    10.773    0.020     9.999    0.020     9.714    0.020     9.582    0.020     8.644    0.019     8.144    0.017     8.032    0.018 
   3934458     36.880    0.850       4.256    0.019   1.10229  0.22839    11.872    0.091    10.984    0.070    11.236    0.020    10.362    0.020    10.048    0.020     9.882    0.020     8.845    0.021     8.249    0.017     8.152    0.024 
   3935987     20.278    0.432       2.598    0.013   0.52588  0.33172    14.660    0.646    11.896    0.172    12.575    0.020    11.350    0.020    10.919    0.020    10.643    0.020     9.457    0.021     8.782    0.024     8.610    0.020 
   3936921     26.609    0.870       3.459    0.062   1.07186  0.29220    12.781    0.229    11.052    0.069    11.697    0.020    10.635    0.020    10.272    0.020    10.021    0.020     8.898    0.030     8.282    0.023     8.128    0.018 
   3937217     29.406    1.608       3.704    0.049   1.22125  0.80865    13.062    0.277    11.861    0.162    12.488    0.020    11.547    0.020    11.222    0.020    11.023    0.020     9.921    0.018     9.364    0.016     9.238    0.018 
   3938291    113.294    0.961       9.309    0.016   1.13297  0.25136    12.300    0.168    10.800    0.061    11.257    0.020    10.445    0.020    10.176    0.020    10.029    0.020     8.954    0.021     8.505    0.026     8.395    0.017 
   3939679    206.517    1.078      15.505    0.016   1.61572  0.26118    12.292    0.183    11.324    0.106    11.766    0.020    11.026    0.020    10.760    0.020    10.637    0.020     9.621    0.021     9.162    0.022     9.044    0.017 
   3942203     34.673    0.681       4.227    0.020   0.87964  0.27524    13.590    0.350    11.363    0.088    11.876    0.020    10.979    0.020    10.656    0.020    10.446    0.020     9.348    0.021     8.781    0.018     8.642    0.018 
   3952307    853.018   54.494      51.339    1.101   3.11209  0.55981    11.501    0.073    10.763    0.062    10.879    0.020    10.513    0.020    10.433    0.020    10.467    0.020     9.565    0.018     9.310    0.021     9.248    0.018 
   3952580    627.898   17.220      36.477    0.421   2.08973  0.37422    10.871    0.046    10.347    0.042    10.474    0.020    10.087    0.020    10.022    0.020    10.021    0.020     9.303    0.018     9.048    0.021     9.001    0.018 
   3953057     16.151    0.637       2.187    0.012   0.45578  0.60640    12.657    0.230    11.023    0.070    11.392    0.020    10.215    0.020     9.728    0.020     9.443    0.020     8.289    0.019     7.597    0.021     7.407    0.016 
   3955590     20.541    0.751       2.745    0.022   1.45287  0.51663    12.433    0.170    10.948    0.059    11.412    0.020    10.232    0.020     9.846    0.020     9.616    0.020     8.453    0.020     7.842    0.026     7.709    0.021 
   3958400     53.958    0.970       5.142    0.026   0.95553  0.24361    11.882    0.088    10.859    0.060    11.135    0.020    10.333    0.020    10.055    0.020     9.890    0.020     8.940    0.024     8.434    0.023     8.307    0.017 
   3964632      8.668    0.440       1.320    0.021   0.88303  0.56579    14.671    0.607    11.573    0.114    12.166    0.020    10.841    0.020    10.258    0.020     9.868    0.020     8.630    0.018     7.900    0.023     7.657    0.020 
   3967300    158.568    1.938      12.470    0.019   1.72471  0.37570    12.031    0.114    10.839    0.060    11.209    0.020    10.405    0.020    10.163    0.020    10.053    0.020     9.014    0.021     8.532    0.021     8.420    0.017 
   3967430   1853.132   35.684      87.040    1.424   6.04211  0.27705     9.871    0.024     9.481    0.021     9.484    0.020     9.254    0.020     9.226    0.020     9.235    0.020     8.567    0.023     8.396    0.029     8.344    0.017 
   3967859   1580.469  199.027      93.782    2.200   4.95969  0.28647    11.290    0.063    10.619    0.051    10.795    0.020    10.464    0.020    10.324    0.020    10.296    0.020     9.557    0.020     9.254    0.020     9.231    0.017 
   4038445    492.804    6.717      31.435    0.453   2.35601  0.68277    13.362    0.353    11.664    0.126    12.140    0.020    11.519    0.020    11.270    0.020    11.163    0.020    10.224    0.020     9.762    0.020     9.682    0.016 
   4039306     33.480    1.100       4.196    0.037   0.75884  0.28687    13.547    0.339    11.843    0.148    12.401    0.020    11.480    0.020    11.148    0.020    10.950    0.020     9.897    0.022     9.353    0.019     9.238    0.017 
   4039831      7.342    0.292       1.120    0.015   0.43392  0.39350    14.196    0.467    12.265    0.193    12.764    0.020    11.408    0.020    10.913    0.020    10.541    0.020     9.268    0.022     8.538    0.020     8.342    0.017 
   4040211     38.853    1.037       4.214    0.023   0.67290  0.27155    13.406    0.330    12.035    0.171    12.362    0.020    11.449    0.020    11.112    0.020    10.913    0.020     9.831    0.022     9.257    0.022     9.140    0.017 
   4041405     18.872    0.511       2.592    0.014   1.10705  0.32038    13.678    0.440    11.854    0.176    11.978    0.020    11.011    0.020    10.615    0.020    10.371    0.020     9.253    0.020     8.620    0.027     8.478    0.018 
   4041406     99.586    1.339       8.238    0.030   1.01312  0.23068    11.611    0.079    10.658    0.056    11.031    0.020    10.348    0.020    10.076    0.020     9.928    0.020     8.969    0.035     8.578    0.057     8.416    0.017 
   4042951     31.686    0.924       4.197    0.032   0.74243  0.23847    12.101    0.132    11.525    0.110    12.335    0.020    11.471    0.020    11.123    0.020    10.949    0.020     9.859    0.024     9.367    0.022     9.247    0.021 
   4042977    137.943    1.399      10.830    0.035   1.05785  0.33362    13.051    0.309    11.303    0.093    12.037    0.020    11.164    0.020    10.851    0.020    10.685    0.020     9.674    0.026     9.170    0.022     9.034    0.021 
   4048951    119.389    0.797      10.454    0.017   1.32271  0.25792    13.461    0.414    11.068    0.079    11.761    0.020    10.976    0.020    10.682    0.020    10.527    0.020     9.511    0.018     9.008    0.016     8.903    0.018 
   4049576    953.579  123.246      53.265    3.299   2.42614  0.23793    12.473    0.196    11.488    0.107    11.772    0.020    11.368    0.020    11.216    0.020    11.129    0.020    10.367    0.018    10.054    0.018     9.993    0.018 
   4055294    119.898    0.994       9.660    0.021   1.31015  0.57352    11.483    0.071    10.210    0.039    10.520    0.020     9.698    0.020     9.400    0.020     9.267    0.020     8.283    0.020     7.785    0.018     7.680    0.021 
   4056079     46.010    0.561       4.563    0.010   0.83874  0.43824    11.579    0.069    10.540    0.044    10.710    0.020     9.955    0.020     9.645    0.020     9.484    0.020     8.505    0.024     7.998    0.023     7.869    0.020 
   4057744     25.013    0.792       2.926    0.012   1.12086  0.34596    12.615    0.195    11.446    0.093    11.641    0.020    10.631    0.020    10.263    0.020    10.039    0.020     8.955    0.021     8.367    0.033     8.190    0.018 
   4058004     40.232    1.239       4.313    0.175   0.95190  0.37471    11.993    0.100    10.604    0.044    11.063    0.020    10.156    0.020     9.773    0.020     9.581    0.020     8.555    0.027     7.966    0.034     7.909    0.018 
   4060545     46.660    0.992       4.801    0.037   0.99294  0.44984    11.996    0.105    10.709    0.052    11.006    0.020    10.230    0.020     9.947    0.020     9.773    0.020     8.839    0.021     8.321    0.021     8.228    0.017 
   4064179     11.532    0.485       1.546    0.037   0.89046  0.29758    11.803    0.085    10.287    0.038    10.599    0.020     9.646    0.020     9.264    0.020     9.024    0.020     7.938    0.026     7.335    0.027     7.200    0.017 
   4064447    287.334    7.307      19.174    0.439   1.95025  0.28997    12.077    0.126    11.740    0.147    11.886    0.020    11.393    0.020    11.164    0.020    11.056    0.020    10.213    0.022     9.773    0.019     9.710    0.018 
   4065054     85.911    1.154       7.221    0.067   1.04968  0.30016    13.127    0.326    11.755    0.148    12.044    0.020    11.313    0.020    11.039    0.020    10.893    0.020     9.795    0.023     9.343    0.022     9.216    0.020 
   4066278    121.464    1.503      10.095    0.023   1.33608  0.40280    14.026    0.458    12.149    0.185    12.870    0.020    12.007    0.020    11.686    0.020    11.508    0.020    10.481    0.021     9.936    0.020     9.828    0.017 
   4070746    196.079    2.360      14.402    0.021   1.52672  0.55234    12.615    0.221    11.025    0.070    11.254    0.020    10.570    0.020    10.324    0.020    10.170    0.020     9.242    0.022     8.761    0.026     8.648    0.018 
   4072740    261.380    1.357      18.352    0.041   3.91602  0.34747    11.189    0.055    10.095    0.033    10.373    0.020     9.577    0.020     9.347    0.020     9.144    0.020     8.137    0.030     7.651    0.024     7.535    0.024 
   4072847     13.877    1.003       1.973    0.028   0.50762  0.36639    14.023    0.477    11.562    0.117    11.882    0.020    10.915    0.020    10.509    0.020    10.272    0.020     9.136    0.021     8.456    0.023     8.355    0.011 
   4139784     47.560    0.614       4.824    0.013   0.99845  0.31606    13.868    0.400    11.404    0.091    12.174    0.020    11.178    0.020    10.822    0.020    10.620    0.020     9.501    0.022     8.925    0.019     8.785    0.017 
   4139805     85.462    1.209       7.390    0.033   1.04031  0.23939    11.937    0.093    10.889    0.060    11.310    0.020    10.502    0.020    10.218    0.020    10.081    0.020     9.054    0.024     8.605    0.031     8.469    0.017 
   4139914     36.424    0.982       4.305    0.056   1.02153  0.23963    11.832    0.080    10.570    0.043    10.959    0.020    10.096    0.020     9.782    0.020     9.616    0.020     8.565    0.020     8.035    0.036     7.879    0.021 
   4141376   2928.000   97.000     128.800    1.300   4.33674  0.52515    11.747    0.081    11.112    0.077    11.319    0.020    10.999    0.020    10.886    0.020    10.872    0.020    10.065    0.021     9.849    0.019     9.785    0.017 
   4141483      9.048    0.113       1.338    0.060   0.40437  0.26149    12.308    0.166    11.171    0.082    11.739    0.020    10.688    0.020    10.290    0.020    10.057    0.020     8.845    0.024     8.179    0.021     8.058    0.018 
   4141815     43.462    0.908       4.590    0.047   0.79007  0.25064    12.881    0.259    11.220    0.088    11.642    0.020    10.682    0.020    10.340    0.020    10.139    0.020     9.016    0.034     8.485    0.027     8.340    0.017 
   4143460     39.477    0.936       4.329    0.035   0.78976  0.33443    13.009    0.251    12.240    0.178    12.558    0.020    11.644    0.020    11.272    0.020    11.064    0.020     9.983    0.020     9.414    0.023     9.308    0.020 
   4143755   1458.000   57.000      77.200    1.300   2.88201  0.25673    13.030    0.253    12.154    0.178    12.300    0.020    11.895    0.020    11.722    0.020    11.647    0.020    10.836    0.021    10.486    0.022    10.446    0.020 
   4164910     37.766    1.034       4.380    0.036   0.91355  0.34296    12.857    0.270    11.248    0.087    11.856    0.020    10.958    0.020    10.629    0.020    10.425    0.020     9.354    0.021     8.833    0.022     8.689    0.017 
   4165030   1096.081   31.105      61.846    1.284   3.17790  0.31260    12.445    0.194    11.449    0.103    11.928    0.020    11.454    0.020    11.285    0.020    11.204    0.020    10.359    0.021    10.000    0.020     9.943    0.018 
   4168909    141.709    0.815      11.531    0.019   1.31509  0.43118    12.465    0.193    11.500    0.102    11.657    0.020    10.768    0.020    10.481    0.020    10.291    0.020     9.199    0.022     8.747    0.031     8.582    0.018 
   4169130     37.523    1.007       4.284    0.031   1.13244  0.40710    12.480    0.194    11.610    0.116    11.964    0.020    11.016    0.020    10.701    0.020    10.495    0.020     9.345    0.022     8.826    0.021     8.689    0.018 
   4169517     65.294    1.242       6.073    0.057   0.40927  0.42585    13.221    0.332    12.252    0.200    12.602    0.020    11.853    0.020    11.542    0.020    11.374    0.020    10.369    0.022     9.851    0.028     9.759    0.023 
   4177025      5.906    0.118       1.260    0.036   1.17151  0.52236    12.442    0.189    10.815    0.059    11.321    0.020    10.234    0.020     9.820    0.020     9.535    0.020     8.254    0.018     7.619    0.018     7.473    0.021 
   4241369     61.729    1.062       5.772    0.032   1.03713  0.29752    12.077    0.140    10.784    0.066    11.195    0.020    10.359    0.020    10.056    0.020     9.890    0.020     8.867    0.034     8.353    0.027     8.236    0.023 
   4243623    493.549    9.166      31.938    0.433   2.95286  0.29866    12.940    0.267    11.530    0.111    11.810    0.020    11.109    0.020    10.839    0.020    10.709    0.020     9.769    0.021     9.278    0.022     9.149    0.017 
   4243796     37.031    0.562       4.324    0.023   0.74044  0.25426    12.239    0.154    10.979    0.067    11.723    0.020    10.703    0.020    10.361    0.020    10.146    0.020     9.053    0.021     8.471    0.034     8.321    0.017 
   4243803     17.203    1.144       1.886    0.025   0.30296  0.25452    12.646    0.229    10.842    0.065    11.336    0.020    10.310    0.020     9.940    0.020     9.726    0.020     8.580    0.020     7.982    0.021     7.849    0.023 
   4244973     53.083    0.886       4.729    0.025   1.05199  0.26891    11.964    0.098    10.745    0.053    11.142    0.020    10.218    0.020     9.903    0.020     9.730    0.020     8.618    0.021     8.150    0.023     8.009    0.021 
   4247542   1204.068  160.577      72.194    2.309   2.51650  0.31028    11.931    0.104    11.426    0.101    11.731    0.020    11.433    0.020    11.348    0.020    11.346    0.020    10.564    0.023    10.344    0.022    10.264    0.018 
   4249357     47.922    0.769       5.114    0.012   1.07846  0.31566    14.284    0.513    12.000    0.167    12.770    0.020    11.851    0.020    11.499    0.020    11.274    0.020    10.167    0.024     9.602    0.022     9.435    0.020 
   4252818   1325.391   47.554      69.740    4.223   2.98801  0.66548    12.198    0.128    11.516    0.099    11.876    0.020    11.373    0.020    11.206    0.020    11.132    0.020    10.234    0.020     9.937    0.020     9.855    0.017 
   4262505     88.206    0.689       7.948    0.015   1.30762  0.29368    11.874    0.084    10.769    0.055    11.040    0.020    10.301    0.020    10.016    0.020     9.873    0.020     8.885    0.030     8.387    0.021     8.274    0.018 
   4271039     46.858    0.467       5.172    0.021   0.68038  0.38296    13.430    0.373    12.208    0.196    12.573    0.020    11.743    0.020    11.417    0.020    11.213    0.020    10.140    0.020     9.585    0.020     9.473    0.018 
   4275625     32.026    0.697       3.739    0.057   0.26403  0.54277    12.982    0.266    11.747    0.145    11.991    0.020    10.938    0.020    10.583    0.020    10.346    0.020     9.143    0.023     8.595    0.028     8.451    0.024 
   4276070     44.510    1.078       4.576    0.024   0.44471  0.46548    13.887    0.427    12.352    0.213    12.950    0.020    11.898    0.020    11.550    0.020    11.315    0.020    10.134    0.021     9.573    0.022     9.410    0.018 
   4279700     30.624    1.316       3.546    0.025   0.82001  0.34843    14.207    0.530    12.100    0.195    12.723    0.020    11.661    0.020    11.291    0.020    11.056    0.020     9.853    0.021     9.249    0.022     9.100    0.014 
   4281490     54.320    0.765       5.233    0.021   1.58893  0.42971    11.560    0.069    10.585    0.046    11.083    0.020    10.261    0.020     9.984    0.020     9.805    0.020     8.682    0.018     8.176    0.021     8.101    0.014 
   4346201    956.143   23.302      55.319    0.365   3.80137  0.36453    10.681    0.039    10.149    0.035    10.171    0.020     9.822    0.020     9.717    0.020     9.686    0.020     8.956    0.021     8.680    0.026     8.609    0.020 
   4346319     45.975    0.652       4.622    0.026   0.40945  0.24515    13.071    0.306    11.681    0.137    12.295    0.020    11.331    0.020    10.997    0.020    10.811    0.020     9.710    0.021     9.163    0.018     9.024    0.017 
   4346893     33.138    1.255       3.892    0.024   1.25943  0.27157    12.288    0.152    10.772    0.057    11.111    0.020    10.048    0.020     9.704    0.020     9.494    0.020     8.376    0.020     7.782    0.023     7.637    0.026 
   4346953     27.339    1.280       3.041    0.016   0.37236  0.28242    13.763    0.371    12.356    0.193    12.654    0.020    11.560    0.020    11.178    0.020    10.934    0.020     9.756    0.020     9.147    0.023     8.991    0.018 
   4347652    259.952   24.324      17.352    0.725   1.91498  0.28923    12.433    0.162    11.764    0.134    11.964    0.020    11.168    0.020    10.891    0.020    10.767    0.020     9.735    0.021     9.265    0.019     9.170    0.017 
   4348666    182.681    2.106      13.917    0.014   1.13504  0.27233    13.301    0.310    12.286    0.183    12.584    0.020    11.701    0.020    11.388    0.020    11.207    0.020    10.130    0.020     9.643    0.020     9.530    0.017 
   4349452   2106.000   50.000      98.270    0.570   3.93299  0.28680    11.439    0.066    10.833    0.061   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.764    0.020     9.532    0.020     9.493    0.017 
   4351319    385.509    1.547      24.493    0.020   3.82954  0.23302    11.545    0.069    10.304    0.039    10.632    0.020     9.869    0.020     9.590    0.020     9.433    0.020     8.473    0.027     8.006    0.027     7.909    0.020 
   4357662     47.310    1.343       4.897    0.013   1.27413  0.32621    12.487    0.207    11.567    0.118    11.766    0.020    10.866    0.020    10.520    0.020    10.311    0.020     9.270    0.019     8.731    0.017     8.595    0.017 
   4366880     62.319    1.591       5.992    0.031   0.97907  0.28332    12.850    0.251    11.564    0.114    11.944    0.020    11.184    0.020    10.881    0.020    10.703    0.020     9.651    0.021     9.180    0.022     9.025    0.018 
   4372082     78.624    0.979       6.211    0.052   0.57257  0.28586    11.877    0.091    11.084    0.074    11.240    0.020    10.476    0.020    10.184    0.020    10.019    0.020     9.057    0.023     8.586    0.023     8.444    0.018 
   4374106     15.823    0.450       2.111    0.018   0.94051  0.27932    11.457    0.063    10.096    0.030    10.491    0.020     9.503    0.020     9.158    0.020     8.953    0.020     7.850    0.027     7.232    0.018     7.136    0.017 
   4378473     22.701    0.547       2.832    0.014   0.51479  0.81903    12.776    0.248    11.646    0.126    11.868    0.020    10.885    0.020    10.521    0.020    10.299    0.020     9.221    0.022     8.598    0.023     8.481    0.018 
   4378838    395.498   10.038      24.146    0.587   1.92977  0.31030    12.496    0.205    11.569    0.116    11.780    0.020    10.969    0.020    10.691    0.020    10.525    0.020     9.537    0.022     9.046    0.020     8.930    0.017 
   4380775      6.569    0.591       1.071    0.032   2.30412  0.89506    14.043    0.499    11.226    0.090    12.117    0.020    10.853    0.020    10.312    0.020     9.988    0.020     8.698    0.029     7.946    0.024     7.759    0.018 
   4383388     46.780    0.670       4.871    0.017   1.30789  0.74894    13.090    0.286    11.497    0.104    11.923    0.020    10.979    0.020    10.620    0.020    10.393    0.020     9.286    0.021     8.677    0.017     8.554    0.012 
   4445549    198.248    1.134      15.975    0.034   1.37899  0.29798    13.406    0.421    12.202    0.229    12.770    0.020    11.977    0.020    11.671    0.020    11.528    0.020    10.514    0.023    10.033    0.022     9.930    0.018 
   4445711     37.189    0.477       4.376    0.047   0.82638  0.27115    12.073    0.137    11.154    0.089    11.487    0.020    10.666    0.020    10.339    0.020    10.159    0.020     9.149    0.027     8.590    0.046     8.476    0.018 
   4446181     30.626    0.618       4.140    0.089   0.22844  0.28749    12.458    0.203    11.330    0.094    11.411    0.020    10.544    0.020    10.218    0.020    10.039    0.020     9.017    0.021     8.484    0.026     8.359    0.020 
   4446300    844.081   27.488      50.025    0.382   4.12044  0.24797    11.729    0.076    10.977    0.065    11.131    0.020    10.562    0.020    10.355    0.020    10.257    0.020     9.330    0.021     8.934    0.018     8.838    0.017 
   4450844   1358.900   14.856      72.653    0.139   4.31132  0.42491    11.442    0.068    10.705    0.056    10.787    0.020    10.384    0.020    10.239    0.020    10.224    0.020     9.424    0.021     9.119    0.026     9.033    0.023 
   4457351   1088.104   35.817      61.016    2.465   3.11761  0.39632    12.349    0.176    11.250    0.089    11.559    0.020    11.019    0.020    10.829    0.020    10.739    0.020     9.847    0.018     9.484    0.016     9.424    0.016 
   4457761     55.506    1.007       5.347    0.019   1.40100  0.63757    13.535    0.360    11.732    0.135    12.293    0.020    11.244    0.020    10.892    0.020    10.695    0.020     9.593    0.023     9.036    0.025     8.906    0.021 
   4459786     44.813    0.744       4.729    0.044   1.11608  0.52208    12.169    0.142    10.881    0.064    11.189    0.020    10.342    0.020    10.036    0.020     9.854    0.020     8.845    0.019     8.319    0.029     8.251    0.013 
   4465324   1736.016   65.499      86.274    1.360   3.72230  0.33611    11.886    0.097    11.535    0.115    11.691    0.020    11.254    0.020    11.104    0.020    11.061    0.020    10.283    0.027     9.955    0.033     9.902    0.019 
   4465529   1389.690   55.518      72.660    1.048   4.24044  0.31572    10.506    0.034     9.969    0.031    10.068    0.020     9.784    0.020     9.698    0.020     9.682    0.020     9.046    0.000     8.791    0.046     8.731    0.019 
   4469602     32.356    0.803       3.515    0.013   0.79419  0.26498    12.908    0.275    11.409    0.104    11.928    0.020    11.024    0.020    10.685    0.020    10.474    0.020     9.396    0.022     8.847    0.017     8.704    0.019 
   4480358      9.588    0.643       1.521    0.024   1.44010  0.42974    13.218    0.346    12.238    0.214    12.696    0.020    11.610    0.020    11.148    0.020    10.863    0.020     9.641    0.021     8.944    0.018     8.807    0.014 
   4543171   1484.420   56.951      71.217    1.952   4.22992  0.28533    11.274    0.058    10.591    0.045    10.658    0.020    10.278    0.020    10.176    0.020    10.163    0.020     9.379    0.020     9.114    0.022     9.063    0.020 
   4543371     93.024    0.971       7.738    0.030   0.57242  0.48842    12.695    0.230    11.752    0.144    12.072    0.020    11.386    0.020    11.086    0.020    10.946    0.020     9.902    0.019     9.452    0.022     9.353    0.020 
   4545474     37.743    0.641       3.933    0.012   0.84566  0.31021    13.035    0.238    11.174    0.067    11.759    0.020    10.670    0.020    10.304    0.020    10.100    0.020     8.899    0.027     8.330    0.042     8.143    0.021 
   4546625     33.446    0.864       4.079    0.033   0.78007  0.38564    14.131    0.456    12.222    0.189    12.623    0.020    11.535    0.020    11.144    0.020    10.914    0.020     9.695    0.021     9.116    0.022     8.949    0.015 
   4548530     19.693    0.699       2.930    0.072   0.71931  0.48120    12.874    0.296    12.095    0.213    12.952    0.020    11.978    0.020    11.607    0.020    11.391    0.020    10.157    0.023     9.658    0.024     9.469    0.018 
   4554830   1750.304   28.514      85.847    0.303   5.47376  0.45246    11.396    0.061    10.520    0.041    10.803    0.020    10.242    0.020    10.071    0.020    10.014    0.020     9.192    0.073     8.810    0.033     8.708    0.018 
   4556646     54.575    0.653       5.464    0.013   0.75984  0.40263    12.719    0.240    12.120    0.187    12.653    0.020    11.643    0.020    11.294    0.020    11.083    0.020     9.972    0.018     9.427    0.016     9.288    0.016 
   4557817     81.788    1.491       7.001    0.055   1.64773  0.30818    12.482    0.195    11.269    0.089    11.629    0.020    10.853    0.020    10.599    0.020    10.458    0.020     9.430    0.021     8.977    0.018     8.872    0.017 
   4570120     87.889    1.392       7.360    0.029   1.75364  0.73805    13.510    0.346    11.649    0.113    12.372    0.020    11.552    0.020    11.279    0.020    11.126    0.020    10.024    0.022     9.576    0.020     9.474    0.018 
   4571351   1293.041  148.734      79.194    4.295   3.54783  0.46847    11.606    0.071    11.104    0.077    11.178    0.020    10.760    0.020    10.641    0.020    10.604    0.020     9.789    0.022     9.533    0.019     9.480    0.018 
   4571650    174.193    2.063      13.282    0.011   1.65778  0.48820    12.056    0.114    10.984    0.064    11.504    0.020    10.749    0.020    10.498    0.020    10.376    0.020     9.359    0.023     8.893    0.026     8.774    0.020 
   4575645     40.238    1.014       4.416    0.039   1.09148  0.33004    12.021    0.109    10.768    0.055    11.225    0.020    10.267    0.020     9.955    0.020     9.768    0.020     8.687    0.029     8.124    0.023     8.003    0.018 
   4577484    818.378  108.929      46.500    0.615   3.16862  0.61542    12.256    0.156    11.293    0.093    11.567    0.020    10.936    0.020    10.732    0.020    10.642    0.020     9.730    0.025     9.369    0.020     9.283    0.014 
   4578246     80.082    0.904       6.971    0.046   1.16498  0.33875    12.156    0.145    11.251    0.091    11.559    0.020    10.763    0.020    10.467    0.020    10.286    0.020     9.280    0.021     8.732    0.020     8.675    0.016 
   4580189     62.345    0.813       5.818    0.015   1.15216  0.33315    13.779    0.423    11.682    0.132    12.259    0.020    11.283    0.020    10.935    0.020    10.725    0.020     9.583    0.023     9.025    0.018     8.892    0.014 
   4585508     33.899    0.723       3.843    0.021   0.97110  0.36324    12.509    0.198    11.464    0.103    11.765    0.020    10.852    0.020    10.496    0.020    10.271    0.020     9.131    0.021     8.554    0.018     8.439    0.020 
   4586099   1127.662   31.464      61.819    0.297   4.39230  0.27369     9.852    0.024     9.321    0.019     9.416    0.020     9.149    0.020     9.053    0.020     9.045    0.020     8.260    0.024     8.016    0.021     7.980    0.026 
   4586875     29.830    0.901       3.676    0.027   0.24437  0.41319    12.768    0.258    11.531    0.114    12.226    0.020    11.118    0.020    10.743    0.020    10.499    0.020     9.334    0.024     8.690    0.026     8.561    0.021 
   4633907     29.976    0.788       3.861    0.026   0.95102  0.22210    12.568    0.206    11.361    0.093    11.692    0.020    10.692    0.020    10.427    0.020    10.175    0.020     9.068    0.026     8.518    0.016     8.376    0.019 
   4638317     28.076    0.851       3.438    0.015   0.56856  0.44607    13.267    0.283    11.946    0.142    12.252    0.020    11.234    0.020    10.852    0.020    10.627    0.020     9.466    0.022     8.829    0.018     8.712    0.017 
   4638884   1203.148   13.039      60.727    0.173   3.26658  0.29097    10.458    0.031     9.934    0.027     9.974    0.020     9.756    0.020     9.719    0.020     9.722    0.020     9.019    0.019     8.804    0.024     8.752    0.017 
   4641621    454.990   46.351      30.649    0.842   1.43574  0.24119    12.590    0.239    12.570    0.256    12.180    0.020    11.687    0.020    11.517    0.020    11.464    0.020    10.559    0.024    10.271    0.022    10.178    0.018 
   4644949     61.143    0.646       6.270    0.012   0.51746  0.24995    13.499    0.332    12.081    0.163    12.559    0.020    11.686    0.020    11.361    0.020    11.178    0.020    10.114    0.022     9.584    0.021     9.457    0.019 
   4645474    153.142    0.822      12.798    0.026   1.23311  0.25342    13.971    0.397    12.310    0.185    12.574    0.020    11.838    0.020    11.558    0.020    11.375    0.020    10.404    0.022     9.891    0.021     9.837    0.018 
   4645692     35.994    0.821       4.183    0.030   1.28466  0.44124    12.672    0.208    11.410    0.089    11.889    0.020    11.034    0.020    10.715    0.020    10.501    0.020     9.429    0.021     8.913    0.021     8.789    0.018 
   4646245     43.020    1.500       4.643    0.018   0.14086  0.60159    13.135    0.295    11.411    0.090    11.834    0.020    10.823    0.020    10.502    0.020    10.303    0.020     9.148    0.018     8.624    0.017     8.479    0.017 
   4646780   1120.457  114.569      60.026    3.878   2.29784  0.29459    11.439    0.064    10.896    0.061    10.989    0.020    10.796    0.020    10.710    0.020    10.688    0.020     9.993    0.022     9.825    0.018     9.769    0.019 
   4648485    141.598    0.725      11.959    0.028   1.73800  0.26446    12.263    0.162    11.010    0.068    11.277    0.020    10.470    0.020    10.187    0.020    10.000    0.020     8.982    0.021     8.442    0.023     8.366    0.019 
   4659821    103.872    1.155       8.290    0.038   1.39660  0.99507    12.514    0.216    11.735    0.152    12.125    0.020    11.312    0.020    11.035    0.020    10.892    0.020     9.885    0.021     9.427    0.020     9.307    0.017 
   4662939     63.571    1.480       5.522    0.032   1.03496  0.61790    12.589    0.204    11.158    0.074    11.835    0.020    10.886    0.020    10.589    0.020    10.405    0.020     9.340    0.024     8.840    0.022     8.685    0.018 
   4669400     44.704    0.430       4.914    0.017   1.09712  0.38050    13.425    0.383    11.327    0.096    11.826    0.020    10.975    0.020    10.624    0.020    10.420    0.020     9.341    0.023     8.744    0.027     8.645    0.014 
   4672403   1105.801   46.808      60.535    0.520   2.51677  0.27750    12.633    0.240    11.071    0.077    11.648    0.020    11.115    0.020    10.961    0.020    10.896    0.020    10.064    0.023     9.777    0.020     9.699    0.014 
   4731138    226.149    1.165      17.506    0.017   1.76266  0.30197    12.778    0.222    11.246    0.078    11.576    0.020    10.906    0.020    10.631    0.020    10.512    0.020     9.531    0.021     9.094    0.019     8.969    0.017 
   4735859     52.454    0.836       5.333    0.017   1.57378  0.47359    13.097    0.292    12.552    0.222    12.967    0.020    11.926    0.020    11.534    0.020    11.316    0.020    10.094    0.021     9.513    0.022     9.379    0.018 
   4737942     24.466    0.553       3.167    0.014   0.77748  0.37977    13.457    0.323    11.868    0.142    12.098    0.020    11.236    0.020    10.874    0.020    10.670    0.020     9.599    0.018     9.025    0.018     8.927    0.017 
   4738255     15.069    0.295       2.239    0.017   1.01944  0.38712    13.099    0.278    12.004    0.166    12.590    0.020    11.685    0.020    11.331    0.020    11.128    0.020    10.015    0.018     9.436    0.018     9.338    0.019 
   4738539     73.163    0.746       6.836    0.015   1.18764  0.43666    13.795    0.381    12.398    0.199    13.085    0.020    11.957    0.020    11.564    0.020    11.353    0.020    10.170    0.024     9.610    0.023     9.466    0.017 
   4738764     33.137    1.334       3.952    0.030   1.29686  0.26820    11.900    0.091    10.341    0.036    10.708    0.020     9.746    0.020     9.415    0.020     9.245    0.020     8.187    0.018     7.616    0.020     7.502    0.016 
   4739728     29.848    0.931       3.478    0.041   0.32502  0.28096    12.625    0.213    11.451    0.098    11.834    0.020    10.922    0.020    10.605    0.020    10.418    0.020     9.332    0.024     8.775    0.040     8.657    0.018 
   4739932   1139.148   93.374      60.559    1.512   2.16420  0.27695    12.422    0.179    12.208    0.188    12.009    0.020    11.510    0.020    11.358    0.020    11.338    0.020    10.541    0.025    10.271    0.032    10.176    0.018 
   4741931     37.806    1.266       4.299    0.058   1.72836  0.33566    12.865    0.249    11.601    0.114    11.997    0.020    11.133    0.020    10.819    0.020    10.621    0.020     9.593    0.021     9.041    0.019     8.915    0.017 
   4743924    100.912    0.911       8.095    0.024   0.97538  0.28986    12.527    0.210    11.671    0.126    12.035    0.020    11.197    0.020    10.920    0.020    10.751    0.020     9.745    0.022     9.277    0.018     9.148    0.019 
   4754348     50.445    1.416       5.311    0.050   1.07182  0.34521    12.445    0.182    11.414    0.094    12.300    0.020    11.322    0.020    10.980    0.020    10.775    0.020     9.732    0.022     9.135    0.020     9.018    0.017 
   4755204   1350.677   38.759      70.348    0.642   3.79600  0.42609    11.581    0.065    10.809    0.055    10.950    0.020    10.558    0.020    10.406    0.020    10.345    0.020     9.560    0.020     9.323    0.019     9.263    0.018 
   4755467     37.513    1.105       4.366    0.020   0.77337  0.35052    12.222    0.140    11.403    0.090    11.672    0.020    10.823    0.020    10.504    0.020    10.316    0.020     9.342    0.021     8.807    0.019     8.687    0.018 
   4756112    669.295   63.211      36.842    1.489   1.82852  0.24575    11.677    0.073    10.984    0.066    11.130    0.020    10.759    0.020    10.647    0.020    10.612    0.020     9.890    0.024     9.632    0.028     9.590    0.022 
   4756445     75.187    1.247       6.175    0.049   0.38633  0.45677    11.953    0.100    10.884    0.062    11.471    0.020    10.667    0.020    10.395    0.020    10.255    0.020     9.311    0.023     8.824    0.028     8.736    0.022 
   4760954     45.775    0.822       4.795    0.033   0.85205  0.38304    12.721    0.247    12.178    0.206    12.513    0.020    11.568    0.020    11.237    0.020    11.019    0.020     9.938    0.023     9.354    0.019     9.247    0.014 
   4764420     38.971    0.910       4.386    0.039   2.57945  0.93908    13.420    0.361    11.732    0.140    12.486    0.020    11.460    0.020    11.131    0.020    10.908    0.020     9.797    0.023     9.239    0.020     9.084    0.014 
   4764422     31.758    0.814       3.887    0.262   0.77625  0.45929    12.948    0.260    11.617    0.121    12.030    0.020    11.068    0.020    10.727    0.020    10.525    0.020     9.465    0.023     8.910    0.022     8.763    0.014 
   4770149     33.722    0.972       4.125    0.048   0.41063  0.42641    13.517    0.368    12.280    0.200    12.667    0.020    11.685    0.020    11.320    0.020    11.098    0.020     9.985    0.026     9.375    0.020     9.239    0.018 
   4770846     55.944    0.792       5.497    0.016   1.47732  0.33600    11.053    0.051     9.879    0.029    10.311    0.020     9.466    0.020     9.166    0.020     9.028    0.020     8.009    0.041     7.471    0.024     7.417    0.031 
   4772722     38.634    1.305       4.345    0.020   0.82016  0.61029    12.562    0.232    11.901    0.176    12.500    0.020    11.503    0.020    11.147    0.020    10.952    0.020     9.851    0.024     9.261    0.022     9.140    0.018 
   4773539     42.910    0.631       4.471    0.015   1.11553  0.51159    13.501    0.371    11.983    0.178    12.557    0.020    11.635    0.020    11.298    0.020    11.074    0.020     9.940    0.019     9.431    0.022     9.300    0.020 
   4818312     44.891    0.536       4.897    0.023   0.73059  0.28320    12.924    0.221    12.239    0.181    12.698    0.020    11.788    0.020    11.444    0.020    11.254    0.020    10.125    0.020     9.548    0.019     9.439    0.017 
   4826087     46.775    0.805       4.666    0.016   1.40093  0.28097    11.163    0.051     9.908    0.027    10.280    0.020     9.434    0.020     9.119    0.020     8.970    0.020     7.871    0.020     7.326    0.018     7.233    0.027 
   4828670     42.914    1.044       4.517    0.021   0.67225  0.40215    12.504    0.200    11.769    0.148    12.258    0.020    11.281    0.020    10.955    0.020    10.777    0.020     9.654    0.027     9.102    0.030     8.954    0.018 
   4830268    180.210    1.708      14.381    0.023   2.10710  0.26104    12.786    0.259    11.342    0.095    11.773    0.020    10.925    0.020    10.658    0.020    10.520    0.020     9.495    0.019     8.961    0.022     8.859    0.017 
   4832773    129.409    1.565      10.019    0.014   1.16747  0.26703    12.795    0.228    11.729    0.127    12.245    0.020    11.331    0.020    11.043    0.020    10.862    0.020     9.756    0.019     9.239    0.021     9.127    0.018 
   4833377    124.789    0.714      10.388    0.014   1.03297  0.26339    12.480    0.180    11.661    0.121    12.155    0.020    11.373    0.020    11.100    0.020    10.949    0.020     9.935    0.021     9.420    0.019     9.363    0.017 
   4833670    108.483    1.780       8.656    0.021   2.10789  0.28513    10.590    0.038     9.460    0.021     9.701    0.020     8.959    0.020     8.731    0.020     8.603    0.020     7.626    0.020     7.155    0.026     7.061    0.018 
   4842436   1338.963  156.909      72.551    1.047   2.95553  0.41766    12.435    0.190    11.394    0.094    11.712    0.020    11.209    0.020    11.055    0.020    11.019    0.020    10.233    0.020     9.943    0.020     9.874    0.018 
   4843143     31.638    0.971       3.933    0.027   1.24739  0.36297    11.880    0.093    10.993    0.068    11.373    0.020    10.413    0.020    10.099    0.020     9.902    0.020     8.798    0.027     8.211    0.023     8.091    0.018 
   4845694     35.660    0.632       4.144    0.040   1.01077  0.35991    13.350    0.329    11.664    0.122    12.624    0.020    11.558    0.020    11.193    0.020    10.970    0.020     9.851    0.021     9.254    0.029     9.139    0.025 
   4846457    697.151   35.177      42.067    2.258   1.72254  0.36152    12.026    0.112    11.382    0.093    11.566    0.020    11.092    0.020    10.943    0.020    10.913    0.020    10.070    0.022     9.830    0.028     9.771    0.024 
   4851948     54.892    0.699       5.412    0.013   0.65856  0.48065    12.972    0.288    11.485    0.111    11.696    0.020    10.766    0.020    10.414    0.020    10.212    0.020     9.126    0.025     8.489    0.016     8.400    0.014 
   4852480     45.964    1.005       4.787    0.015   1.45004  0.46058    12.929    0.277    12.371    0.226    13.000    0.020    12.032    0.020    11.670    0.020    11.436    0.020    10.277    0.022     9.673    0.021     9.572    0.014 
   4857279    152.487    0.921      13.072    0.019   1.45659  0.34165    12.822    0.263    12.555    0.238    12.786    0.020    11.980    0.020    11.680    0.020    11.526    0.020    10.466    0.023     9.978    0.027     9.841    0.017 
   4902641     98.269    1.158       7.889    0.024   1.05075  0.21412    12.544    0.195    11.264    0.081    11.471    0.020    10.684    0.020    10.406    0.020    10.262    0.020     9.203    0.020     8.741    0.020     8.605    0.017 
   4902701     35.126    0.698       4.151    0.013   0.73103  0.29203    14.337    0.518    11.846    0.152    12.556    0.020    11.544    0.020    11.173    0.020    10.973    0.020     9.761    0.020     9.174    0.020     9.021    0.017 
   4907665    181.826    1.293      13.908    0.023   1.36558  0.30571    12.216    0.130    11.101    0.068    11.362    0.020    10.693    0.020    10.450    0.020    10.346    0.020     9.381    0.020     8.951    0.023     8.810    0.017 
   4912918    102.280    0.598       9.227    0.032   1.21724  0.23979    13.103    0.294    11.687    0.129    12.162    0.020    11.251    0.020    10.949    0.020    10.781    0.020     9.675    0.020     9.150    0.022     9.031    0.018 
   4913049    219.071    1.131      17.490    0.015   2.82524  0.24515    11.866    0.088    10.663    0.049    11.051    0.020    10.227    0.020     9.958    0.020     9.805    0.020     8.802    0.027     8.296    0.026     8.178    0.020 
   4913771     58.222    0.688       5.838    0.017   0.95448  0.36766    14.141    0.452    12.200    0.188    12.944    0.020    12.002    0.020    11.657    0.020    11.460    0.020    10.312    0.020     9.766    0.020     9.630    0.019 
   4914234     47.179    1.083       4.827    0.030   0.75128  0.30828    14.453    0.545    12.139    0.185    12.615    0.020    11.682    0.020    11.355    0.020    11.169    0.020    10.052    0.021     9.508    0.016     9.390    0.017 
   4914423   1663.000   56.000      81.500    1.600   2.45372  0.29832    12.871    0.239    11.972    0.160    12.591    0.020    12.180    0.020    12.079    0.020    12.038    0.020    11.193    0.021    10.941    0.016    10.873    0.017 
   4914923   1819.578    7.713      88.704    0.027   7.27449  0.32622    10.223    0.027     9.571    0.021   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.285    0.024     7.999    0.017     7.935    0.023 
   4915148    567.165    6.874      35.351    0.255   3.28360  0.23964    12.115    0.123    11.038    0.067    11.403    0.020    10.606    0.020    10.358    0.020    10.235    0.020     9.158    0.018     8.700    0.020     8.609    0.018 
   4915387     49.332    0.650       5.234    0.021   1.67757  0.27658    11.616    0.066    10.156    0.031    10.640    0.020     9.708    0.020     9.397    0.020     9.231    0.020     8.057    0.020     7.488    0.023     7.412    0.016 
   4918355    401.246    5.727      25.448    0.352   3.05592  0.27821    12.571    0.214    11.557    0.112    11.902    0.020    11.120    0.020    10.860    0.020    10.744    0.020     9.712    0.018     9.217    0.021     9.098    0.016 
   4918925      5.619    0.296       1.135    0.068   1.30812  0.75936    14.037    0.444    11.438    0.096    12.214    0.020    10.977    0.020    10.508    0.020    10.208    0.020     8.948    0.020     8.242    0.016     8.075    0.018 
   4920044     10.039    0.201       1.550    0.010   0.49011  0.24993    12.098    0.114    10.884    0.057    11.328    0.020    10.286    0.020     9.889    0.020     9.657    0.020     8.464    0.023     7.830    0.029     7.662    0.020 
   4930269     79.539    1.928       7.011    0.020   0.58051  0.52443    11.734    0.075    10.769    0.056    11.079    0.020    10.245    0.020     9.973    0.020     9.828    0.020     8.815    0.029     8.367    0.023     8.231    0.018 
   4930906     31.248    0.830       3.913    0.025   0.35342  0.40668    12.929    0.271    11.879    0.164    12.509    0.020    11.532    0.020    11.203    0.020    10.989    0.020     9.886    0.020     9.277    0.020     9.149    0.017 
   4931389    206.290    1.325      15.427    0.019   3.30941  0.31704    11.539    0.076    10.043    0.033    10.454    0.020     9.606    0.020     9.348    0.020     9.217    0.020     8.161    0.020     7.675    0.020     7.570    0.018 
   4931390   2091.076   48.617      93.002    0.397   5.54659  0.29278     9.779    0.023     9.301    0.019     9.389    0.020     9.156    0.020     9.111    0.020     9.135    0.020     8.393    0.024     8.168    0.018     8.131    0.019 
   4934550    198.271    2.366      14.823    0.013   1.18649  0.37312    12.784    0.246    11.904    0.166    12.217    0.020    11.442    0.020    11.170    0.020    11.022    0.020     9.994    0.022     9.515    0.030     9.425    0.026 
   4936438    118.013    1.273       9.710    0.017   1.54896  0.29849    11.979    0.116    10.869    0.067    11.308    0.020    10.484    0.020    10.195    0.020    10.037    0.020     9.042    0.032     8.540    0.020     8.431    0.017 
   4939895     20.066    0.691       2.465    0.011   1.40384  0.36263    12.127    0.142    10.541    0.048    10.987    0.020     9.919    0.020     9.527    0.020     9.307    0.020     8.141    0.027     7.486    0.018     7.343    0.020 
   4947253    920.825   43.826      51.547    1.140   2.56063  0.29422    12.102    0.124    11.293    0.090    11.399    0.020    10.974    0.020    10.840    0.020    10.818    0.020     9.943    0.021     9.667    0.022     9.621    0.020 
   4948344     61.354    0.965       5.544    0.036   1.05011  0.32294    12.180    0.141    11.085    0.074    11.556    0.020    10.664    0.020    10.374    0.020    10.210    0.020     9.130    0.023     8.625    0.029     8.517    0.017 
   4949422     47.333    2.003       4.614    0.037   1.04101  0.88504    12.966    0.273    11.574    0.114    11.995    0.020    11.095    0.020    10.789    0.020    10.646    0.020     9.545    0.020     9.015    0.024     8.900    0.018 
   4952454    152.402    1.442      11.748    0.016   1.69070  0.42851    13.771    0.420    11.910    0.173    13.024    0.020    12.100    0.020    11.767    0.020    11.551    0.020    10.469    0.020     9.912    0.022     9.771    0.018 
   4952717    200.376    1.217      15.411    0.023   2.09571  0.78781    12.903    0.256    11.795    0.156    12.081    0.020    11.156    0.020    10.827    0.020    10.641    0.020     9.537    0.021     9.006    0.022     8.893    0.017 
   4995218     14.254    1.002       1.842    0.049   0.57869  0.28012    11.718    0.072    10.305    0.036    10.829    0.020     9.736    0.020     9.383    0.020     9.111    0.020     7.917    0.019     7.311    0.023     7.167    0.021 
   4995956     54.933    1.266       4.906    0.034   0.61188  0.24585    12.404    0.169    11.073    0.068    11.619    0.020    10.714    0.020    10.383    0.020    10.212    0.020     9.125    0.021     8.599    0.018     8.486    0.017 
   4997023     52.341    0.698       5.174    0.021   0.79688  0.27990    12.862    0.253    11.485    0.104    11.993    0.020    11.097    0.020    10.728    0.020    10.532    0.020     9.421    0.022     8.840    0.038     8.751    0.017 
   5000307     42.180    0.861       4.816    0.049   0.92391  0.27889    12.113    0.124    11.491    0.104    11.941    0.020    11.171    0.020    10.877    0.020    10.723    0.020     9.689    0.018     9.188    0.016     9.081    0.018 
   5004660      2.920    0.068       0.577    0.030   0.38571  0.30803    13.315    0.329    11.374    0.091    12.078    0.020    10.814    0.020    10.379    0.020    10.058    0.020     8.765    0.023     8.038    0.018     7.865    0.013 
   5005217     40.948    0.958       4.364    0.026   0.29047  0.29982    13.234    0.322    11.216    0.082    11.834    0.020    10.852    0.020    10.553    0.020    10.385    0.020     9.257    0.018     8.713    0.021     8.572    0.017 
   5005508     43.734    0.762       4.326    0.016   1.37433  0.70826    12.942    0.275    11.281    0.091    11.933    0.020    11.046    0.020    10.748    0.020    10.576    0.020     9.489    0.018     8.956    0.021     8.829    0.017 
   5006454     85.113    1.023       7.226    0.032   2.00087  0.74109    12.781    0.241    11.323    0.092    11.659    0.020    10.863    0.020    10.599    0.020    10.441    0.020     9.445    0.021     8.956    0.024     8.872    0.028 
   5006817    144.738    0.864      11.614    0.015   1.95596  0.54793    12.760    0.230    11.286    0.082    11.622    0.020    10.758    0.020    10.493    0.020    10.331    0.020     9.310    0.022     8.828    0.016     8.683    0.018 
   5008996     30.509    0.409       3.706    0.014   0.50454  0.86281    12.933    0.243    12.089    0.164    12.770    0.020    11.831    0.020    11.513    0.020    11.252    0.020    10.158    0.021     9.575    0.020     9.430    0.017 
   5021453     31.960    0.465       4.041    0.031   0.76151  0.43526    12.816    0.240    11.386    0.093    11.908    0.020    10.961    0.020    10.652    0.020    10.428    0.020     9.322    0.022     8.788    0.028     8.655    0.024 
   5021689   1182.910   25.138      63.504    0.218   5.45470  0.25303    10.151    0.027     9.588    0.022     9.638    0.020     9.320    0.020     9.251    0.020     9.225    0.020     8.473    0.019     8.231    0.023     8.196    0.021 
   5032140     47.378    0.779       4.687    0.014   0.75302  0.42811    13.619    0.367    11.858    0.152    12.548    0.020    11.551    0.020    11.194    0.020    10.971    0.020     9.869    0.024     9.311    0.028     9.148    0.022 
   5033245    423.674    6.040      26.525    0.257   1.51717  0.60433    12.281    0.138    11.335    0.082    11.569    0.020    10.829    0.020    10.569    0.020    10.449    0.020     9.478    0.020     9.000    0.024     8.928    0.018 
   5038397     19.298    0.551       2.498    0.114   1.23194  0.33717    13.011    0.260    11.053    0.069    11.753    0.020    10.545    0.020    10.147    0.020     9.885    0.020     8.711    0.030     8.117    0.027     7.886    0.038 
   5040572     75.783    1.171       6.740    0.047   0.38894  0.57774    12.446    0.182    11.098    0.075    11.399    0.020    10.544    0.020    10.213    0.020    10.019    0.020     9.014    0.020     8.486    0.024     8.359    0.017 
   5078240      8.529    0.451       1.470    0.037   0.82029  0.36335    12.864    0.251    11.089    0.072    11.873    0.020    10.613    0.020    10.112    0.020     9.809    0.020     8.489    0.019     7.837    0.026     7.643    0.024 
   5083936     34.589    1.160       4.246    0.050   0.83682  0.30425    12.124    0.122    11.026    0.064    11.326    0.020    10.519    0.020    10.219    0.020    10.051    0.020     8.978    0.034     8.473    0.024     8.371    0.018 
   5084157   1792.496   40.344      87.726    3.097   3.22694  0.26828    12.575    0.191    11.654    0.115    12.053    0.020    11.554    0.020    11.405    0.020    11.371    0.020    10.519    0.024    10.260    0.022    10.175    0.018 
   5084662     41.780    0.708       4.583    0.022   0.80603  0.23784    13.181    0.297    12.122    0.172    12.427    0.020    11.601    0.020    11.259    0.020    11.080    0.020     9.995    0.021     9.513    0.020     9.360    0.017 
   5088148     31.726    0.642       3.829    0.041   0.65700  0.28787    12.822    0.244    12.029    0.176    12.445    0.020    11.498    0.020    11.160    0.020    10.971    0.020     9.920    0.023     9.384    0.024     9.264    0.018 
   5088362     38.660    1.105       4.028    0.027   0.75524  0.25827    11.967    0.112    11.434    0.105    11.979    0.020    11.080    0.020    10.750    0.020    10.590    0.020     9.484    0.018     8.956    0.016     8.829    0.019 
   5094751   1745.000  117.000      91.100    2.300   2.10909  0.61156    12.801    0.233    12.914    0.262    12.677    0.020    12.267    0.020    12.154    0.020    12.120    0.020    11.314    0.019    11.046    0.016    11.001    0.017 
   5095159    580.816   90.860      34.995    0.206   2.44363  0.59475    12.429    0.170    11.347    0.083    11.683    0.020    10.991    0.020    10.773    0.020    10.670    0.020     9.779    0.000     9.285    0.034     9.196    0.042 
   5095850    797.802   18.286      46.033    2.360   1.68798  0.62663    12.042    0.104    11.666    0.116    11.524    0.020    11.322    0.020    11.259    0.020    11.260    0.020    10.547    0.021    10.383    0.019    10.337    0.017 
   5095946     36.904    1.473       4.265    0.051   1.54977  0.47805    11.763    0.070    10.317    0.034    10.701    0.020     9.768    0.020     9.469    0.020     9.292    0.020     8.200    0.027     7.661    0.023     7.557    0.021 
   5104949     21.621    0.699       3.062    0.049   0.74591  0.30417    13.992    0.438    11.910    0.166    12.434    0.020    11.443    0.020    11.084    0.020    10.889    0.020     9.740    0.020     9.160    0.020     9.012    0.017 
   5110725    318.001    3.849      21.157    0.237   2.46718  0.27873    12.463    0.195    11.464    0.103    11.833    0.020    10.907    0.020    10.618    0.020    10.459    0.020     9.377    0.020     8.881    0.026     8.769    0.018 
   5112481      4.852    0.699       0.896    0.016   0.53435  0.43553    13.323    0.369    11.816    0.174   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.082    0.026     8.365    0.020     8.145    0.017 
   5113061      4.596    0.086       0.826    0.101   0.14020  0.39405    13.473    0.408    11.560    0.124    12.474    0.020    11.089    0.020    10.581    0.020    10.258    0.020     8.942    0.030     8.196    0.023     7.991    0.020 
   5121605     33.832    0.674       4.124    0.050   0.58612  0.69989    12.969    0.258    11.343    0.087    12.108    0.020    11.162    0.020    10.821    0.020    10.611    0.020     9.526    0.024     8.927    0.022     8.800    0.018 
   5123226     35.141    1.472       4.206    0.033   0.40915  0.84269    13.058    0.273    11.607    0.114    12.209    0.020    11.213    0.020    10.862    0.020    10.648    0.020     9.550    0.024     8.993    0.022     8.843    0.018 
   5128171     55.743    0.997       5.329    0.014   1.24900  0.29806    11.833    0.088    10.497    0.046    10.902    0.020    10.014    0.020     9.705    0.020     9.536    0.020     8.457    0.030     7.951    0.026     7.816    0.018 
   5168382    216.187    1.140      16.886    0.019   1.89024  0.26229    13.448    0.378    11.816    0.159    12.082    0.020    11.353    0.020    11.099    0.020    10.954    0.020     9.966    0.021     9.474    0.026     9.379    0.020 
   5172229     40.259    0.357       4.405    0.012   1.55223  0.24580    11.584    0.068    10.268    0.035    10.806    0.020     9.870    0.020     9.552    0.020     9.364    0.020     8.234    0.027     7.694    0.018     7.583    0.021 
   5175152     82.547    1.173       6.843    0.036   0.56303  0.24703    11.930    0.094    10.920    0.061    11.089    0.020    10.378    0.020    10.114    0.020     9.979    0.020     8.967    0.020     8.555    0.026     8.461    0.024 
   5175621     51.606    0.702       5.376    0.010   1.10653  0.24292    12.143    0.133    10.713    0.052    11.212    0.020    10.303    0.020     9.993    0.020     9.827    0.020     8.703    0.032     8.179    0.049     8.056    0.021 
   5181651     51.369    1.058       4.760    0.027   1.35163  0.47333    11.937    0.097    10.818    0.058    11.303    0.020    10.419    0.020    10.131    0.020     9.974    0.020     8.866    0.024     8.337    0.023     8.226    0.024 
   5183935     47.415    0.624       4.834    0.023   0.95393  0.38562    11.980    0.092    11.008    0.059    11.302    0.020    10.496    0.020    10.222    0.020    10.064    0.020     8.961    0.024     8.490    0.021     8.378    0.019 
   5184199     97.161    0.981       7.929    0.024   1.57876  0.34060    11.460    0.058    10.214    0.032    10.571    0.020     9.820    0.020     9.576    0.020     9.462    0.020     8.411    0.018     7.950    0.024     7.826    0.018 
   5184276     33.238    0.645       4.218    0.033   0.64447  0.34168    11.989    0.094    11.166    0.069    11.559    0.020    10.763    0.020    10.474    0.020    10.304    0.020     9.224    0.022     8.709    0.016     8.609    0.019 
   5184732   2096.478    7.775      95.708    0.028  14.19280  0.26229     9.171    0.017     8.386    0.012     8.514    0.020     8.069    0.020     7.941    0.020     8.120    0.020     7.119    0.020     6.893    0.021     6.821    0.016 
   5196152     79.142    1.250       7.336    0.018   1.26824  0.37111    12.393    0.176    11.819    0.151    12.362    0.020    11.511    0.020    11.211    0.020    11.047    0.020     9.961    0.021     9.421    0.027     9.283    0.024 
   5211806    103.286    1.280       8.387    0.024   1.52120  0.35391    12.682    0.227    11.396    0.092    11.741    0.020    10.954    0.020    10.652    0.020    10.502    0.020     9.475    0.021     9.007    0.034     8.897    0.018 
   5214711   1001.627  119.601      60.170    2.708   2.13096  0.28204    11.437    0.063    11.072    0.070    11.199    0.020    10.842    0.020    10.746    0.020    10.724    0.020     9.900    0.019     9.662    0.022     9.615    0.018 
   5253542   2393.144  143.782     108.071    1.316   5.42332  0.23940    11.530    0.060    10.761    0.051    10.924    0.020    10.414    0.020    10.313    0.020    10.230    0.020     9.455    0.028     9.151    0.030     9.069    0.020 
   5264406     23.028    0.423       3.421    0.062   0.52784  0.27479    13.333    0.318    12.022    0.160    12.193    0.020    11.351    0.020    11.079    0.020    10.854    0.020     9.805    0.022     9.294    0.021     9.123    0.017 
   5265256     52.793    0.623       5.445    0.030   1.04318  0.23264    12.647    0.210    11.163    0.073    11.447    0.020    10.556    0.020    10.226    0.020    10.047    0.020     8.961    0.020     8.399    0.021     8.300    0.016 
   5266416     31.674    0.666       3.781    0.039   1.02661  0.23147    12.357    0.155    10.939    0.060    11.431    0.020    10.546    0.020    10.214    0.020    10.048    0.020     8.957    0.019     8.396    0.020     8.303    0.058 
   5271626     24.929    0.656       3.932    0.047   0.77882  0.35574    12.692    0.202    11.749    0.126    12.334    0.020    11.445    0.020    11.140    0.020    10.939    0.020     9.868    0.022     9.387    0.022     9.209    0.019 
   5282288     51.655    1.925       5.135    0.031   0.38187  0.34882    12.912    0.259    11.454    0.100    11.822    0.020    10.987    0.020    10.714    0.020    10.558    0.020     9.495    0.021     9.032    0.020     8.898    0.017 
   5282875     45.695    1.358       4.747    0.034   0.60727  0.24843    12.200    0.147    11.331    0.091    11.448    0.020    10.624    0.020    10.346    0.020    10.186    0.020     9.168    0.021     8.687    0.016     8.573    0.018 
   5283798     55.636    0.918       5.407    0.022   0.60464  0.32490    12.897    0.256    12.202    0.193    12.529    0.020    11.613    0.020    11.311    0.020    11.122    0.020    10.012    0.021     9.501    0.019     9.367    0.018 
   5283958     54.901    0.920       5.298    0.021   0.66337  0.42388    13.689    0.391    11.774    0.148    12.362    0.020    11.494    0.020    11.193    0.020    11.027    0.020    10.007    0.021     9.535    0.030     9.409    0.025 
   5289571     22.694    0.818       2.888    0.131   0.84994  0.76014    12.792    0.260    11.386    0.100    11.945    0.020    10.951    0.020    10.609    0.020    10.408    0.020     9.286    0.022     8.650    0.021     8.525    0.014 
   5307203     49.356    0.484       5.346    0.018   1.33001  0.77561    12.559    0.223    11.325    0.099    11.610    0.020    10.660    0.020    10.319    0.020    10.119    0.020     9.056    0.021     8.460    0.033     8.363    0.020 
   5309966   1481.641   99.337      73.168    1.878   3.46500  0.24828    11.129    0.052    10.668    0.051    10.717    0.020    10.418    0.020    10.308    0.020    10.315    0.020     9.583    0.021     9.354    0.022     9.322    0.017 
   5339823     42.146    1.565       4.317    0.020   0.30077  0.28542    13.424    0.316    11.548    0.094    12.119    0.020    11.292    0.020    10.978    0.020    10.801    0.020     9.729    0.024     9.222    0.030     9.136    0.020 
   5344612   1279.595  108.494      65.683    2.718   2.45292  0.29755    11.622    0.075    11.354    0.098    11.350    0.020    11.052    0.020    10.926    0.020    10.900    0.020    10.134    0.020     9.905    0.020     9.849    0.017 
   5353178     27.489    0.881       3.620    0.043   1.52918  0.57980    12.789    0.226    11.308    0.081    11.978    0.020    11.098    0.020    10.778    0.020    10.599    0.020     9.539    0.021     8.997    0.016     8.886    0.016 
   5353186    879.035   22.973      47.545    1.324   1.78134  0.25443    12.272    0.142    11.408    0.085    11.699    0.020    11.339    0.020    11.228    0.020    11.208    0.020    10.453    0.020    10.203    0.016    10.156    0.016 
   5353200     31.295    0.498       4.041    0.058   1.34211  0.23974    11.475    0.063    10.446    0.040    10.845    0.020    10.017    0.020     9.705    0.020     9.547    0.020     8.489    0.020     7.972    0.021     7.878    0.018 
   5358969    212.365    1.059      16.043    0.016   1.32620  0.37914    12.948    0.236    12.052    0.161    12.086    0.020    11.321    0.020    11.063    0.020    10.916    0.020     9.921    0.019     9.430    0.016     9.352    0.019 
   5371516   1013.213   18.810      55.347    0.280   7.24751  0.23525     9.035    0.018     8.483    0.013     8.548    0.020     8.249    0.020     8.209    0.020     8.229    0.020     7.427    0.035     7.227    0.055     7.202    0.018 
   5371626     20.473    0.514       2.539    0.017   0.38672  0.33247    12.504    0.204    11.057    0.076    11.394    0.020    10.332    0.020     9.975    0.020     9.756    0.020     8.571    0.027     7.901    0.046     7.782    0.023 
   5371676      3.864    0.557       0.704    0.086   0.19689  0.42626    12.070    0.127    11.241    0.088    11.881    0.020    10.596    0.020    10.078    0.020     9.759    0.020     8.383    0.029     7.684    0.033     7.439    0.021 
   5371756    115.777    1.280      10.033    0.042   0.73598  0.37925    12.203    0.171    11.766    0.156    12.378    0.020    11.557    0.020    11.280    0.020    11.127    0.020    10.130    0.022     9.668    0.031     9.557    0.026 
   5374221     26.521    0.650       3.390    0.036   0.53952  0.74401    12.557    0.231    11.399    0.105    11.656    0.020    10.777    0.020    10.444    0.020    10.261    0.020     9.202    0.021     8.646    0.023     8.549    0.017 
   5383275     51.231    1.797       4.938    0.101   0.61826  0.53674    14.055    0.392    12.137    0.164    12.061    0.020    11.026    0.020    10.696    0.020    10.486    0.020     9.431    0.024     8.827    0.018     8.734    0.018 
   5385518     57.172    0.706       5.297    0.016   1.44919  0.31057    12.823    0.228    11.895    0.152    12.189    0.020    11.202    0.020    10.858    0.020    10.671    0.020     9.561    0.021     9.024    0.024     8.871    0.018 
   5390438    299.568    4.206      21.183    0.295   2.80386  0.33082    12.069    0.113    11.018    0.066    11.291    0.020    10.486    0.020    10.168    0.020    10.003    0.020     8.986    0.021     8.464    0.017     8.377    0.018 
   5392313     54.804    0.631       5.387    0.016   0.53496  0.38142    13.288    0.362    11.878    0.179    12.347    0.020    11.287    0.020    10.903    0.020    10.655    0.020     9.511    0.020     8.927    0.023     8.790    0.018 
   5392657     45.488    0.810       4.519    0.013   1.46791  0.38519    12.206    0.147    10.706    0.056    10.992    0.020     9.936    0.020     9.537    0.020     9.321    0.020     8.181    0.020     7.602    0.020     7.457    0.017 
   5395942      3.365    0.206       0.656    0.036  13.46492  0.76712    13.791    0.459    11.819    0.171    13.328    0.020    12.046    0.020    11.513    0.020    11.248    0.020    10.131    0.054     9.519    0.022     9.363    0.021 
   5429911    455.035   24.625      27.920    0.543   4.22591  0.25655    10.709    0.043     9.635    0.026     9.940    0.020     9.290    0.020     9.087    0.020     9.011    0.020     8.040    0.034     7.642    0.029     7.533    0.017 
   5436814     10.324    0.485       1.614    0.011   0.32844  0.39691    12.925    0.235    11.819    0.134    12.218    0.020    11.224    0.020    10.840    0.020    10.618    0.020     9.461    0.021     8.835    0.020     8.686    0.018 
   5440198    135.911    0.772      11.314    0.013   1.11917  0.40012    13.305    0.319    12.331    0.195    12.907    0.020    11.998    0.020    11.684    0.020    11.519    0.020    10.390    0.018     9.883    0.021     9.752    0.018 
   5450439    222.877    1.103      16.195    0.027   2.38003  0.24225    11.597    0.064    10.698    0.048    10.823    0.020    10.222    0.020    10.005    0.020     9.882    0.020     8.929    0.023     8.514    0.031     8.546    0.020 
   5450445   1077.054   32.861      57.311    0.211   4.00192  0.23988    10.424    0.031     9.880    0.027    10.018    0.020     9.687    0.020     9.593    0.020     9.581    0.020     8.827    0.019     8.616    0.023     8.502    0.019 
   5456612      5.295    0.227       0.941    0.024   1.83784  0.98344    12.851    0.265    11.991    0.182    12.684    0.020    11.436    0.020    10.955    0.020    10.641    0.020     9.326    0.022     8.631    0.020     8.418    0.018 
   5457811     31.416    0.575       3.584    0.018   0.52750  0.63531    12.019    0.124    11.221    0.088    11.818    0.020    10.645    0.020    10.248    0.020    10.023    0.020     8.750    0.023     8.141    0.026     7.946    0.021 
   5459287     80.397    1.749       6.788    0.030   1.20403  0.94484    13.315    0.384    11.524    0.116    12.150    0.020    11.292    0.020    10.994    0.020    10.816    0.020     9.774    0.028     9.263    0.024     9.130    0.031 
   5459855     76.354    0.783       6.999    0.016   1.36693  0.66397    12.268    0.175    11.207    0.089    11.570    0.020    10.801    0.020    10.510    0.020    10.356    0.020     9.343    0.020     8.829    0.026     8.748    0.017 
   5468089   1132.441  102.868      57.129    0.800   3.37366  0.30020    10.730    0.035    10.198    0.030    10.280    0.020     9.943    0.020    10.112    0.020     9.917    0.020     9.098    0.021     8.896    0.021     8.832    0.020 
   5512589   1304.710   19.387      68.079    0.161   4.89721  0.24854    11.000    0.045    10.229    0.034    10.351    0.020     9.903    0.020     9.762    0.020     9.729    0.020     8.888    0.024     8.563    0.034     8.563    0.018 
   5514024    143.406    0.936      12.396    0.025   0.56647  0.68670    12.379    0.164    11.151    0.072    11.556    0.020    10.830    0.020    10.570    0.020    10.445    0.020     9.415    0.021     8.933    0.018     8.806    0.017 
   5514974     32.076    0.774       4.082    0.023   0.62439  0.47302    12.628    0.221    11.664    0.129    12.218    0.020    11.249    0.020    10.944    0.020    10.710    0.020     9.609    0.022     9.057    0.022     8.905    0.017 
   5515314    135.606    0.873      10.924    0.039   1.78189  0.26629    12.583    0.228    11.215    0.090    11.692    0.020    10.754    0.020    10.480    0.020    10.313    0.020     9.276    0.035     8.760    0.018     8.596    0.015 
   5516982   1705.575   41.064      84.156    0.382   5.08755  0.27239    10.307    0.028     9.826    0.025     9.946    0.020     9.691    0.020     9.615    0.020     9.622    0.020     8.857    0.023     8.636    0.020     8.594    0.017 
   5517442     35.548    1.608       4.082    0.019   0.36348  0.29910    12.606    0.196    11.486    0.095    12.484    0.020    11.674    0.020    11.377    0.020    11.220    0.020    10.169    0.021     9.658    0.019     9.548    0.017 
   5521210     23.348    0.481       2.843    0.028   0.32423  0.32277    13.976    0.378    11.800    0.128    12.417    0.020    11.443    0.020    11.100    0.020    10.893    0.020     9.769    0.021     9.149    0.022     9.028    0.020 
   5522071    115.229    0.982       9.697    0.017   1.44309  0.27527    12.074    0.111    10.921    0.059    11.295    0.020    10.509    0.020    10.267    0.020    10.101    0.020     9.096    0.021     8.573    0.020     8.460    0.017 
   5522575    115.479    0.833       9.880    0.021   0.90217  0.37218    13.299    0.301    11.608    0.107    12.083    0.020    11.285    0.020    11.058    0.020    10.925    0.020     9.891    0.020     9.429    0.019     9.342    0.017 
   5524229    151.631    0.937      12.755    0.018   1.79764  0.45139    12.551    0.187    11.723    0.121    12.039    0.020    11.318    0.020    11.071    0.020    10.911    0.020     9.926    0.021     9.439    0.022     9.361    0.017 
   5528757      4.512    0.402       0.778    0.206   0.51830  0.41827    12.192    0.129    10.811    0.054    11.254    0.020    10.168    0.020     9.768    0.020     9.537    0.020     8.292    0.023     7.590    0.018     7.453    0.024 
   5530375    549.896   21.844      35.175    0.794   1.40560  0.88190    11.052    0.047    10.563    0.042    10.612    0.020    10.258    0.020    10.182    0.020    10.143    0.020     9.329    0.021     9.060    0.016     8.991    0.017 
   5531278     30.108    1.428       3.617    0.044   1.14068  0.32371    12.675    0.225    11.390    0.093    12.028    0.020    11.006    0.020    10.663    0.020    10.437    0.020     9.306    0.021     8.681    0.018     8.528    0.017 
   5534253     37.234    0.734       4.309    0.037   0.89042  0.26810    13.072    0.256    11.346    0.082    11.765    0.020    10.888    0.020    10.608    0.020    10.405    0.020     9.332    0.021     8.768    0.021     8.653    0.018 
   5534910    108.509    2.101       8.125    0.034   1.13432  0.25766    11.841    0.075    10.627    0.043    11.030    0.020    10.263    0.020     9.997    0.020     9.887    0.020     8.834    0.034     8.357    0.021     8.257    0.017 
   5542222     47.397    0.697       4.816    0.017   1.36165  0.31163    12.785    0.281    12.102    0.201    12.438    0.020    11.387    0.020    11.043    0.020    10.826    0.020     9.644    0.022     9.067    0.019     8.922    0.018 
   5543462   1768.811  283.593      92.696    4.973   3.16914  0.54818    11.761    0.085    11.326    0.095    11.359    0.020    11.027    0.020    10.927    0.020    10.896    0.020    10.167    0.022     9.835    0.028     9.824    0.025 
   5544606     63.578    1.248       6.194    0.012   0.27506  0.79847    12.454    0.207    11.670    0.139    12.173    0.020    11.249    0.020    10.918    0.020    10.741    0.020     9.644    0.022     9.070    0.020     8.954    0.017 
   5544763     71.762    1.564       6.292    0.072   1.53694  0.31707    12.193    0.150    11.450    0.102    11.767    0.020    10.919    0.020    10.619    0.020    10.451    0.020     9.388    0.022     8.888    0.027     8.755    0.017 
   5545340     40.885    0.980       4.484    0.066   1.63488  0.26563    11.221    0.057     9.987    0.031    10.298    0.020     9.447    0.020     9.198    0.020     9.024    0.020     7.971    0.021     7.471    0.021     7.356    0.018 
   5546141     81.632    0.655       7.473    0.018   2.07190  0.25829    12.226    0.171    10.951    0.074    11.256    0.020    10.342    0.020    10.033    0.020     9.857    0.020     8.726    0.019     8.193    0.020     8.067    0.023 
   5557807     50.070    1.327       4.748    0.035   0.85528  0.29733    12.439    0.173    11.352    0.086    11.784    0.020    10.945    0.020    10.648    0.020    10.481    0.020     9.405    0.021     8.908    0.029     8.789    0.020 
   5558488     35.454    0.903       4.197    0.031   1.06335  0.26119    12.819    0.220    11.827    0.143    11.937    0.020    11.053    0.020    10.727    0.020    10.553    0.020     9.443    0.023     8.871    0.024     8.784    0.018 
   5561278   1023.000   36.000      56.200    1.700   1.96466  0.27611    12.256    0.147    11.816    0.149    12.130    0.020    11.750    0.020    11.658    0.020    11.595    0.020    10.837    0.020    10.549    0.022    10.511    0.018 
   5566273     40.173    0.755       4.340    0.018   0.43922  0.45486    12.934    0.276    11.991    0.185    12.168    0.020    11.246    0.020    10.908    0.020    10.698    0.020     9.541    0.022     9.035    0.022     8.860    0.018 
   5596656    278.110    1.284      20.838    0.020   3.01011  0.44066    10.591    0.035     9.867    0.027    10.003    0.020     9.408    0.020     9.179    0.020     9.062    0.020     8.135    0.021     7.675    0.034     7.623    0.034 
   5597965     55.633    0.624       5.537    0.019   0.90233  0.22225    12.225    0.145    11.426    0.096    11.780    0.020    10.905    0.020    10.568    0.020    10.390    0.020     9.325    0.018     8.784    0.017     8.662    0.020 
   5602545     36.116    0.713       4.295    0.030   0.59809  0.30085    12.369    0.171    11.764    0.144    12.191    0.020    11.355    0.020    11.040    0.020    10.864    0.020     9.825    0.021     9.286    0.019     9.165    0.017 
   5603483    323.701    3.198      21.835    0.201   2.55487  0.28996    12.831    0.235    11.503    0.099    11.881    0.020    10.964    0.020    10.676    0.020    10.522    0.020     9.512    0.022     8.999    0.020     8.884    0.017 
   5607242    676.118    3.444      40.628    0.035   2.70389  0.27456    11.831    0.072    10.823    0.051    11.113    0.020    10.592    0.020    10.408    0.020    10.330    0.020     9.504    0.020     9.138    0.022     9.031    0.018 
   5612549     27.365    1.348       3.658    0.064   0.56094  0.31057    11.814    0.071    10.651    0.045    11.009    0.020    10.227    0.020     9.913    0.020     9.749    0.020     8.797    0.021     8.258    0.018     8.163    0.017 
   5615439     15.446    1.162       2.319    0.020   0.51162  0.27578    12.383    0.162    11.044    0.065    11.512    0.020    10.582    0.020    10.229    0.020    10.059    0.020     8.990    0.019     8.423    0.023     8.272    0.017 
   5616250      3.832    0.165       0.771    0.026   0.78918  0.34254    13.086    0.282    11.069    0.068    11.737    0.020    10.452    0.020     9.867    0.020     9.523    0.020     8.255    0.024     7.483    0.023     7.307    0.031 
   5620596     39.476    1.025       4.372    0.017   0.79032  0.33553    12.742    0.208    11.656    0.109    12.020    0.020    11.264    0.020    10.966    0.020    10.791    0.020     9.763    0.022     9.282    0.019     9.151    0.018 
   5623097    243.209    1.618      17.305    0.022   1.59145  0.31716    13.900    0.354    11.609    0.099    12.413    0.020    11.550    0.020    11.276    0.020    11.128    0.020    10.052    0.020     9.585    0.020     9.453    0.019 
   5629080    428.630    6.925      27.780    0.230   3.03119  0.47576    11.515    0.076    10.744    0.061    10.900    0.020    10.304    0.020    10.040    0.020     9.922    0.020     9.036    0.044     8.542    0.029     8.487    0.024 
   5636956   1013.296   36.572      55.235    1.394   2.15102  0.35990    11.665    0.073    10.985    0.065    11.105    0.020    10.791    0.020    10.713    0.020    10.670    0.020     9.916    0.026     9.673    0.021     9.602    0.012 
   5641322     52.389    0.890       5.115    0.015   1.08959  0.29921    12.706    0.216    11.124    0.071    11.610    0.020    10.561    0.020    10.204    0.020     9.980    0.020     8.849    0.032     8.293    0.046     8.152    0.018 
   5683538    683.725  119.299      41.980    1.670   1.67134  0.24203    12.270    0.159    11.581    0.117    11.710    0.020    11.394    0.020    11.271    0.020    11.247    0.020    10.407    0.023    10.212    0.032    10.115    0.023 
   5685279      7.426    0.119       1.358    0.101   0.79971  0.26386    13.073    0.266    11.581    0.103    11.966    0.020    10.894    0.020    10.480    0.020    10.239    0.020     9.016    0.024     8.407    0.026     8.226    0.017 
   5686856   1083.381   28.967      61.443    1.648   3.43763  0.25055    11.302    0.058    10.614    0.044    10.764    0.020    10.412    0.020    10.281    0.020    10.255    0.020     9.445    0.024     9.172    0.020     9.073    0.015 
   5689343     97.641    1.015       8.093    0.030   1.00548  0.36398    12.447    0.185    11.696    0.124    11.981    0.020    11.207    0.020    10.936    0.020    10.803    0.020     9.778    0.021     9.313    0.019     9.230    0.017 
   5689820    691.126    3.942      41.126    0.030   2.89256  0.26039    12.956    0.258    11.501    0.103    11.983    0.020    11.212    0.020    10.953    0.020    10.837    0.020     9.869    0.021     9.396    0.022     9.285    0.017 
   5693454    122.704    0.756      10.870    0.015   0.69378  0.32705    12.681    0.192    12.077    0.155    12.399    0.020    11.560    0.020    11.260    0.020    11.112    0.020    10.093    0.021     9.545    0.024     9.431    0.017 
   5694720     30.945    0.758       3.387    0.016   0.55184  0.31904    11.694    0.067    10.288    0.034    10.722    0.020     9.726    0.020     9.394    0.020     9.223    0.020     8.114    0.018     7.566    0.029     7.421    0.020 
   5698156      9.620    0.610       1.673    0.020   0.53933  0.24005    12.007    0.100    10.877    0.058    11.305    0.020    10.425    0.020    10.064    0.020     9.872    0.020     8.756    0.020     8.161    0.020     8.078    0.018 
   5702180     46.580    0.694       4.776    0.027   1.13844  0.28843    11.524    0.067    10.415    0.040    10.793    0.020    10.038    0.020     9.784    0.020     9.651    0.020     8.645    0.026     8.135    0.020     8.061    0.024 
   5706341     87.183    1.121       7.097    0.025   0.65105  0.43972    11.862    0.075    10.901    0.056    11.081    0.020    10.371    0.020    10.113    0.020    10.005    0.020     9.023    0.023     8.576    0.020     8.464    0.018 
   5706760     39.530    0.961       4.357    0.014   0.28584  0.73900    12.877    0.217    11.679    0.110    12.093    0.020    11.203    0.020    10.896    0.020    10.727    0.020     9.634    0.021     9.084    0.019     8.973    0.018 
   5709564     27.437    0.956       3.671    0.129   1.03067  0.37202    11.348    0.054    10.029    0.027    10.499    0.020     9.628    0.020     9.355    0.020     9.202    0.020     8.092    0.027     7.561    0.023     7.480    0.026 
   5717058     53.649    0.929       5.412    0.023   0.89898  0.41164    13.744    0.421    11.531    0.114    12.112    0.020    11.262    0.020    10.914    0.020    10.732    0.020     9.655    0.021     9.117    0.022     9.002    0.017 
   5721762     37.465    0.758       4.074    0.026   0.66840  0.36026    13.860    0.435    11.883    0.172    12.329    0.020    11.340    0.020    10.980    0.020    10.794    0.020     9.620    0.025     9.056    0.019     8.912    0.014 
   5722826     39.963    0.681       4.512    0.025   0.68108  0.36265    13.829    0.435    11.692    0.137    12.333    0.020    11.391    0.020    11.036    0.020    10.842    0.020     9.686    0.021     9.159    0.017     9.042    0.016 
   5723165    572.374    3.541      34.500    0.114   3.15682  0.35883    11.724    0.078    10.952    0.067    11.202    0.020    10.507    0.020    10.284    0.020    10.203    0.020     9.233    0.021     8.848    0.021     8.749    0.012 
   5723909     41.458    0.965       4.427    0.020   1.20543  0.30204    11.378    0.060     9.976    0.029    10.359    0.020     9.436    0.020     9.128    0.020     8.955    0.020     7.810    0.020     7.253    0.029     7.144    0.020 
   5724947     10.311    0.840       1.501    0.242   0.77426  0.29900    12.071    0.112    10.588    0.044    11.053    0.020     9.807    0.020     9.342    0.020     9.062    0.020     7.792    0.023     7.101    0.031     6.937    0.026 
   5726892     47.423    1.277       4.695    0.024   0.62654  0.54018    14.085    0.417    11.744    0.131    12.202    0.020    11.195    0.020    10.839    0.020    10.632    0.020     9.462    0.021     8.941    0.023     8.804    0.018 
   5728401     36.242    0.570       4.088    0.030   0.70784  0.36220    13.114    0.276    12.120    0.166    12.411    0.020    11.476    0.020    11.130    0.020    10.940    0.020     9.765    0.021     9.227    0.023     9.111    0.020 
   5730384     34.833    0.790       4.148    0.022   0.80739  0.31083    12.268    0.144    10.962    0.061    11.747    0.020    10.745    0.020    10.383    0.020    10.186    0.020     9.046    0.026     8.471    0.042     8.302    0.026 
   5734838     56.533    1.166       5.440    0.015   0.91814  0.59350    12.372    0.166    11.298    0.083    11.660    0.020    10.724    0.020    10.391    0.020    10.205    0.020     9.137    0.022     8.599    0.021     8.464    0.017 
   5769244    139.293    0.889      11.700    0.022   2.46639  0.24215    11.531    0.071    10.286    0.040    10.690    0.020     9.812    0.020     9.528    0.020     9.369    0.020     8.240    0.021     7.726    0.021     7.628    0.020 
   5770923     80.478    1.819       7.145    0.043   0.75479  0.23767    12.194    0.123    10.934    0.057    11.485    0.020    10.643    0.020    10.357    0.020    10.205    0.020     9.150    0.021     8.632    0.021     8.544    0.019 
   5773155   1186.800   41.577      61.134    1.774   3.32078  0.28672    10.941    0.048    10.465    0.044    10.528    0.020    10.208    0.020    10.132    0.020    10.132    0.020     9.399    0.021     9.172    0.016     9.101    0.017 
   5774694   3576.976  338.802     139.880    5.009  18.51134  0.26869     9.151    0.018     8.439    0.013   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     7.221    0.019     6.975    0.027     6.931    0.023 
   5779724      6.129    0.200       1.138    0.087   0.56051  0.29651    12.487    0.175    11.218    0.075    11.629    0.020    10.498    0.020    10.098    0.020     9.851    0.020     8.645    0.018     7.988    0.020     7.844    0.024 
   5780782     10.349    0.474       1.617    0.015   0.49233  0.35864    13.579    0.345    11.249    0.076    11.772    0.020    10.605    0.020    10.207    0.020     9.952    0.020     8.737    0.021     8.089    0.023     7.905    0.023 
   5781782     37.975    0.580       4.297    0.042   0.74678  0.33193    13.184    0.286    11.747    0.132    12.192    0.020    11.348    0.020    11.042    0.020    10.880    0.020     9.779    0.022     9.276    0.021     9.170    0.019 
   5782127     29.140    0.999       3.590    0.026   0.82850  0.29042    12.400    0.158    11.281    0.075    11.654    0.020    10.800    0.020    10.487    0.020    10.329    0.020     9.239    0.021     8.704    0.023     8.596    0.018 
   5782671     21.587    0.683       2.635    0.012   0.72937  0.27265    12.729    0.210    11.509    0.096    12.288    0.020    11.255    0.020    10.902    0.020    10.671    0.020     9.472    0.021     8.874    0.016     8.759    0.019 
   5787509     31.288    1.141       3.840    0.022   0.32928  0.28604    13.051    0.271    12.158    0.180    12.008    0.020    11.049    0.020    10.734    0.020    10.524    0.020     9.416    0.018     8.845    0.015     8.723    0.018 
   5788354     36.811    1.352       4.371    0.073   1.35086  0.75361    12.815    0.266    11.557    0.115    12.145    0.020    11.347    0.020    11.067    0.020    10.906    0.020     9.883    0.020     9.355    0.020     9.270    0.017 
   5791844     53.755    0.932       5.285    0.064   1.24230  0.59127    12.728    0.208    11.384    0.083    11.940    0.020    11.096    0.020    10.829    0.020    10.677    0.020     9.600    0.021     9.097    0.019     8.966    0.018 
   5791889    122.072    1.400       9.736    0.014   1.68142  0.35570    12.841    0.219    11.164    0.070    11.721    0.020    10.897    0.020    10.653    0.020    10.498    0.020     9.376    0.019     8.995    0.019     8.874    0.018 
   5792421     44.583    0.536       4.676    0.024   1.46056  0.34795    12.512    0.172    11.214    0.072    11.679    0.020    10.836    0.020    10.539    0.020    10.369    0.020     9.330    0.021     8.817    0.031     8.742    0.017 
   5795626     36.722    0.854       4.460    0.069   0.91960  0.27109    10.494    0.030     9.491    0.019     9.742    0.020     9.097    0.020     8.853    0.020     8.697    0.020     7.724    0.027     7.265    0.026     7.184    0.021 
   5806522     58.110    0.766       5.904    0.023   1.08999  0.29523    12.879    0.257    11.462    0.103    12.154    0.020    11.168    0.020    10.842    0.020    10.657    0.020     9.536    0.021     8.923    0.019     8.799    0.014 
   5810333     29.371    0.944       3.925    0.035   0.76159  0.26170    13.139    0.302    11.358    0.090    11.754    0.020    10.870    0.020    10.520    0.020    10.330    0.020     9.253    0.024     8.688    0.021     8.558    0.018 
   5811766     45.123    0.639       4.408    0.015   0.71127  0.30936    12.180    0.128    10.909    0.059    11.316    0.020    10.353    0.020    10.024    0.020     9.808    0.020     8.675    0.020     8.144    0.016     8.022    0.029 
   5822889    300.250    6.562      19.708    0.126   1.70416  0.33036    12.447    0.193    11.325    0.094    11.651    0.020    10.945    0.020    10.722    0.020    10.573    0.020     9.633    0.021     9.151    0.022     9.056    0.017 
   5858947    169.109    1.189      14.521    0.025   1.08441  0.29687    12.212    0.156    11.778    0.160    12.353    0.020    11.683    0.020    11.417    0.020    11.253    0.020    10.281    0.021     9.800    0.023     9.735    0.025 
   5859492     35.208    0.850       4.070    0.042   0.70804  0.31201    12.473    0.207    10.724    0.060    11.198    0.020    10.150    0.020     9.830    0.020     9.609    0.020     8.484    0.024     7.930    0.026     7.778    0.024 
   5860093     50.614    0.521       5.545    0.017   0.95801  0.32728    12.600    0.222    11.454    0.103    11.956    0.020    11.112    0.020    10.823    0.020    10.617    0.020     9.526    0.018     8.992    0.016     8.864    0.016 
   5866138     87.458    1.463       7.302    0.028   0.34619  0.34303    12.186    0.125    11.561    0.105    11.721    0.020    10.956    0.020    10.735    0.020    10.580    0.020     9.584    0.018     9.113    0.016     9.038    0.019 
   5866724   1880.000   60.000      89.560    0.480   3.53479  0.34481    11.776    0.069    11.001    0.061    11.273    0.020    10.921    0.020    10.829    0.020    10.802    0.020    10.066    0.018     9.852    0.021     9.806    0.017 
   5866737     66.821    0.735       6.541    0.018   0.74162  0.24219    12.303    0.137    11.035    0.062    11.482    0.020    10.691    0.020    10.399    0.020    10.218    0.020     9.212    0.018     8.742    0.017     8.593    0.017 
   5866965      3.439    0.309       0.642    0.010   0.12427  0.84146    13.123    0.271    12.207    0.170    12.985    0.020    11.736    0.020    11.233    0.020    10.926    0.020     9.690    0.018     8.929    0.021     8.786    0.018 
   5872236     31.889    0.932       4.085    0.066   0.48497  0.35334    12.294    0.151    11.308    0.085    11.515    0.020    10.672    0.020    10.384    0.020    10.205    0.020     9.204    0.018     8.679    0.018     8.577    0.016 
   5872509     38.631    0.530       4.395    0.020   1.29888  0.66768    12.457    0.188    11.333    0.089    11.790    0.020    10.858    0.020    10.538    0.020    10.334    0.020     9.280    0.018     8.761    0.017     8.628    0.016 
   5879728     36.809    1.086       3.914    0.024   0.67467  0.38378    13.012    0.231    12.866    0.228    12.685    0.020    11.819    0.020    11.527    0.020    11.314    0.020    10.254    0.021     9.752    0.022     9.622    0.019 
   5882005     81.399    0.704       7.442    0.015   1.73308  0.30077    11.703    0.072    10.592    0.044    10.956    0.020    10.103    0.020     9.819    0.020     9.680    0.020     8.622    0.023     8.139    0.021     8.028    0.017 
   5892169    493.997    7.698      29.750    0.464   3.58632  0.26688    11.159    0.055    10.220    0.038    10.481    0.020     9.802    0.020     9.600    0.020     9.498    0.020     8.519    0.035     8.137    0.042     8.031    0.021 
   5893765     65.568    0.616       6.401    0.012   1.02208  0.27317    12.206    0.155    10.867    0.066    11.197    0.020    10.348    0.020    10.035    0.020     9.865    0.020     8.881    0.022     8.268    0.024     8.194    0.026 
   5896480     35.276    1.271       4.258    0.030   1.13635  0.34020    11.904    0.089    10.740    0.055    11.117    0.020    10.242    0.020     9.928    0.020     9.756    0.020     8.703    0.027     8.211    0.021     8.086    0.026 
   5905907    120.456    0.694      10.941    0.024   1.73735  0.26420    12.198    0.132    11.162    0.076    11.729    0.020    10.932    0.020    10.641    0.020    10.474    0.020     9.507    0.022     8.944    0.016     8.876    0.018 
   5939450    585.040   22.999      34.119    0.064   8.96286  0.22590     7.900    0.015     7.384    0.010   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     6.354    0.032     6.175    0.021     6.100    0.017 
   5940060     52.978    0.590       5.674    0.014   1.56697  0.53757    11.251    0.054    10.051    0.029    10.490    0.020     9.624    0.020     9.311    0.020     9.156    0.020     8.075    0.029     7.541    0.021     7.403    0.020 
   5943345     47.486    2.288       4.726    0.055   0.78288  0.41258    12.754    0.251    11.458    0.102    12.102    0.020    11.269    0.020    10.980    0.020    10.820    0.020     9.747    0.021     9.260    0.020     9.145    0.018 
   5955122    860.142    3.930      49.214    0.066   5.21380  0.27357    10.036    0.025     9.446    0.020     9.598    0.020     9.199    0.020     9.069    0.020     9.046    0.020     8.243    0.026     7.941    0.023     7.919    0.024 
   5956105     53.654    4.756       5.205    0.142   1.13769  0.30535    11.423    0.062    10.079    0.031    10.451    0.020     9.599    0.020     9.321    0.020     9.168    0.020     8.139    0.019     7.619    0.020     7.507    0.018 
   5961597   1261.854   70.498      59.760    1.238   3.07794  0.27449    10.860    0.039    10.444    0.038    10.476    0.020    10.223    0.020    10.155    0.020    10.164    0.020     9.432    0.022     9.235    0.022     9.182    0.019 
   5976238     48.969    0.659       4.897    0.022   0.64522  0.26909    14.065    0.495    12.068    0.186    12.389    0.020    11.480    0.020    11.147    0.020    10.964    0.020     9.854    0.025     9.321    0.018     9.190    0.014 
   5981329     39.420    0.912       4.402    0.022   0.53113  0.87286    12.802    0.253    11.880    0.171    12.243    0.020    11.329    0.020    10.972    0.020    10.756    0.020     9.665    0.026     9.114    0.026     8.972    0.021 
   5981666     92.162    1.425       7.602    0.024   1.66386  0.37116    11.040    0.049     9.897    0.029    10.291    0.020     9.549    0.020     9.293    0.020     9.166    0.020     8.125    0.021     7.706    0.024     7.563    0.024 
   5983299     62.659    1.101       5.810    0.043   1.15362  0.41731    11.623    0.069    10.572    0.044    10.928    0.020    10.064    0.020     9.766    0.020     9.589    0.020     8.563    0.027     8.053    0.021     7.967    0.021 
   6026188     52.344    0.635       5.615    0.015   1.30785  0.34426    12.687    0.249    11.155    0.084    11.828    0.020    10.894    0.020    10.566    0.020    10.385    0.020     9.249    0.021     8.673    0.017     8.546    0.018 
   6032639     45.415    1.737       4.613    0.041   0.15814  0.24287    12.056    0.111    11.477    0.099    12.351    0.020    11.473    0.020    11.171    0.020    10.989    0.020     9.886    0.022     9.380    0.021     9.255    0.018 
   6034166    106.964    0.975       8.994    0.016   1.50484  0.75107    13.073    0.264    11.553    0.101    12.083    0.020    11.110    0.020    10.797    0.020    10.615    0.020     9.480    0.021     8.933    0.016     8.817    0.017 
   6034893    335.788    9.115      20.899    1.095   2.25995  0.52256    12.220    0.138    11.124    0.073    11.476    0.020    10.810    0.020    10.594    0.020    10.483    0.020     9.539    0.021     9.093    0.019     9.009    0.017 
   6035199    326.487    8.009      23.738    0.810   2.38697  0.59975    12.234    0.142    11.428    0.095    11.531    0.020    10.852    0.020    10.606    0.020    10.491    0.020     9.483    0.018     9.024    0.022     8.944    0.018 
   6037660     30.553    0.653       3.978    0.060   0.89369  0.29993    13.314    0.317    12.545    0.216    12.465    0.020    11.599    0.020    11.305    0.020    11.112    0.020    10.020    0.018     9.477    0.016     9.362    0.018 
   6037858     43.646    1.168       4.585    0.019   1.67915  0.35983    11.708    0.074    10.185    0.033    10.624    0.020     9.754    0.020     9.480    0.020     9.297    0.020     8.220    0.032     7.705    0.024     7.573    0.018 
   6043187     62.995    0.766       6.250    0.019   1.18762  0.34005    13.557    0.357    11.835    0.150    12.376    0.020    11.472    0.020    11.169    0.020    10.970    0.020     9.863    0.021     9.288    0.019     9.173    0.017 
   6044054     72.041    0.588       7.258    0.017   1.40485  0.26742    12.839    0.240    11.841    0.149    12.336    0.020    11.551    0.020    11.250    0.020    11.082    0.020    10.005    0.022     9.513    0.022     9.396    0.019 
   6045299     26.840    0.970       3.452    0.022   0.65489  0.28000    12.465    0.167    11.148    0.069    11.633    0.020    10.598    0.020    10.269    0.020    10.067    0.020     8.906    0.024     8.339    0.023     8.193    0.018 
   6047087   1967.063  110.686      93.524    1.217   4.80376  0.23729    11.079    0.046    10.518    0.040    10.685    0.020    10.345    0.020    10.217    0.020    10.183    0.020     9.416    0.020     9.158    0.019     9.125    0.018 
   6047339     20.957    0.668       2.605    0.015   1.04601  0.27369    12.166    0.129    10.817    0.057    11.366    0.020    10.423    0.020    10.080    0.020     9.875    0.020     8.712    0.024     8.140    0.023     8.008    0.017 
   6047683     34.995    0.768       4.044    0.033   1.04835  0.27005    13.230    0.319    11.935    0.159    12.156    0.020    11.292    0.020    10.990    0.020    10.806    0.020     9.720    0.021     9.193    0.019     9.062    0.018 
   6049366   1083.243  101.550      60.360    3.128   2.22479  0.40434    11.893    0.096    11.302    0.089    11.462    0.020    11.099    0.020    10.997    0.020    10.986    0.020    10.134    0.020     9.892    0.020     9.868    0.018 
   6049459     18.230    1.001       2.262    0.019   1.51696  0.31708    11.618    0.072    10.348    0.040    10.751    0.020     9.720    0.020     9.396    0.020     9.215    0.020     8.002    0.021     7.424    0.024     7.310    0.017 
   6060867     65.898    0.786       6.265    0.019   2.18282  0.68638    12.832    0.282    11.332    0.102    11.785    0.020    10.923    0.020    10.610    0.020    10.431    0.020     9.370    0.018     8.856    0.017     8.739    0.015 
   6060903     34.379    0.773       4.142    0.048   0.15488  0.97009    13.389    0.377    11.612    0.131    11.767    0.020    10.916    0.020    10.604    0.020    10.415    0.020     9.357    0.018     8.845    0.017     8.721    0.015 
   6061867    111.920    0.644       9.968    0.030   1.55828  0.39615    12.787    0.271    11.564    0.126    11.941    0.020    11.116    0.020    10.818    0.020    10.643    0.020     9.577    0.026     9.042    0.021     8.917    0.020 
   6064910    766.587    9.299      44.178    0.127   1.51810  0.55007    11.846    0.086    11.445    0.102    11.620    0.020    11.327    0.020    11.243    0.020    11.200    0.020    10.434    0.021    10.199    0.022    10.203    0.018 
   6067314     87.874    1.173       7.546    0.031   1.64269  0.30743    10.940    0.046     9.910    0.028    10.245    0.020     9.455    0.020     9.179    0.020     9.031    0.020     7.961    0.017     7.550    0.029     7.413    0.018 
   6067987     38.010    0.739       4.203    0.031   0.87040  0.40693    11.694    0.073    10.381    0.038    10.882    0.020    10.020    0.020     9.726    0.020     9.530    0.020     8.465    0.024     7.911    0.020     7.821    0.018 
   6070366     69.911    1.620       5.950    0.020   0.89585  0.26195    12.194    0.127    10.820    0.055    11.224    0.020    10.384    0.020    10.069    0.020     9.905    0.020     8.869    0.027     8.375    0.021     8.267    0.021 
   6070419    112.930    1.287       9.716    0.024   1.42797  0.30923    13.058    0.255    12.249    0.181    12.650    0.020    11.806    0.020    11.487    0.020    11.306    0.020    10.240    0.021     9.723    0.022     9.663    0.018 
   6103934     98.177    1.203       8.395    0.016   2.04914  0.25598    11.166    0.049    10.005    0.028    10.401    0.020     9.571    0.020     9.301    0.020     9.161    0.020     8.112    0.020     7.608    0.024     7.498    0.024 
   6104786    167.814    0.734      13.928    0.041   1.42265  0.30315    12.433    0.176    11.717    0.129    12.259    0.020    11.476    0.020    11.195    0.020    11.039    0.020    10.034    0.020     9.504    0.020     9.400    0.017 
   6106415   2218.771    7.882     104.252    0.030  24.10538  0.28172     7.872    0.015     7.275    0.011   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     6.145    0.020     5.923    0.026     5.829    0.023 
   6114507     24.050    0.935       3.001    0.026   0.41188  0.57941    13.370    0.345    12.711    0.244    12.916    0.020    11.908    0.020    11.554    0.020    11.333    0.020    10.177    0.022     9.567    0.021     9.431    0.019 
   6115575     48.015    0.504       4.845    0.015   1.07641  0.28428    11.955    0.105    10.581    0.048    11.013    0.020    10.019    0.020     9.678    0.020     9.493    0.020     8.415    0.023     7.836    0.017     7.717    0.023 
   6116048   2102.099    7.300     100.891    0.024  13.30637  0.22738     9.187    0.018     8.540    0.013     8.686    0.020     8.325    0.020     8.224    0.020     8.230    0.020     7.438    0.044     7.179    0.026     7.121    0.017 
   6117517    117.808    0.992      10.059    0.021   1.97943  0.25090    12.263    0.148    10.906    0.062    11.428    0.020    10.478    0.020    10.181    0.020     9.995    0.020     8.951    0.019     8.421    0.021     8.299    0.018 
   6118479     62.396    0.883       5.941    0.035   1.12975  0.24708    13.003    0.279    11.478    0.102    11.654    0.020    10.772    0.020    10.500    0.020    10.296    0.020     9.250    0.019     8.696    0.027     8.630    0.018 
   6118670    131.910    0.724      11.092    0.018   1.02818  0.30039    12.887    0.246    12.379    0.206    12.550    0.020    11.741    0.020    11.474    0.020    11.291    0.020    10.269    0.018     9.753    0.018     9.633    0.017 
   6119013    405.751    8.784      26.402    0.378   2.06470  0.42170    12.770    0.243    11.442    0.100    11.768    0.020    11.132    0.020    10.920    0.020    10.804    0.020     9.865    0.020     9.428    0.016     9.380    0.016 
   6123202     53.846    0.503       5.441    0.014   1.40397  0.34763    12.022    0.111    10.797    0.060    11.267    0.020    10.271    0.020     9.946    0.020     9.754    0.020     8.656    0.024     8.082    0.021     7.965    0.018 
   6124244      4.927    0.147       1.048    0.054   0.27554  0.32391    12.372    0.167    10.815    0.056    11.269    0.020    10.199    0.020     9.828    0.020     9.550    0.020     8.346    0.018     7.690    0.021     7.556    0.020 
   6126808    162.545    0.842      12.988    0.034   1.92371  0.32783    13.062    0.262    11.698    0.118    12.304    0.020    11.390    0.020    11.115    0.020    10.916    0.020     9.885    0.022     9.371    0.020     9.245    0.017 
   6127825    106.334    1.489       8.490    0.017   1.19506  0.37269    12.685    0.216    11.436    0.093    11.773    0.020    10.997    0.020    10.738    0.020    10.605    0.020     9.579    0.021     9.127    0.019     9.011    0.017 
   6128428     46.928    0.762       4.773    0.029   1.22225  0.27962    12.555    0.205    11.218    0.080    11.785    0.020    10.874    0.020    10.593    0.020    10.391    0.020     9.326    0.020     8.794    0.027     8.663    0.017 
   6128774     45.223    0.957       4.773    0.148   0.92419  0.23621    12.170    0.131    10.983    0.064    11.488    0.020    10.702    0.020    10.426    0.020    10.267    0.020     9.256    0.021     8.728    0.029     8.627    0.018 
   6129411     86.713    1.644       7.153    0.047   1.45104  0.64528    12.064    0.125    11.137    0.083    11.606    0.020    10.819    0.020    10.541    0.020    10.410    0.020     9.385    0.020     8.908    0.020     8.809    0.018 
   6129877   1939.249   76.193      92.943    2.664   5.61030  0.38487    10.967    0.052    10.192    0.037    10.402    0.020    10.001    0.020     9.923    0.020     9.869    0.020     9.099    0.018     8.803    0.024     8.762    0.021 
   6130752     89.848    1.649       7.506    0.023   0.79806  0.28892    12.923    0.262    11.767    0.152    12.318    0.020    11.534    0.020    11.264    0.020    11.120    0.020    10.103    0.021     9.646    0.019     9.538    0.018 
   6140030     37.564    0.773       4.374    0.027   0.77466  0.42708    11.604    0.084    10.441    0.048    10.835    0.020     9.953    0.020     9.639    0.020     9.490    0.020     8.411    0.019     7.869    0.034     7.773    0.021 
   6140132     34.854    0.776       3.818    0.012   1.16370  0.28622    13.271    0.367    11.646    0.138    12.633    0.020    11.680    0.020    11.300    0.020    11.069    0.020     9.934    0.020     9.361    0.019     9.213    0.012 
   6140947     46.909    1.287       4.733    0.068   2.32385  0.97797    13.027    0.314    12.229    0.219    12.181    0.020    11.323    0.020    11.013    0.020    10.825    0.020     9.726    0.023     9.210    0.021     9.100    0.014 
   6142932     41.721    0.356       4.306    0.015   0.98595  0.89641    12.824    0.264    11.332    0.100    11.848    0.020    10.877    0.020    10.539    0.020    10.332    0.020     9.129    0.026     8.574    0.023     8.452    0.021 
   6142964     58.613    0.622       5.842    0.018   1.23345  0.39028    12.934    0.297    12.128    0.210    12.502    0.020    11.441    0.020    11.097    0.020    10.871    0.020     9.711    0.024     9.106    0.022     8.971    0.019 
   6144777    128.334    0.855      10.941    0.025   2.12919  0.39400    12.480    0.199    11.330    0.091    11.511    0.020    10.600    0.020    10.290    0.020    10.108    0.020     9.017    0.037     8.437    0.016     8.315    0.018 
   6188215    110.514    1.495       8.727    0.028   1.12409  0.25872    11.875    0.099    10.873    0.065    11.213    0.020    10.432    0.020    10.166    0.020    10.017    0.020     9.042    0.032     8.601    0.020     8.484    0.020 
   6191288     25.319    0.513       3.172    0.015   0.93763  0.25157    12.778    0.266    11.555    0.125    11.945    0.020    11.025    0.020    10.675    0.020    10.469    0.020     9.343    0.020     8.759    0.036     8.660    0.018 
   6192431     35.306    0.747       4.165    0.019   0.38948  0.62864    13.896    0.495    11.269    0.100    11.679    0.020    10.713    0.020    10.371    0.020    10.171    0.020     9.100    0.037     8.527    0.046     8.359    0.018 
   6196149     30.081    1.958       3.740    0.060   1.31096  0.38431    13.832    0.431    12.136    0.187    12.905    0.020    11.979    0.020    11.648    0.020    11.475    0.020    10.402    0.022     9.854    0.022     9.694    0.019 
   6196457   1299.000   53.000      66.600    1.100   2.47068  0.28328    12.708    0.227    11.764    0.148   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000    10.747    0.023    10.470    0.021    10.403    0.018 
   6198476     74.590    0.541       6.747    0.015   1.84382  0.27575    10.295    0.028     9.377    0.019     9.661    0.020     8.972    0.020     8.729    0.020     8.611    0.020     7.594    0.029     7.123    0.038     7.023    0.017 
   6198581     41.683    0.776       4.580    0.024   0.70839  0.58071    12.921    0.254    11.637    0.126    12.072    0.020    11.242    0.020    10.941    0.020    10.779    0.020     9.751    0.027     9.213    0.030     9.082    0.018 
   6200178     78.523    0.684       6.931    0.017   0.99290  0.25088    12.235    0.149    11.314    0.090    11.398    0.020    10.620    0.020    10.336    0.020    10.184    0.020     9.232    0.019     8.727    0.021     8.633    0.018 
   6203503     28.965    0.883       4.006    0.073   0.54040  0.34375    12.617    0.226    11.656    0.128    11.703    0.020    10.910    0.020    10.607    0.020    10.441    0.020     9.359    0.021     8.844    0.026     8.732    0.018 
   6208018    241.308    1.306      18.125    0.022   2.59769  0.24042    11.871    0.082    10.823    0.055    11.137    0.020    10.366    0.020    10.083    0.020     9.930    0.020     8.967    0.023     8.479    0.029     8.383    0.019 
   6225660     39.713    0.652       4.233    0.011   1.34453  0.54420    11.356    0.070    10.234    0.040    10.774    0.020     9.781    0.020     9.422    0.020     9.321    0.020     8.116    0.023     7.559    0.029     7.439    0.017 
   6225718   2339.137   10.631     105.829    0.029  19.15419  0.27375     8.118    0.015     7.580    0.011   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     6.544    0.021     6.346    0.029     6.283    0.018 
   6228590    139.485    0.781      11.847    0.017   1.59504  0.31096    13.626    0.366    11.887    0.155    12.273    0.020    11.407    0.020    11.097    0.020    10.920    0.020     9.821    0.020     9.295    0.022     9.178    0.018 
   6232600   1933.004   87.414      94.626    0.902   8.82709  0.24225     9.418    0.018     8.966    0.014     9.026    0.020     8.795    0.020     8.703    0.020     8.719    0.020     8.022    0.024     7.792    0.023     7.755    0.024 
   6232858     49.675    1.076       4.965    0.021   1.20948  0.26270    12.089    0.113    10.676    0.049    11.103    0.020    10.166    0.020     9.848    0.020     9.669    0.020     8.603    0.023     8.047    0.021     7.963    0.024 
   6232914     66.940    1.022       6.124    0.034   0.96193  0.32855    12.325    0.149    11.218    0.077    11.571    0.020    10.729    0.020    10.403    0.020    10.236    0.020     9.201    0.021     8.686    0.016     8.590    0.018 
   6262706     58.585    1.027       5.697    0.020   0.78953  0.22762    13.493    0.346    11.546    0.103    12.019    0.020    11.184    0.020    10.882    0.020    10.707    0.020     9.652    0.026     9.124    0.029     9.011    0.021 
   6262867     30.137    0.551       3.738    0.017   0.59739  0.25508    13.495    0.363    11.540    0.106    12.263    0.020    11.339    0.020    10.983    0.020    10.781    0.020     9.678    0.027     9.121    0.033     8.918    0.018 
   6263410    104.220    1.851       8.295    0.034   0.59314  0.27602    12.549    0.202    11.306    0.089    11.848    0.020    11.067    0.020    10.802    0.020    10.654    0.020     9.634    0.021     9.149    0.026     9.050    0.020 
   6264398     30.944    0.966       3.997    0.045   0.66943  0.29393    13.211    0.312    12.355    0.206    12.533    0.020    11.657    0.020    11.336    0.020    11.162    0.020    10.037    0.018     9.518    0.017     9.426    0.020 
   6271732     32.149    1.505       4.044    0.027   2.00382  0.32990    11.681    0.082    10.286    0.041    10.716    0.020     9.894    0.020     9.621    0.020     9.458    0.020     8.365    0.026     7.878    0.023     7.772    0.021 
   6272933     39.864    1.104       4.195    0.047   1.25824  0.28565    11.281    0.070     9.731    0.028    10.197    0.020     9.265    0.020     8.986    0.020     8.822    0.020     7.700    0.024     7.184    0.027     7.070    0.020 
   6273063     31.846    0.950       3.659    0.022   1.40609  0.27648    11.770    0.092    10.176    0.039    10.661    0.020     9.591    0.020     9.253    0.020     9.050    0.020     7.870    0.020     7.327    0.026     7.162    0.017 
   6276898     46.015    0.930       4.455    0.053   1.50027  0.25880    10.607    0.037     9.507    0.021     9.872    0.020     9.071    0.020     8.830    0.020     8.699    0.020     7.633    0.023     7.181    0.017     7.092    0.026 
   6276948     89.774    1.167       7.409    0.022   0.99015  0.25842    12.066    0.121    11.352    0.091    11.535    0.020    10.737    0.020    10.473    0.020    10.353    0.020     9.307    0.022     8.868    0.019     8.724    0.017 
   6279491     27.958    1.314       3.813    0.073   0.57642  0.45684    13.364    0.343    11.737    0.139    12.946    0.020    12.089    0.020    11.791    0.020    11.620    0.020    10.512    0.021     9.969    0.022     9.864    0.018 
   6283995    197.286    1.144      14.781    0.018   1.82317  0.25794    12.044    0.117    10.955    0.064    11.369    0.020    10.551    0.020    10.265    0.020    10.110    0.020     9.078    0.022     8.623    0.020     8.479    0.018 
   6286142     12.505    0.524       1.812    0.013   0.80157  0.30170    13.482    0.344    11.723    0.129    12.181    0.020    10.938    0.020    10.512    0.020    10.243    0.020     8.960    0.020     8.265    0.026     8.091    0.018 
   6287060   1600.911  204.647      80.146    2.224   4.46545  0.27394    11.186    0.054    10.534    0.043    10.600    0.020    10.220    0.020    10.092    0.020    10.050    0.020     9.252    0.021     8.927    0.027     8.891    0.017 
   6287950     35.317    0.865       4.102    0.016   1.15180  0.32635    12.624    0.208    11.595    0.109    12.076    0.020    11.083    0.020    10.745    0.020    10.537    0.020     9.378    0.022     8.845    0.020     8.679    0.017 
   6290627    319.911    5.761      22.336    0.165   2.43750  0.26916    12.133    0.132    11.120    0.080    11.603    0.020    10.920    0.020    10.648    0.020    10.536    0.020     9.588    0.022     9.112    0.022     9.017    0.017 
   6304676     90.556    0.786       7.751    0.026   0.61533  0.55663    12.332    0.179    10.887    0.068    11.414    0.020    10.541    0.020    10.256    0.020    10.087    0.020     8.990    0.021     8.471    0.036     8.368    0.018 
   6307578     34.553    1.037       4.141    0.057   1.01808  0.46077    11.945    0.107    10.725    0.056    11.199    0.020    10.381    0.020    10.054    0.020     9.861    0.020     8.788    0.021     8.283    0.029     8.165    0.020 
   6308068      7.454    0.724       1.136    0.025   1.10929  0.44818    13.564    0.357    11.618    0.114    12.368    0.020    10.941    0.020    10.357    0.020     9.964    0.020     8.539    0.024     7.795    0.021     7.567    0.020 
   6308642    730.729   19.432      42.511    0.325   2.74609  0.22704    11.461    0.063    10.877    0.061    11.078    0.020    10.585    0.020    10.412    0.020    10.339    0.020     9.427    0.019     9.111    0.022     9.039    0.018 
   6312478     63.413    0.627       6.333    0.012   0.87600  0.36486    12.976    0.257    11.571    0.111    12.355    0.020    11.348    0.020    10.963    0.020    10.746    0.020     9.599    0.023     8.987    0.020     8.898    0.018 
   6345456    130.078    0.938      11.140    0.029   1.18920  0.59173    12.758    0.221    11.043    0.066    11.556    0.020    10.760    0.020    10.495    0.020    10.346    0.020     9.335    0.022     8.774    0.024     8.699    0.018 
   6345474     32.505    0.944       4.118    0.032   0.46796  0.78552    12.809    0.225    11.575    0.105    11.959    0.020    10.995    0.020    10.662    0.020    10.472    0.020     9.398    0.021     8.809    0.026     8.651    0.017 
   6346443     36.369    1.113       4.246    0.057   0.86668  0.29023    12.072    0.122    11.048    0.072    11.485    0.020    10.608    0.020    10.315    0.020    10.124    0.020     9.065    0.020     8.510    0.027     8.406    0.018 
   6356581    110.504    1.128       8.502    0.019   1.00564  0.27747    12.320    0.169    11.177    0.082    11.486    0.020    10.733    0.020    10.504    0.020    10.348    0.020     9.330    0.021     8.876    0.019     8.783    0.017 
   6359454    147.170    1.134      12.344    0.030   0.71904  0.48601    13.265    0.308    12.499    0.206    12.841    0.020    12.102    0.020    11.848    0.020    11.675    0.020    10.663    0.022    10.163    0.019    10.089    0.019 
   6359890     94.463    0.683       8.525    0.017   0.09874  0.68776    13.166    0.276    11.913    0.147    12.606    0.020    11.723    0.020    11.428    0.020    11.261    0.020    10.181    0.020     9.651    0.019     9.565    0.016 
   6363090     42.474    0.908       4.611    0.021   1.32152  0.35551    12.516    0.197    11.023    0.066    11.453    0.020    10.617    0.020    10.337    0.020    10.164    0.020     9.112    0.020     8.553    0.023     8.478    0.018 
   6365511     76.145    0.664       7.826    0.025   1.23391  0.38265    12.568    0.202    11.357    0.087    11.993    0.020    11.205    0.020    10.915    0.020    10.766    0.020     9.737    0.022     9.195    0.022     9.107    0.017 
   6368800     50.735    1.050       5.094    0.011   1.09640  0.25714    12.077    0.117    11.084    0.072    11.538    0.020    10.711    0.020    10.414    0.020    10.240    0.020     9.236    0.021     8.704    0.023     8.589    0.017 
   6370489    913.540   13.281      52.168    0.235   6.82806  0.23219     9.388    0.020     8.849    0.015     8.935    0.020     8.671    0.020     8.558    0.020     8.559    0.020     7.807    0.019     7.585    0.020     7.529    0.017 
   6370549     10.960    0.645       1.644    0.028   0.99199  0.57945    12.523    0.215    11.092    0.079    11.681    0.020    10.501    0.020    10.059    0.020     9.796    0.020     8.608    0.021     7.975    0.018     7.793    0.016 
   6372328     42.561    0.787       4.543    0.035   0.20290  0.74878    13.012    0.269    11.669    0.121    12.104    0.020    11.214    0.020    10.906    0.020    10.728    0.020     9.648    0.021     9.151    0.030     9.022    0.025 
   6384492     32.832    0.555       3.757    0.012   0.99457  0.32171    11.922    0.100    10.386    0.043    10.945    0.020     9.919    0.020     9.581    0.020     9.426    0.020     8.230    0.024     7.600    0.021     7.492    0.036 
   6385325     53.001    0.870       5.053    0.039   0.59093  0.27932    12.178    0.136    11.023    0.069    11.505    0.020    10.594    0.020    10.293    0.020    10.161    0.020     9.003    0.024     8.510    0.017     8.379    0.017 
   6385953     88.142    0.847       7.821    0.016   1.57668  0.26567    12.528    0.202    10.978    0.067    11.337    0.020    10.409    0.020    10.085    0.020     9.898    0.020     8.787    0.023     8.235    0.031     8.153    0.031 
   6390781     24.172    0.501       2.791    0.016   0.36953  0.32719    13.026    0.258    12.089    0.170    12.382    0.020    11.329    0.020    10.931    0.020    10.682    0.020     9.471    0.020     8.842    0.026     8.674    0.018 
   6391933    171.223    1.006      14.153    0.031   1.59480  0.34212    13.905    0.412    11.755    0.135    11.990    0.020    11.133    0.020    10.817    0.020    10.661    0.020     9.585    0.021     9.069    0.022     8.957    0.020 
   6423690     33.986    1.322       4.059    0.044   0.96514  0.27888    12.242    0.147    11.381    0.094    11.746    0.020    10.987    0.020    10.694    0.020    10.545    0.020     9.484    0.020     8.986    0.018     8.880    0.016 
   6429457     24.187    0.539       3.138    0.042   0.53034  0.33110    13.370    0.343    11.616    0.116    12.145    0.020    11.191    0.020    10.872    0.020    10.687    0.020     9.527    0.020     8.956    0.020     8.809    0.018 
   6430534     28.477    1.487       3.585    0.034   1.31142  0.92463    13.332    0.378    11.424    0.104    12.205    0.020    11.208    0.020    10.879    0.020    10.698    0.020     9.524    0.021     8.932    0.029     8.839    0.011 
   6430804    363.387    5.670      25.289    0.121   1.83950  0.38691    13.200    0.351    11.493    0.111    12.119    0.020    11.361    0.020    11.104    0.020    10.975    0.020     9.958    0.021     9.492    0.022     9.366    0.018 
   6442183   1171.210    4.403      64.908    0.023  10.92291  0.23408     9.407    0.019     8.661    0.014   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     7.321    0.023     7.062    0.026     6.983    0.016 
   6444595     21.114    0.438       2.624    0.016   0.48378  0.28864    13.878    0.428    12.171    0.194    12.718    0.020    11.739    0.020    11.377    0.020    11.121    0.020    10.022    0.021     9.393    0.019     9.268    0.018 
   6445497     38.105    1.391       4.327    0.037   0.28099  0.34473    13.665    0.373    11.935    0.160    12.946    0.020    12.161    0.020    11.865    0.020    11.695    0.020    10.670    0.021    10.188    0.022    10.080    0.018 
   6447817     31.999    0.875       3.900    0.043   1.29703  0.39740    11.672    0.076    10.515    0.044    10.777    0.020     9.952    0.020     9.651    0.020     9.508    0.020     8.421    0.026     7.900    0.018     7.766    0.021 
   6448798    741.317   36.676      42.916    4.014   2.04761  0.33323    11.634    0.073    11.003    0.069    11.247    0.020    10.942    0.020    10.821    0.020    10.807    0.020    10.051    0.020     9.787    0.017     9.751    0.014 
   6450613     93.013    1.122       7.594    0.041   1.21388  0.27607    12.002    0.113    10.993    0.069    11.314    0.020    10.606    0.020    10.360    0.020    10.210    0.020     9.236    0.022     8.813    0.018     8.703    0.018 
   6450651   1119.017   66.264      63.989    2.875   4.31829  0.25322    11.313    0.061    10.649    0.051    10.773    0.020    10.341    0.020    10.188    0.020    10.128    0.020     9.350    0.022     9.058    0.018     9.009    0.018 
   6465075     84.525    0.870       7.689    0.014   1.82732  0.27471    11.528    0.067    10.445    0.041    10.737    0.020    10.001    0.020     9.711    0.020     9.528    0.020     8.507    0.024     7.984    0.020     7.883    0.033 
   6500623     15.122    0.759       2.023    0.024   0.96856  0.61022    12.703    0.225    11.331    0.093    12.012    0.020    10.850    0.020    10.447    0.020    10.208    0.020     8.991    0.021     8.306    0.017     8.136    0.016 
   6505044    303.016    4.887      20.718    0.332   2.60482  0.61943    12.735    0.231    11.456    0.096    11.752    0.020    10.908    0.020    10.642    0.020    10.495    0.020     9.464    0.021     8.976    0.018     8.858    0.017 
   6508328     38.838    1.348       4.251    0.026   0.88495  0.28463    13.537    0.353    12.364    0.201    12.545    0.020    11.576    0.020    11.276    0.020    11.080    0.020     9.892    0.020     9.390    0.018     9.242    0.014 
   6508366    962.773    5.591      51.732    0.054   5.30553  0.25827     9.572    0.020     9.078    0.017     9.105    0.020     8.868    0.020     8.808    0.020     8.835    0.020     8.014    0.020     7.843    0.020     7.801    0.024 
   6520835    893.550   44.811      49.844    0.461   3.22860  0.22902    10.765    0.038    10.192    0.032    10.306    0.020     9.953    0.020     9.851    0.020     9.851    0.020     9.062    0.029     8.807    0.021     8.786    0.014 
   6521045   1502.000   31.000      77.000    1.100   3.15379  0.25708    12.051    0.109    11.145    0.071    11.529    0.020    11.092    0.020    10.978    0.020    10.938    0.020    10.081    0.021     9.804    0.017     9.768    0.014 
   6521522     88.351    0.797       8.303    0.020   0.89618  0.36930    12.724    0.231    12.196    0.183    12.673    0.020    11.792    0.020    11.478    0.020    11.305    0.020    10.220    0.021     9.663    0.019     9.562    0.014 
   6528720     44.994    0.785       4.756    0.022   1.39775  0.24404    11.482    0.071    10.438    0.043    10.732    0.020     9.935    0.020     9.652    0.020     9.505    0.020     8.477    0.019     7.977    0.026     7.846    0.018 
   6529109   1140.208   26.351      60.105    0.385   2.76435  0.52899    12.153    0.137    11.104    0.075    11.477    0.020    10.967    0.020    10.822    0.020    10.778    0.020     9.903    0.021     9.595    0.017     9.557    0.014 
   6530901   1601.798  171.234      78.581    0.738   3.65089  0.28608    10.864    0.042    10.392    0.039    10.415    0.020    10.130    0.020    10.039    0.020    10.052    0.020     9.310    0.021     9.104    0.017     9.013    0.016 
   6531928    456.958    3.783      31.375    0.126   3.39396  0.28476    11.989    0.100    11.064    0.066    11.256    0.020    10.636    0.020    10.399    0.020    10.299    0.020     9.325    0.022     8.915    0.028     8.833    0.024 
   6543282     35.027    0.854       4.140    0.035   0.82849  0.28107    12.476    0.195    11.025    0.071    11.611    0.020    10.646    0.020    10.307    0.020    10.130    0.020     8.990    0.019     8.455    0.023     8.354    0.020 
   6547007     37.445    0.487       4.522    0.015   1.83393  0.49532    11.872    0.091    10.709    0.054    11.177    0.020    10.379    0.020    10.054    0.020     9.898    0.020     8.843    0.023     8.314    0.021     8.198    0.014 
   6550823     45.163    0.612       5.126    0.014   1.45814  0.58305    12.164    0.135    11.213    0.081    11.696    0.020    10.775    0.020    10.456    0.020    10.265    0.020     9.122    0.041     8.545    0.036     8.448    0.029 
   6579998     32.190    1.245       4.263    0.089   0.49812  0.24186    13.014    0.231    11.652    0.114    12.064    0.020    11.357    0.020    11.084    0.020    10.929    0.020     9.887    0.021     9.413    0.021     9.334    0.011 
   6587236    488.910   30.130      31.308    0.572   1.46669  0.25816    11.731    0.073    10.991    0.062    11.379    0.020    10.971    0.020    10.848    0.020    10.816    0.020     9.973    0.019     9.713    0.018     9.663    0.014 
   6587245     24.240    0.498       2.749    0.016   1.10257  0.24154    11.648    0.068    10.258    0.035    10.727    0.020     9.719    0.020     9.387    0.020     9.198    0.020     8.030    0.043     7.423    0.016     7.300    0.020 
   6590363     31.605    0.889       3.657    0.013   0.80412  0.27607    12.770    0.222    11.489    0.093    11.918    0.020    10.907    0.020    10.582    0.020    10.387    0.020     9.231    0.021     8.632    0.020     8.501    0.012 
   6590668     12.218    0.405       1.828    0.043   0.84028  0.30435    11.313    0.055     9.854    0.025    10.288    0.020     9.325    0.020     9.015    0.020     8.825    0.020     7.648    0.021     7.090    0.016     6.973    0.018 
   6591027     54.782    0.921       5.438    0.012   0.76244  0.42159    13.826    0.380    12.389    0.191    12.749    0.020    11.807    0.020    11.499    0.020    11.333    0.020    10.163    0.020     9.595    0.019     9.472    0.012 
   6591336     24.512    0.503       2.961    0.009   0.72603  0.28938    14.125    0.431    12.003    0.154    12.719    0.020    11.549    0.020    11.149    0.020    10.911    0.020     9.680    0.022     9.064    0.018     8.887    0.014 
   6592305    837.449   24.732      46.861    0.529   3.50278  0.25343    10.753    0.040    10.070    0.031    10.236    0.020     9.877    0.020     9.752    0.020     9.754    0.020     8.950    0.030     8.703    0.031     8.625    0.011 
   6593461   1958.679  144.563      89.911    3.458   3.34517  0.85515    11.895    0.104    11.281    0.098    11.738    0.020    11.227    0.020    11.093    0.020    11.054    0.020    10.171    0.020     9.898    0.018     9.831    0.011 
   6593620   1274.074   69.643      67.665    1.739   2.99646  0.26766    12.118    0.139    11.466    0.108    11.725    0.020    11.245    0.020    11.105    0.020    11.052    0.020    10.125    0.020     9.804    0.019     9.762    0.011 
   6603624   2382.916   10.548     110.321    0.021  11.96695  0.24543    10.160    0.024     9.282    0.016     9.485    0.020     8.971    0.020     8.845    0.020     8.784    0.020     7.918    0.024     7.624    0.024     7.566    0.024 
   6605673   1246.173   85.806      68.074    0.593   3.01620  0.56875    11.778    0.072    11.133    0.068    11.306    0.020    10.953    0.020    10.845    0.020    10.818    0.020    10.007    0.023     9.757    0.017     9.704    0.016 
   6610354     47.974    0.964       4.596    0.015   1.43033  0.24361    10.564    0.033     9.586    0.020     9.896    0.020     9.233    0.020     9.004    0.020     8.892    0.020     7.894    0.020     7.427    0.017     7.360    0.017 
   6610828     35.181    1.198       4.067    0.028   1.05993  0.33173    14.886    0.607    12.351    0.192    12.471    0.020    11.627    0.020    11.332    0.020    11.178    0.020    10.130    0.018     9.607    0.017     9.487    0.020 
   6612225   1113.110   22.920      58.904    2.578   2.71893  0.27467    10.970    0.047    10.546    0.044    10.632    0.020    10.336    0.020    10.262    0.020    10.271    0.020     9.506    0.021     9.264    0.019     9.237    0.012 
   6612293     43.748    0.463       4.443    0.016   1.13392  0.27446    12.411    0.170    11.411    0.091    11.977    0.020    11.054    0.020    10.739    0.020    10.564    0.020     9.459    0.021     8.870    0.018     8.760    0.012 
   6613846     12.524    0.651       1.736    0.016   0.67990  0.38681    13.806    0.413    12.036    0.178    12.619    0.020    11.395    0.020    10.967    0.020    10.701    0.020     9.462    0.025     8.781    0.023     8.602    0.012 
   6614588     41.242    0.622       4.483    0.027   1.03519  0.32357    12.596    0.201    11.325    0.085    11.981    0.020    11.123    0.020    10.843    0.020    10.647    0.020     9.592    0.021     9.058    0.019     8.945    0.012 
   6629205     36.591    0.886       3.893    0.025   1.27988  0.30067    11.141    0.053     9.681    0.025    10.105    0.020     9.163    0.020     8.862    0.020     8.672    0.020     7.543    0.019     7.017    0.017     6.901    0.016 
   6631489     20.556    0.670       2.500    0.025   1.52474  0.35843    11.401    0.064     9.866    0.028    10.326    0.020     9.326    0.020     9.031    0.020     8.834    0.020     7.619    0.019     7.078    0.023     6.924    0.015 
   6664431     81.805    0.944       6.968    0.021   0.75192  0.28425    11.900    0.093    10.767    0.056    11.185    0.020    10.427    0.020    10.161    0.020    10.003    0.020     9.005    0.030     8.575    0.020     8.456    0.011 
   6664950     39.262    0.946       4.410    0.031   0.44465  0.25283    13.143    0.266    12.029    0.151    12.665    0.020    11.849    0.020    11.554    0.020    11.379    0.020    10.321    0.022     9.832    0.021     9.728    0.011 
   6665058    107.161    0.555       9.750    0.030   1.02913  0.27613    12.924    0.230    11.599    0.101    12.267    0.020    11.377    0.020    11.105    0.020    10.884    0.020     9.844    0.021     9.329    0.021     9.211    0.011 
   6665526    221.208    2.429      16.272    0.020   1.33104  0.22088    12.576    0.171    11.234    0.073    11.850    0.020    11.177    0.020    10.935    0.020    10.825    0.020     9.859    0.023     9.414    0.021     9.313    0.011 
   6666229      6.337    0.273       1.308    0.087   0.40674  0.26669    14.447    0.456    12.019    0.145    12.457    0.020    11.455    0.020    11.064    0.020    10.844    0.020     9.720    0.021     9.058    0.026     8.930    0.011 
   6671492    746.600   41.886      42.105    0.708   1.06366  0.44084    12.094    0.117    11.382    0.087    11.592    0.020    11.172    0.020    11.072    0.020    11.063    0.020    10.245    0.021    10.008    0.017     9.960    0.016 
   6677653     72.702    1.247       6.096    0.020   0.92704  0.24908    12.364    0.149    11.061    0.063    11.529    0.020    10.759    0.020    10.486    0.020    10.359    0.020     9.319    0.029     8.878    0.020     8.755    0.011 
   6678428     35.740    0.570       4.228    0.037   0.74349  0.31150    12.992    0.266    11.775    0.141    12.206    0.020    11.312    0.020    10.993    0.020    10.816    0.020     9.712    0.021     9.186    0.021     9.065    0.011 
   6678432     56.170    0.598       5.699    0.011   1.37357  0.26919    12.722    0.232    11.283    0.086    11.653    0.020    10.634    0.020    10.289    0.020    10.082    0.020     8.984    0.032     8.384    0.020     8.275    0.027 
   6679371    989.270    6.361      50.705    0.036   5.58394  0.24028     9.272    0.018     8.792    0.014     8.850    0.020     8.624    0.020     8.601    0.020     8.584    0.020     7.807    0.026     7.643    0.017     7.600    0.026 
   6680386     29.350    0.740       3.907    0.027   0.96683  0.32871    13.748    0.365    12.103    0.164    11.958    0.020    11.176    0.020    10.880    0.020    10.714    0.020     9.682    0.025     9.190    0.018     9.081    0.011 
   6680734     17.277    0.659       2.406    0.014   0.61978  0.33645    13.768    0.374    12.098    0.166    12.543    0.020    11.626    0.020    11.270    0.020    11.058    0.020     9.927    0.023     9.335    0.022     9.197    0.011 
   6681414     40.229    0.737       4.612    0.016   1.12500  0.42823    13.084    0.267    11.917    0.152    12.218    0.020    11.313    0.020    10.972    0.020    10.792    0.020     9.713    0.025     9.185    0.020     9.003    0.014 
   6688318     96.752    1.491       7.910    0.031   0.86945  0.31082    12.482    0.168    11.236    0.071    11.635    0.020    10.888    0.020    10.622    0.020    10.486    0.020     9.513    0.025     9.025    0.018     8.948    0.011 
   6688822    827.064   36.145      47.048    0.699   3.69487  0.27406    11.222    0.050    10.327    0.034    10.593    0.020    10.042    0.020     9.865    0.020     9.768    0.020     8.909    0.019     8.627    0.021     8.543    0.011 
   6689943   1679.601   63.088      80.825    1.731   4.19885  0.30913    11.036    0.045    10.403    0.036    10.539    0.020    10.152    0.020    10.037    0.020    10.011    0.020     9.220    0.021     8.920    0.017     8.872    0.014 
   6690139    115.223    0.820       9.648    0.018   0.86283  0.30203    13.647    0.344    12.016    0.154    12.344    0.020    11.620    0.020    11.333    0.020    11.188    0.020    10.154    0.021     9.688    0.021     9.606    0.014 
   6693861    786.144    6.644      47.298    0.149   2.35661  0.30947    12.292    0.150    11.482    0.094    11.873    0.020    11.436    0.020    11.255    0.020    11.189    0.020    10.326    0.021    10.008    0.017     9.974    0.017 
   6696436     25.858    0.452       3.198    0.013   1.48033  0.25466    11.138    0.049     9.812    0.024    10.212    0.020     9.327    0.020     9.004    0.020     8.807    0.020     7.695    0.019     7.142    0.020     7.015    0.023 
   6700113     97.104    1.156       7.572    0.065   0.63709  0.26165    11.752    0.074    10.790    0.056    11.106    0.020    10.420    0.020    10.168    0.020    10.027    0.020     9.026    0.027     8.617    0.031     8.513    0.014 
   6705642     47.065    1.195       4.786    0.023   1.39075  0.42187    13.051    0.262    11.491    0.092    11.874    0.020    10.985    0.020    10.724    0.020    10.495    0.020     9.390    0.020     8.873    0.027     8.739    0.012 
   6717307     47.033    2.199       4.887    0.023   1.11546  0.43386    11.746    0.080    10.551    0.045    10.875    0.020     9.971    0.020     9.644    0.020     9.483    0.020     8.401    0.024     7.890    0.016     7.787    0.017 
   6751876     30.640    0.513       3.911    0.036   0.44350  0.26260    13.050    0.245    11.644    0.111    12.276    0.020    11.457    0.020    11.139    0.020    10.978    0.020     9.931    0.021     9.400    0.018     9.284    0.011 
   6755373     51.349    0.815       5.222    0.016   1.02400  0.24520    11.859    0.089    10.745    0.057    11.176    0.020    10.262    0.020     9.953    0.020     9.787    0.020     8.688    0.024     8.121    0.020     8.016    0.013 
   6755830     41.744    0.445       4.450    0.029   1.13746  0.25082    12.695    0.233    11.209    0.086    11.671    0.020    10.722    0.020    10.424    0.020    10.237    0.020     9.092    0.024     8.559    0.018     8.414    0.019 
   6756579     39.302    1.551       3.968    0.077   0.66482  0.26284    12.070    0.131    10.897    0.071    11.127    0.020    10.338    0.020    10.057    0.020     9.916    0.020     8.871    0.029     8.411    0.023     8.267    0.016 
   6756648     81.895    1.849       6.695    0.033   0.85691  0.24485    11.515    0.070    10.406    0.042    10.693    0.020     9.910    0.020     9.656    0.020     9.515    0.020     8.505    0.032     8.046    0.020     7.951    0.016 
   6757928     95.003    0.967       7.918    0.030   1.84200  0.59128    11.046    0.049    10.046    0.031    10.157    0.020     9.522    0.020     9.317    0.020     9.221    0.020     8.213    0.026     7.742    0.021     7.673    0.018 
   6762022     41.128    0.791       4.440    0.015   0.54550  0.28522    13.851    0.361    11.900    0.144    12.307    0.020    11.444    0.020    11.152    0.020    10.989    0.020     9.892    0.021     9.370    0.017     9.257    0.012 
   6762849      7.318    0.390       1.207    0.029   0.01693  0.31485    13.404    0.301    12.013    0.149    12.772    0.020    11.659    0.020    11.254    0.020    11.007    0.020     9.737    0.021     9.087    0.017     8.936    0.014 
   6764026     81.408    0.691       7.530    0.014   1.43608  0.35722    13.461    0.316    12.508    0.195    13.031    0.020    12.148    0.020    11.832    0.020    11.658    0.020    10.521    0.021    10.001    0.020     9.861    0.011 
   6764229     59.102    0.614       6.072    0.015   0.97321  0.30237    13.576    0.347    12.031    0.159    12.546    0.020    11.649    0.020    11.317    0.020    11.132    0.020    10.013    0.021     9.418    0.018     9.297    0.011 
   6766118     84.836    1.176       7.023    0.015   1.65209  0.27583    10.960    0.042     9.771    0.023    10.093    0.020     9.355    0.020     9.102    0.020     8.974    0.020     7.925    0.026     7.473    0.017     7.380    0.024 
   6766513    873.803   18.377      50.673    0.241   2.19994  0.35532    11.995    0.098    11.446    0.088    11.517    0.020    11.263    0.020    11.169    0.020    11.164    0.020    10.373    0.022    10.168    0.025    10.103    0.018 
   6767249     38.449    0.789       4.477    0.032   0.58050  0.24376    12.497    0.168    11.107    0.066    11.435    0.020    10.651    0.020    10.362    0.020    10.216    0.020     9.107    0.034     8.605    0.020     8.527    0.011 
   6768355     36.731    1.199       4.248    0.047   0.49455  0.27616    13.072    0.269    11.728    0.124    12.165    0.020    11.322    0.020    11.016    0.020    10.863    0.020     9.768    0.025     9.269    0.022     9.134    0.011 
   6768654     50.911    0.660       5.273    0.015   0.56142  0.37309    13.722    0.376    12.177    0.187    12.666    0.020    11.894    0.020    11.593    0.020    11.422    0.020    10.316    0.022     9.791    0.018     9.690    0.011 
   6779699     86.703    0.782       8.027    0.013   1.37478  0.37121    12.580    0.190    11.304    0.081    11.763    0.020    10.760    0.020    10.432    0.020    10.248    0.020     9.106    0.021     8.557    0.026     8.423    0.016 
   6780490     38.103    0.455       4.254    0.018   0.66982  0.32072    13.194    0.295    11.572    0.106    12.110    0.020    11.245    0.020    10.936    0.020    10.769    0.020     9.652    0.020     9.097    0.017     8.994    0.015 
   6785523     48.650    0.842       4.835    0.026   0.68633  0.28018    12.683    0.238    11.280    0.091    11.567    0.020    10.663    0.020    10.338    0.020    10.160    0.020     9.083    0.023     8.535    0.020     8.427    0.014 
   6802438    567.653    9.211      34.560    0.146   2.95707  0.47232    11.989    0.110    10.885    0.063    11.214    0.020    10.604    0.020    10.380    0.020    10.287    0.020     9.367    0.020     8.937    0.017     8.870    0.012 
   6804138     81.809    1.299       7.341    0.074   1.02769  0.40795    12.942    0.265    11.842    0.161    12.561    0.020    11.710    0.020    11.362    0.020    11.177    0.020    10.068    0.021     9.578    0.017     9.461    0.016 
   6806100    909.346  176.306      45.815    1.954   1.57418  0.52682    12.983    0.284    11.466    0.108    11.932    0.020    11.228    0.020    10.983    0.020    10.880    0.020     9.916    0.024     9.546    0.030     9.501    0.018 
   6836321     35.996    1.265       4.308    0.025   0.66062  0.32415    13.017    0.259    12.388    0.196    12.695    0.020    11.922    0.020    11.648    0.020    11.479    0.020    10.418    0.023     9.927    0.020     9.819    0.011 
   6837256     35.926    0.769       4.003    0.013   0.65592  0.23470    12.460    0.160    11.556    0.095    11.779    0.020    10.961    0.020    10.647    0.020    10.468    0.020     9.394    0.023     8.783    0.021     8.732    0.011 
   6837853   1875.477  135.421      89.310    3.622   3.83001  0.23828    11.877    0.076    11.082    0.062    11.374    0.020    10.937    0.020    10.815    0.020    10.768    0.020     9.995    0.027     9.718    0.031     9.610    0.019 
   6838375    180.321    1.093      14.353    0.045   1.39920  0.31692    12.521    0.167    11.809    0.131    12.020    0.020    11.303    0.020    11.072    0.020    10.945    0.020     9.916    0.021     9.466    0.023     9.367    0.011 
   6838420     30.184    0.902       3.477    0.014   0.76668  0.28833    14.041    0.385    12.210    0.163    12.743    0.020    11.500    0.020    11.075    0.020    10.814    0.020     9.582    0.021     8.913    0.017     8.761    0.011 
   6838707     33.878    1.645       4.089    0.077   0.57124  0.21808    12.848    0.210    11.326    0.078    11.689    0.020    10.789    0.020    10.488    0.020    10.303    0.020     9.201    0.021     8.680    0.020     8.580    0.011 
   6843557     48.143    0.509       4.854    0.014   0.37916  0.38647    12.743    0.236    11.217    0.082    11.978    0.020    10.950    0.020    10.618    0.020    10.403    0.020     9.233    0.021     8.669    0.029     8.521    0.016 
   6843705     31.237    0.419       3.507    0.018   0.37777  0.27771    12.637    0.221    11.448    0.098    11.861    0.020    10.963    0.020    10.624    0.020    10.428    0.020     9.306    0.021     8.736    0.023     8.594    0.015 
   6848299    949.135   22.410      56.460    1.130   3.17678  0.24736    12.323    0.141    11.699    0.117    11.813    0.020    11.246    0.020    11.065    0.020    10.977    0.020    10.035    0.021     9.663    0.017     9.571    0.014 
   6849148     18.090    1.914       2.157    0.194   0.68801  0.27717    12.238    0.139    10.719    0.050    11.152    0.020    10.105    0.020     9.787    0.020     9.573    0.020     8.423    0.029     7.833    0.024     7.706    0.023 
   6849167     34.617    0.949       4.276    0.051   0.71064  0.24730    12.746    0.209    11.252    0.076    11.721    0.020    10.878    0.020    10.615    0.020    10.461    0.020     9.410    0.021     8.883    0.021     8.772    0.011 
   6849932     14.647    0.461       2.148    0.014   0.82430  0.28285    13.146    0.289    11.382    0.090    11.919    0.020    10.954    0.020    10.583    0.020    10.370    0.020     9.178    0.021     8.592    0.026     8.440    0.011 
   6850417     36.060    0.780       4.165    0.041   0.57193  0.31910    12.765    0.232    11.335    0.089    11.738    0.020    10.870    0.020    10.588    0.020    10.423    0.020     9.310    0.027     8.816    0.020     8.689    0.011 
   6851401    103.951    1.436       7.996    0.062   0.59576  0.25761    12.129    0.120    11.143    0.071    11.421    0.020    10.692    0.020    10.444    0.020    10.323    0.020     9.304    0.023     8.877    0.031     8.750    0.011 
   6851499     52.172    0.616       5.620    0.022   0.80256  0.40218    12.351    0.151    11.139    0.071    11.493    0.020    10.618    0.020    10.315    0.020    10.144    0.020     9.071    0.030     8.486    0.023     8.375    0.011 
   6853020   1017.234   94.835      54.204    1.646   2.21814  0.24760    11.281    0.054    10.960    0.058    10.917    0.020    10.634    0.020    10.558    0.020    10.565    0.020     9.793    0.023     9.574    0.022     9.502    0.014 
   6854391     61.854    1.510       5.772    0.039   0.59401  0.31944    12.152    0.125    11.506    0.097    11.766    0.020    11.006    0.020    10.755    0.020    10.618    0.020     9.514    0.019     9.110    0.017     8.993    0.012 
   6859803    170.126    1.102      13.524    0.017   2.57762  0.24969    11.135    0.048    10.113    0.029    10.498    0.020     9.756    0.020     9.505    0.020     9.386    0.020     8.346    0.023     7.873    0.017     7.803    0.017 
   6860004    222.437    6.673      15.818    0.017   1.76472  0.34403    13.447    0.326    11.554    0.099    12.326    0.020    11.481    0.020    11.235    0.020    11.099    0.020    10.025    0.021     9.558    0.021     9.436    0.014 
   6864995     39.932    1.681       4.562    0.023   0.84109  0.27717    12.368    0.159    10.933    0.059    11.211    0.020    10.405    0.020    10.107    0.020     9.957    0.020     8.919    0.021     8.416    0.017     8.312    0.015 
   6866587     42.217    0.821       4.598    0.026   1.29006  0.61752    13.256    0.292    11.448    0.088    11.770    0.020    10.841    0.020    10.524    0.020    10.341    0.020     9.233    0.021     8.720    0.026     8.600    0.015 
   6871472     23.360    1.195       3.242    0.032   0.74593  0.29197    13.173    0.315    12.117    0.185    12.453    0.020    11.398    0.020    11.043    0.020    10.810    0.020     9.605    0.021     9.022    0.017     8.873    0.014 
   6878041     73.017    1.183       6.491    0.068   1.13457  0.32353    11.599    0.067    10.435    0.038    10.737    0.020     9.925    0.020     9.655    0.020     9.529    0.020     8.434    0.024     7.981    0.027     7.859    0.026 
   6887430     77.172    1.171       7.228    0.020   1.42575  0.39333    12.904    0.276    12.264    0.209    12.612    0.020    11.690    0.020    11.353    0.020    11.159    0.020    10.035    0.021     9.479    0.017     9.382    0.012 
   6888638      6.429    0.429       1.074    0.159   0.42641  0.46077    13.099    0.313    11.040    0.073    11.585    0.020    10.272    0.020     9.750    0.020     9.455    0.020     8.130    0.019     7.390    0.018     7.199    0.020 
   6923677     60.744    0.629       5.565    0.031   1.63004  0.22021    10.943    0.041     9.744    0.022    10.049    0.020     9.308    0.020     9.079    0.020     8.933    0.020     7.976    0.044     7.458    0.049     7.351    0.023 
   6925158     91.650    0.715       7.976    0.016   0.85495  0.72304    13.124    0.280    11.755    0.138    12.316    0.020    11.387    0.020    11.074    0.020    10.897    0.020     9.803    0.020     9.252    0.018     9.137    0.013 
   6928997    120.806    1.027      10.033    0.035   0.98952  0.36533    12.513    0.200    11.612    0.115    12.406    0.020    11.487    0.020    11.187    0.020    11.012    0.020     9.934    0.020     9.417    0.018     9.306    0.013 
   6929280     33.818    1.269       4.036    0.038   0.42131  0.39904    13.364    0.342    11.617    0.117    12.326    0.020    11.347    0.020    11.018    0.020    10.835    0.020     9.693    0.021     9.136    0.017     9.002    0.016 
   6933899   1384.703    5.791      72.139    0.024   7.04819  0.32969    10.444    0.031     9.818    0.024     9.962    0.020     9.516    0.020     9.396    0.020     9.365    0.020     8.500    0.020     8.273    0.029     8.171    0.021 
   6934780     25.934    0.846       3.743    0.047   0.75171  0.92102    13.077    0.260    12.056    0.161    12.585    0.020    11.813    0.020    11.529    0.020    11.358    0.020    10.317    0.021     9.815    0.017     9.718    0.011 
   6935260     42.983    0.534       4.595    0.012   1.14758  0.22840    12.283    0.144    11.025    0.062    11.641    0.020    10.753    0.020    10.456    0.020    10.289    0.020     9.191    0.023     8.635    0.029     8.528    0.011 
   6936990     38.622    0.877       4.244    0.034   0.52368  0.38239    12.873    0.235    12.289    0.188    12.921    0.020    11.898    0.020    11.578    0.020    11.342    0.020    10.210    0.025     9.661    0.020     9.520    0.011 
   6939158     29.860    0.582       3.389    0.013   0.54807  0.32320    13.733    0.356    12.359    0.183    12.869    0.020    11.834    0.020    11.478    0.020    11.234    0.020    10.117    0.023     9.520    0.019     9.374    0.011 
   6940048     30.812    0.635       4.029    0.027   0.69695  0.45693    11.786    0.074    10.759    0.052    11.029    0.020    10.237    0.020     9.951    0.020     9.800    0.020     8.726    0.023     8.226    0.023     8.108    0.016 
   6947945    730.514   13.715      43.660    1.244   2.59489  0.29549    11.929    0.096    11.332    0.086    11.536    0.020    10.961    0.020    10.749    0.020    10.648    0.020     9.774    0.020     9.398    0.019     9.328    0.015 
   6948001     47.988    0.684       5.114    0.011   0.64505  0.36617    12.895    0.251    11.545    0.107    12.084    0.020    11.199    0.020    10.881    0.020    10.702    0.020     9.597    0.020     9.037    0.019     8.919    0.015 
   6949816     81.374    0.532       7.930    0.026   1.11557  0.28829    12.243    0.140    11.333    0.083    11.938    0.020    11.131    0.020    10.845    0.020    10.701    0.020     9.635    0.021     9.103    0.018     9.023    0.016 
   6951925     43.132    1.101       4.673    0.022   0.35811  0.81613    14.137    0.410    11.719    0.118    12.154    0.020    11.228    0.020    10.955    0.020    10.743    0.020     9.636    0.021     9.111    0.017     8.998    0.015 
   6957157     36.525    0.677       3.943    0.022   1.28590  0.25294    11.772    0.077    10.690    0.054    10.904    0.020    10.046    0.020     9.718    0.020     9.551    0.020     8.451    0.026     7.930    0.018     7.806    0.020 
   6960978     73.891    1.014       6.722    0.021   1.41345  0.48068    11.911    0.094    10.971    0.066    11.324    0.020    10.507    0.020    10.227    0.020    10.071    0.020     9.084    0.023     8.580    0.020     8.468    0.012 
   6964342     40.902    0.837       4.391    0.012   1.62424  0.37061    11.718    0.074    10.276    0.036    10.763    0.020     9.755    0.020     9.432    0.020     9.211    0.020     8.105    0.032     7.494    0.018     7.354    0.018 
   7006979     35.069    0.676       4.150    0.040   0.93964  0.32511    11.287    0.057    10.074    0.030    10.515    0.020     9.686    0.020     9.409    0.020     9.268    0.020     8.192    0.021     7.722    0.026     7.587    0.017 
   7008219     32.791    0.504       4.162    0.040   0.52085  0.26426    12.567    0.185    11.477    0.090    12.068    0.020    11.121    0.020    10.775    0.020    10.585    0.020     9.490    0.023     8.922    0.024     8.797    0.011 
   7014894     73.246    1.057       6.512    0.015   1.57422  0.26023    10.797    0.041     9.561    0.022     9.910    0.020     9.152    0.020     8.900    0.020     8.749    0.020     7.744    0.020     7.266    0.023     7.180    0.017 
   7014958     68.270    0.753       6.337    0.016   0.58705  0.38510    13.234    0.339    12.346    0.213    12.914    0.020    11.934    0.020    11.602    0.020    11.398    0.020    10.308    0.022     9.709    0.018     9.587    0.015 
   7017044     32.090    0.876       4.016    0.044   0.78078  0.27584    12.150    0.129    11.020    0.067    11.416    0.020    10.527    0.020    10.226    0.020    10.062    0.020     8.981    0.030     8.452    0.049     8.355    0.024 
   7018252     27.514    0.631       3.591    0.030   0.89979  0.53985    12.325    0.144    11.216    0.072    11.551    0.020    10.764    0.020    10.464    0.020    10.321    0.020     9.266    0.022     8.725    0.018     8.625    0.014 
   7019341   1656.996   76.887      80.008    1.321   2.61021  0.38604    12.895    0.242    11.810    0.148    11.917    0.020    11.395    0.020    11.250    0.020    11.192    0.020    10.339    0.021    10.056    0.017     9.992    0.012 
   7033467     72.210    0.801       6.456    0.017   1.06734  0.32186    11.833    0.079    10.508    0.041    10.983    0.020    10.065    0.020     9.748    0.020     9.597    0.020     8.491    0.032     7.963    0.029     7.843    0.021 
   7036099     63.875    0.909       5.887    0.011   0.66301  0.29779    12.617    0.204    11.327    0.083    11.593    0.020    10.720    0.020    10.405    0.020    10.252    0.020     9.198    0.020     8.673    0.024     8.555    0.015 
   7036151     41.398    0.763       4.235    0.035   0.85995  0.30603    13.224    0.293    11.497    0.095    11.854    0.020    10.974    0.020    10.658    0.020    10.485    0.020     9.378    0.021     8.902    0.017     8.738    0.015 
   7038145    750.995   40.706      42.455    1.193   1.97743  0.30645    12.445    0.179    11.977    0.160    11.915    0.020    11.517    0.020    11.390    0.020    11.354    0.020    10.561    0.018    10.322    0.017    10.267    0.018 
   7093179     30.610    0.439       3.686    0.013   0.82618  0.23184    12.716    0.216    11.422    0.091    11.722    0.020    10.777    0.020    10.412    0.020    10.210    0.020     9.110    0.026     8.505    0.024     8.364    0.011 
   7097136     42.771    1.798       4.241    0.072   1.57321  0.38327    11.177    0.055     9.887    0.028    10.309    0.020     9.429    0.020     9.174    0.020     8.990    0.020     7.907    0.019     7.380    0.018     7.271    0.015 
   7098510     37.182    0.739       4.344    0.033   1.74267  0.33401    10.742    0.039     9.560    0.022     9.940    0.020     9.090    0.020     8.832    0.020     8.651    0.020     7.584    0.019     7.062    0.018     6.961    0.016 
   7100768     24.598    0.608       3.617    0.136   0.37091  0.31223    12.372    0.164    11.807    0.141    12.529    0.020    11.677    0.020    11.377    0.020    11.220    0.020    10.131    0.026     9.571    0.029     9.453    0.019 
   7103006   1168.402    7.799      59.603    0.052   6.17648  0.24993     9.497    0.019     8.919    0.014     9.016    0.020     8.743    0.020     8.700    0.020     8.712    0.020     7.923    0.021     7.749    0.023     7.702    0.021 
   7103666     36.481    0.679       4.197    0.032   0.63518  0.32451    12.891    0.230    11.628    0.106    12.204    0.020    11.337    0.020    11.042    0.020    10.877    0.020     9.783    0.021     9.260    0.018     9.133    0.012 
   7107778    538.946    3.798      31.938    0.252   1.74295  0.42605    12.817    0.227    12.072    0.162    12.033    0.020    11.281    0.020    11.043    0.020    10.935    0.020     9.895    0.021     9.457    0.018     9.381    0.014 
   7108501     51.192    1.025       4.849    0.021   0.90061  0.26684    12.356    0.164    11.336    0.087    11.704    0.020    10.951    0.020    10.670    0.020    10.563    0.020     9.574    0.023     9.115    0.019     8.934    0.014 
   7109064     61.802    1.022       5.783    0.032   0.30292  0.35188    12.432    0.172    11.520    0.102    11.950    0.020    11.154    0.020    10.889    0.020    10.744    0.020     9.651    0.023     9.200    0.018     9.085    0.011 
   7109120     60.201    0.609       5.966    0.013   0.74680  0.28929    13.582    0.353    11.742    0.132    12.122    0.020    11.070    0.020    10.720    0.020    10.515    0.020     9.307    0.023     8.806    0.021     8.607    0.011 
   7117050     47.758    0.983       4.736    0.036   0.57206  0.29148    12.499    0.194    11.362    0.088    11.850    0.020    10.899    0.020    10.586    0.020    10.414    0.020     9.304    0.021     8.771    0.017     8.644    0.014 
   7118412     46.407    0.671       4.680    0.016   0.52649  0.27334    12.830    0.242    11.476    0.097    11.990    0.020    11.126    0.020    10.823    0.020    10.661    0.020     9.581    0.021     9.082    0.017     8.964    0.015 
   7119181     67.448    0.698       6.213    0.013   0.72248  0.31897    14.052    0.431    11.902    0.154    12.510    0.020    11.662    0.020    11.338    0.020    11.182    0.020    10.073    0.020     9.542    0.017     9.435    0.015 
   7119694     20.629    0.259       2.585    0.014   0.53746  0.31786    13.260    0.298    11.605    0.105    12.276    0.020    11.273    0.020    10.874    0.020    10.636    0.020     9.456    0.021     8.825    0.017     8.702    0.015 
   7119934     61.088    1.530       5.556    0.022   0.82161  0.29459    12.650    0.210    11.545    0.105    11.992    0.020    11.226    0.020    10.952    0.020    10.813    0.020     9.747    0.021     9.290    0.018     9.198    0.016 
   7121674     63.985    0.794       5.857    0.019   1.24173  0.25329    11.623    0.069    10.569    0.044    11.100    0.020    10.301    0.020    10.016    0.020     9.868    0.020     8.818    0.021     8.329    0.024     8.232    0.015 
   7122218      2.745    0.052       0.586    0.038   0.99816  0.47710    13.360    0.326    11.907    0.160   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.094    0.018     8.349    0.023     8.148    0.016 
   7133688   1133.731  150.959      59.224    2.001   2.28091  0.57924    11.728    0.076    11.500    0.102    11.354    0.020    11.047    0.020    10.956    0.020    10.964    0.020    10.206    0.023     9.988    0.019     9.943    0.012 
   7174470    930.091   80.136      47.136    1.172   2.25145  0.22922    11.500    0.064    11.000    0.064    11.039    0.020    10.644    0.020    10.572    0.020    10.534    0.020     9.819    0.022     9.527    0.018     9.465    0.011 
   7175826     73.547    0.568       6.904    0.016   1.17322  0.23599    12.259    0.158    11.383    0.098    11.670    0.020    10.815    0.020    10.510    0.020    10.341    0.020     9.269    0.021     8.691    0.021     8.627    0.011 
   7176070      8.076    0.362       1.288    0.016   0.70702  0.26459    12.585    0.215    10.846    0.063    11.566    0.020    10.237    0.020     9.677    0.020     9.376    0.020     8.115    0.044     7.358    0.021     7.148    0.027 
   7177015     83.317    0.860       7.407    0.015   1.16513  0.23014    12.052    0.123    10.991    0.071    11.569    0.020    10.629    0.020    10.329    0.020    10.205    0.020     9.089    0.020     8.544    0.016     8.433    0.013 
   7188504     30.766    0.467       3.967    0.033   2.03142  0.42491    11.823    0.077    10.447    0.039    10.797    0.020     9.962    0.020     9.665    0.020     9.503    0.020     8.426    0.041     7.863    0.021     7.765    0.023 
   7189610     36.302    1.752       4.083    0.028   0.72602  0.35652    12.172    0.131    10.804    0.057    11.199    0.020    10.348    0.020    10.101    0.020     9.905    0.020     8.827    0.026     8.354    0.027     8.215    0.024 
   7190047     30.315    0.541       3.858    0.042   0.54967  0.34326    13.152    0.287    11.758    0.133    12.289    0.020    11.396    0.020    11.079    0.020    10.911    0.020     9.787    0.021     9.293    0.021     9.131    0.014 
   7191496     16.332    0.211       2.455    0.021   0.49690  0.26090    13.746    0.379    12.334    0.197    12.463    0.020    11.786    0.020    11.491    0.020    11.340    0.020    10.329    0.023     9.797    0.018     9.749    0.011 
   7191673     31.757    0.685       3.689    0.024   0.48736  0.28025    12.857    0.234    11.065    0.069    11.599    0.020    10.606    0.020    10.277    0.020    10.099    0.020     9.016    0.032     8.437    0.026     8.292    0.011 
   7191945     57.937    1.052       5.495    0.028   0.62905  0.25818    13.316    0.314    11.945    0.156    12.017    0.020    11.230    0.020    10.983    0.020    10.842    0.020     9.801    0.021     9.341    0.018     9.258    0.014 
   7199397    643.000   17.000      38.630    0.680   2.34833  0.22761    11.695    0.069    11.008    0.063    11.084    0.020    10.689    0.020    10.566    0.020    10.521    0.020     9.692    0.019     9.443    0.017     9.387    0.014 
   7200117     58.256    0.598       5.541    0.013   0.84631  0.27992    12.408    0.164    10.874    0.056    11.275    0.020    10.335    0.020    10.029    0.020     9.852    0.020     8.735    0.026     8.214    0.020     8.100    0.015 
   7204369     16.281    0.555       2.145    0.018   2.04074  0.29866    12.840    0.245    11.350    0.092    11.864    0.020    10.656    0.020    10.267    0.020     9.987    0.020     8.789    0.021     8.111    0.017     7.971    0.015 
   7206531     45.754    1.426       4.701    0.036   0.47950  0.32908    13.779    0.426    11.898    0.168    12.639    0.020    11.755    0.020    11.455    0.020    11.288    0.020    10.167    0.021     9.657    0.021     9.537    0.014 
   7206837   1634.950   18.475      79.157    0.081   4.80826  0.39985    10.401    0.032     9.908    0.029     9.953    0.020     9.654    0.020     9.605    0.020     9.590    0.020     8.828    0.021     8.629    0.017     8.575    0.014 
   7211754     22.435    0.462       2.701    0.012   1.37139  0.29042    12.771    0.257    11.088    0.079    11.630    0.020    10.485    0.020    10.111    0.020     9.826    0.020     8.614    0.023     7.975    0.027     7.814    0.021 
   7215997     18.052    0.473       1.983    0.013   0.57938  0.32016    11.458    0.065    10.046    0.031    10.431    0.020     9.452    0.020     9.101    0.020     8.886    0.020     7.725    0.023     7.136    0.018     7.022    0.018 
   7218053    698.688   37.240      40.525    1.983   5.41949  0.24604     9.128    0.017     8.594    0.013   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     7.575    0.021     7.388    0.023     7.349    0.024 
   7259237    174.015    1.094      13.649    0.021   1.61418  0.26741    13.457    0.348    11.586    0.116    11.931    0.020    11.049    0.020    10.774    0.020    10.600    0.020     9.544    0.022     9.034    0.016     8.905    0.013 
   7259653     40.183    0.666       4.366    0.014   0.79904  0.30288    13.052    0.282    12.193    0.192    12.586    0.020    11.640    0.020    11.262    0.020    11.059    0.020     9.963    0.022     9.383    0.018     9.233    0.016 
   7264595    543.251   24.843      36.305    2.122   1.83900  0.35272    12.206    0.142    11.309    0.088    11.645    0.020    11.196    0.020    11.028    0.020    10.989    0.020    10.154    0.027     9.822    0.031     9.747    0.021 
   7270142     53.506    0.702       5.435    0.014   1.07710  0.45466    13.755    0.429    11.823    0.164    12.645    0.020    11.613    0.020    11.247    0.020    11.000    0.020     9.867    0.021     9.313    0.020     9.139    0.011 
   7273426     30.959    0.876       3.856    0.042   0.39392  0.33494    13.332    0.313    11.990    0.163    12.210    0.020    11.311    0.020    10.992    0.020    10.810    0.020     9.693    0.023     9.195    0.019     9.038    0.011 
   7273672     20.934    0.542       2.737    0.015   0.49847  0.30254    14.342    0.481    11.974    0.154    12.326    0.020    11.304    0.020    10.962    0.020    10.732    0.020     9.565    0.021     8.953    0.019     8.818    0.014 
   7283405     69.816    1.004       6.283    0.014   0.56497  0.66118    12.684    0.224    11.384    0.087    11.835    0.020    10.999    0.020    10.686    0.020    10.512    0.020     9.457    0.026     8.926    0.017     8.810    0.015 
   7293609     32.259    1.041       3.714    0.025   0.99148  0.32818    14.451    0.531    11.685    0.126    12.687    0.020    11.756    0.020    11.413    0.020    11.192    0.020    10.095    0.021     9.547    0.017     9.400    0.014 
   7295725     87.277    0.840       7.567    0.016   1.27643  0.28992    12.938    0.274    11.881    0.164    12.207    0.020    11.331    0.020    11.018    0.020    10.831    0.020     9.773    0.021     9.255    0.019     9.124    0.012 
   7296438   1845.525   13.137      88.743    0.044   5.77915  0.27092    10.967    0.048    10.209    0.034    10.457    0.020     9.985    0.020     9.855    0.020     9.819    0.020     8.989    0.039     8.706    0.021     8.645    0.012 
   7303187     25.735    1.236       3.329    0.026   1.68443  0.42894    13.362    0.352    11.610    0.115    12.646    0.020    11.481    0.020    11.052    0.020    10.769    0.020     9.574    0.021     8.954    0.019     8.772    0.015 
   7337994     28.239    0.951       3.906    0.065   0.58180  0.31548    12.268    0.157    11.391    0.096    11.607    0.020    10.831    0.020    10.532    0.020    10.387    0.020     9.339    0.021     8.816    0.029     8.719    0.011 
   7341231    403.133    2.264      29.167    0.123   4.02067  0.21935    10.728    0.038    10.035    0.030   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.564    0.023     8.238    0.020     8.166    0.013 
   7346365     51.879    0.654       5.291    0.011   0.81564  0.25414    12.947    0.277    12.234    0.199    12.569    0.020    11.621    0.020    11.280    0.020    11.104    0.020     9.941    0.020     9.417    0.019     9.288    0.014 
   7346442     48.719    0.604       5.223    0.015   0.47527  0.25117    12.727    0.243    11.896    0.165    12.333    0.020    11.477    0.020    11.163    0.020    10.981    0.020     9.904    0.020     9.370    0.021     9.251    0.014 
   7347189     41.518    0.716       4.087    0.015   0.42591  0.28870    12.420    0.187    11.290    0.089    11.606    0.020    10.775    0.020    10.465    0.020    10.320    0.020     9.241    0.021     8.680    0.026     8.592    0.012 
   7350968     13.994    0.518       2.046    0.055   0.94211  0.31709    12.888    0.260    12.090    0.185    12.190    0.020    11.120    0.020    10.721    0.020    10.480    0.020     9.287    0.026     8.638    0.029     8.490    0.014 
   7351098    114.525    2.105       8.720    0.068   0.85980  0.36761    12.190    0.146    11.326    0.091    11.920    0.020    11.118    0.020    10.844    0.020    10.696    0.020     9.659    0.025     9.199    0.020     9.063    0.014 
   7367400    101.767    1.275       8.258    0.020   0.85700  0.44490    11.919    0.095    10.849    0.060    11.155    0.020    10.418    0.020    10.167    0.020    10.057    0.020     9.084    0.018     8.640    0.017     8.551    0.016 
   7368584     49.869    1.368       5.287    0.022   1.02530  0.56188    12.174    0.134    11.097    0.074    11.419    0.020    10.653    0.020    10.383    0.020    10.247    0.020     9.237    0.021     8.707    0.026     8.615    0.012 
   7376493   1336.273   46.799      75.169    0.792   3.22244  0.34519    12.850    0.253    11.656    0.127    11.957    0.020    11.453    0.020    11.277    0.020    11.205    0.020    10.351    0.020     9.998    0.018     9.958    0.014 
   7376659    113.225    0.768      10.051    0.018   1.18499  0.41305    12.802    0.246    11.873    0.162    12.406    0.020    11.525    0.020    11.231    0.020    11.052    0.020     9.972    0.020     9.435    0.021     9.341    0.014 
   7378357      7.292    0.539       1.407    0.032   0.46869  0.33007    13.068    0.296    11.719    0.142    11.986    0.020    10.954    0.020    10.543    0.020    10.302    0.020     9.113    0.024     8.484    0.024     8.349    0.014 
   7381710     88.273    0.867       7.435    0.017   1.16238  0.25993    11.661    0.075    10.820    0.061    11.024    0.020    10.254    0.020     9.969    0.020     9.823    0.020     8.825    0.032     8.361    0.017     8.269    0.016 
   7382407     44.357    0.694       4.761    0.012   1.05008  0.28772    12.427    0.179    11.224    0.081    11.691    0.020    10.764    0.020    10.428    0.020    10.236    0.020     9.136    0.021     8.561    0.020     8.437    0.016 
   7383120   1787.203   88.045      83.410    3.909   3.53158  0.40762    11.766    0.074    11.122    0.072    11.207    0.020    10.815    0.020    10.694    0.020    10.689    0.020     9.870    0.021     9.610    0.017     9.557    0.014 
   7384523     35.706    0.906       4.111    0.033   1.12017  0.38185    13.914    0.439    12.202    0.187    12.849    0.020    11.771    0.020    11.376    0.020    11.122    0.020     9.929    0.024     9.333    0.018     9.182    0.015 
   7386523    911.992   64.020      48.747    2.929   2.20297  0.26670    12.459    0.189    11.852    0.155    12.056    0.020    11.559    0.020    11.414    0.020    11.354    0.020    10.441    0.022    10.163    0.018    10.091    0.015 
   7420223     35.382    0.929       4.210    0.026   0.03191  0.71080    12.520    0.201    11.715    0.142    12.175    0.020    11.288    0.020    10.978    0.020    10.803    0.020     9.696    0.021     9.179    0.021     9.063    0.011 
   7428418     36.030    0.888       4.212    0.038   0.86639  0.27291    11.540    0.068    10.284    0.036    10.698    0.020     9.842    0.020     9.553    0.020     9.383    0.020     8.298    0.023     7.812    0.021     7.704    0.016 
   7429055     59.983    0.835       6.121    0.013   0.83035  0.28398    13.012    0.283    11.860    0.161    12.133    0.020    11.164    0.020    10.833    0.020    10.654    0.020     9.515    0.021     8.969    0.017     8.820    0.012 
   7429287   1346.771   43.210      71.244    1.108   3.12131  0.31295    12.292    0.174    11.566    0.117    11.824    0.020    11.376    0.020    11.209    0.020    11.165    0.020    10.290    0.020     9.970    0.018     9.920    0.015 
   7430868     54.188    0.773       5.674    0.020   1.37284  0.24040    11.837    0.091    10.758    0.061    11.108    0.020    10.196    0.020     9.895    0.020     9.703    0.020     8.539    0.019     7.997    0.024     7.891    0.021 
   7430892     31.232    0.532       3.598    0.042   0.65203  0.26971    12.264    0.163    10.801    0.064    11.454    0.020    10.421    0.020    10.104    0.020     9.894    0.020     8.748    0.029     8.196    0.018     8.075    0.018 
   7431665     53.440    0.765       5.489    0.018   0.62616  0.26394    12.833    0.259    11.425    0.100    11.766    0.020    10.890    0.020    10.588    0.020    10.399    0.020     9.305    0.021     8.783    0.016     8.660    0.011 
   7439931    241.849    1.775      17.247    0.041   1.14224  0.27512    13.093    0.295    12.459    0.210    12.310    0.020    11.583    0.020    11.339    0.020    11.208    0.020    10.181    0.025     9.709    0.019     9.625    0.011 
   7448051     33.545    0.693       3.825    0.015   1.14569  0.30895    13.393    0.360    11.555    0.111    12.047    0.020    11.015    0.020    10.659    0.020    10.453    0.020     9.280    0.021     8.698    0.026     8.573    0.015 
   7448374    774.158   29.309      44.408    0.450   3.36696  0.27881    11.165    0.052    10.425    0.041    10.596    0.020    10.093    0.020     9.948    0.020     9.898    0.020     9.078    0.029     8.752    0.017     8.694    0.015 
   7450230    215.316    1.458      16.750    0.022   5.07010  0.27503    10.607    0.036     9.445    0.019     9.786    0.020     8.991    0.020     8.724    0.020     8.572    0.020     7.537    0.026     7.039    0.021     6.951    0.018 
   7465072   1408.969   77.488      68.298    2.923   2.60265  0.25317    12.405    0.183    11.446    0.099    11.601    0.020    11.240    0.020    11.143    0.020    11.109    0.020    10.394    0.022    10.105    0.017    10.082    0.017 
   7465221     38.835    0.969       4.288    0.016   1.02761  0.28113    13.542    0.383    12.145    0.183    12.387    0.020    11.331    0.020    10.993    0.020    10.756    0.020     9.611    0.022     9.030    0.018     8.876    0.017 
   7467630     71.899    1.628       6.053    0.045   0.89080  0.27861    11.727    0.074    10.579    0.046    10.834    0.020     9.986    0.020     9.733    0.020     9.543    0.020     8.528    0.030     8.062    0.020     7.952    0.015 
   7468404     78.847    0.885       6.714    0.021   1.05789  0.30431    11.864    0.085    10.872    0.061    11.217    0.020    10.421    0.020    10.160    0.020    10.008    0.020     8.977    0.024     8.508    0.021     8.395    0.014 
   7500388     40.677    0.469       4.677    0.014   0.25574  0.29494    13.901    0.419    12.105    0.181    12.558    0.020    11.711    0.020    11.369    0.020    11.203    0.020    10.085    0.023     9.509    0.018     9.417    0.011 
   7510397   1166.449    8.125      62.341    0.050   7.65234  0.26081     8.482    0.015     7.922    0.011     7.998    0.020     7.710    0.020     7.593    0.020     7.615    0.020     6.795    0.035     6.599    0.027     6.544    0.017 
   7510604     34.935    0.871       4.188    0.054   0.37000  0.47378    12.746    0.260    11.908    0.177    12.181    0.020    11.312    0.020    11.028    0.020    10.865    0.020     9.828    0.029     9.301    0.031     9.191    0.019 
   7515243     37.598    0.898       4.004    0.055   1.22054  0.24102    11.681    0.076    10.361    0.039    10.742    0.020     9.829    0.020     9.539    0.020     9.369    0.020     8.319    0.021     7.826    0.026     7.707    0.018 
   7515516     94.742    1.230       7.664    0.044   1.06763  0.28652    11.887    0.097    10.835    0.062    11.116    0.020    10.354    0.020    10.090    0.020     9.938    0.020     8.957    0.029     8.530    0.029     8.427    0.012 
   7518352     76.682    0.886       7.451    0.029   1.18417  0.29794    12.106    0.133    11.023    0.073    11.459    0.020    10.747    0.020    10.480    0.020    10.323    0.020     9.314    0.025     8.837    0.023     8.722    0.014 
   7522297     31.845    0.592       4.147    0.023   0.88026  0.36601    13.500    0.359    11.672    0.125    12.207    0.020    11.349    0.020    11.049    0.020    10.850    0.020     9.801    0.021     9.283    0.022     9.187    0.011 
   7523875     86.078    0.892       7.679    0.014   0.46693  0.33643    12.972    0.268    11.717    0.132    12.122    0.020    11.328    0.020    11.034    0.020    10.866    0.020     9.837    0.021     9.323    0.018     9.223    0.011 
   7529215     90.336    0.807       8.317    0.013   0.95429  0.28218    12.884    0.249    11.895    0.160    12.261    0.020    11.467    0.020    11.177    0.020    11.023    0.020     9.990    0.020     9.481    0.017     9.370    0.015 
   7530690   2207.892  432.326      95.268    6.258   5.12595  0.27230    10.414    0.033     9.964    0.031    10.043    0.020     9.880    0.020     9.836    0.020     9.863    0.020     9.163    0.021     9.015    0.017     8.994    0.014 
   7531332     88.920    0.772       7.867    0.015   1.04624  0.23305    12.130    0.127    11.126    0.077    11.620    0.020    10.842    0.020    10.572    0.020    10.399    0.020     9.413    0.020     8.941    0.019     8.806    0.015 
   7533804     60.186    1.061       5.640    0.013   0.61588  0.26691    13.007    0.264    11.358    0.087    12.178    0.020    11.393    0.020    11.096    0.020    10.936    0.020     9.901    0.020     9.368    0.018     9.245    0.012 
   7533995    106.754    0.773       9.576    0.029   2.72793  0.33855    11.743    0.074    10.630    0.047    10.966    0.020    10.036    0.020     9.726    0.020     9.549    0.020     8.482    0.021     7.941    0.017     7.836    0.026 
   7534011   1022.367   31.036      57.210    1.406   3.06031  0.26268    11.943    0.094    10.600    0.044    10.994    0.020    10.424    0.020    10.243    0.020    10.173    0.020     9.347    0.021     9.046    0.021     8.925    0.016 
   7540130     12.093    0.397       1.634    0.011   0.36564  0.39763    14.072    0.433    11.606    0.112    11.846    0.020    10.697    0.020    10.250    0.020     9.975    0.020     8.717    0.024     8.079    0.023     7.934    0.015 
   7543102     85.624    1.111       7.773    0.015   0.92488  0.41490    11.866    0.085    10.620    0.046    10.980    0.020    10.181    0.020     9.862    0.020     9.695    0.020     8.650    0.023     8.144    0.024     8.022    0.020 
   7543672     18.648    0.678       2.200    0.012   0.46843  0.34414    13.251    0.308    11.924    0.160    12.210    0.020    11.185    0.020    10.814    0.020    10.548    0.020     9.400    0.024     8.766    0.015     8.632    0.016 
   7547964     57.173    0.693       5.585    0.016   0.94630  0.31999    13.141    0.296    11.853    0.152    12.446    0.020    11.471    0.020    11.135    0.020    10.899    0.020     9.819    0.022     9.229    0.017     9.119    0.016 
   7552779      7.197    0.422       1.345    0.057   1.30663  0.90760    13.591    0.376    11.575    0.111    12.052    0.020    10.840    0.020    10.411    0.020    10.126    0.020     8.864    0.024     8.179    0.023     8.003    0.015 
   7581399     82.934    1.936       6.595    0.032   0.45934  0.28046    12.836    0.224    11.654    0.108    12.126    0.020    11.423    0.020    11.162    0.020    11.046    0.020    10.036    0.024     9.564    0.031     9.484    0.021 
   7584900    322.994    1.423      21.795    0.101   2.18102  0.35330    12.696    0.249    11.581    0.127    12.030    0.020    11.211    0.020    10.939    0.020    10.808    0.020     9.719    0.021     9.255    0.025     9.095    0.011 
   7585122     38.937    1.188       4.412    0.043   1.48436  0.27270    11.130    0.058     9.766    0.028    10.150    0.020     9.256    0.020     8.968    0.020     8.817    0.020     7.684    0.019     7.209    0.021     7.061    0.017 
   7591963   1107.080   64.789      59.881    1.699   2.47461  0.26461    12.152    0.135    11.691    0.129    11.886    0.020    11.461    0.020    11.331    0.020    11.292    0.020    10.474    0.024    10.199    0.030    10.128    0.022 
   7592356     31.228    0.720       4.007    0.078   0.76355  0.33481    13.997    0.456    11.686    0.130    12.237    0.020    11.436    0.020    11.149    0.020    10.993    0.020     9.917    0.025     9.406    0.018     9.285    0.011 
   7594337     97.102    0.701       9.271    0.029   0.90876  0.21750    12.528    0.216    11.720    0.148    12.224    0.020    11.542    0.020    11.271    0.020    11.129    0.020    10.117    0.022     9.626    0.018     9.542    0.012 
   7595285     29.417    0.741       3.800    0.024   0.94313  0.23796    13.170    0.321    11.220    0.086    11.378    0.020    10.519    0.020    10.225    0.020    10.069    0.020     8.982    0.030     8.458    0.016     8.375    0.016 
   7595572     49.872    1.159       4.901    0.040   1.27378  0.59466    12.753    0.240    11.431    0.099    11.786    0.020    10.937    0.020    10.653    0.020    10.512    0.020     9.424    0.021     8.932    0.020     8.806    0.011 
   7601720     32.607    0.680       3.924    0.022   0.80704  0.32519    12.570    0.195    11.377    0.090    11.817    0.020    10.883    0.020    10.563    0.020    10.380    0.020     9.260    0.021     8.709    0.016     8.583    0.011 
   7610417     86.914    0.586       7.874    0.015   0.89232  0.29531    12.695    0.219    11.154    0.079    11.594    0.020    10.759    0.020    10.454    0.020    10.309    0.020     9.229    0.020     8.725    0.017     8.594    0.015 
   7611069    158.423    0.948      12.690    0.059   1.32024  0.23845    12.865    0.247    12.241    0.188    12.345    0.020    11.536    0.020    11.265    0.020    11.118    0.020    10.093    0.020     9.579    0.018     9.471    0.015 
   7611858   1556.412  282.212      75.251    3.434   3.22213  0.24318    11.880    0.087    11.304    0.084    11.528    0.020    11.105    0.020    10.967    0.020    10.935    0.020    10.110    0.018     9.834    0.017     9.766    0.020 
   7617227     74.522    0.680       7.218    0.021   1.94573  0.27432    11.188    0.047    10.068    0.028    10.363    0.020     9.560    0.020     9.265    0.020     9.104    0.020     8.050    0.021     7.545    0.018     7.473    0.020 
   7618122     72.565    0.719       6.951    0.017   1.44140  0.31090    12.978    0.232    12.059    0.153    12.445    0.020    11.478    0.020    11.135    0.020    10.941    0.020     9.810    0.020     9.269    0.018     9.116    0.015 
   7619034     44.872    0.836       4.780    0.054   1.12405  0.30742    12.597    0.194    11.625    0.111    12.104    0.020    11.201    0.020    10.878    0.020    10.681    0.020     9.606    0.021     9.056    0.017     8.935    0.016 
   7619745    168.522    1.040      13.089    0.021   1.60489  0.33385    12.795    0.230    11.713    0.127    12.365    0.020    11.617    0.020    11.354    0.020    11.219    0.020    10.149    0.022     9.705    0.018     9.593    0.016 
   7622208   1103.577   46.287      59.597    4.427   2.77860  0.62035    12.240    0.147    12.105    0.179    11.763    0.020    11.510    0.020    11.398    0.020    11.389    0.020    10.617    0.020    10.391    0.019    10.378    0.012 
   7622273    119.807    1.161      10.001    0.020   1.93343  0.66195    13.030    0.268    11.657    0.122    11.969    0.020    11.114    0.020    10.780    0.020    10.610    0.020     9.526    0.020     9.000    0.017     8.879    0.012 
   7623046     73.265    0.963       6.300    0.033   0.92876  0.27547    12.648    0.227    11.319    0.089    11.696    0.020    10.881    0.020    10.582    0.020    10.409    0.020     9.390    0.021     8.887    0.019     8.780    0.012 
   7628676    478.644   11.603      29.245    0.422   1.64767  0.90150    12.027    0.120    10.935    0.067    11.407    0.020    10.697    0.020    10.422    0.020    10.298    0.020     9.345    0.021     8.917    0.018     8.823    0.015 
   7659773      9.217    0.127       1.644    0.102   0.35116  0.22525    12.528    0.195    11.251    0.083    11.832    0.020    10.981    0.020    10.667    0.020    10.500    0.020     9.392    0.022     8.828    0.026     8.690    0.011 
   7661609     22.656    0.580       2.714    0.019   0.77470  0.36575    13.418    0.382    12.168    0.197    12.238    0.020    11.184    0.020    10.828    0.020    10.617    0.020     9.420    0.021     8.780    0.027     8.622    0.011 
   7661720     45.911    0.828       4.651    0.020   1.36850  0.33771    11.562    0.075    10.372    0.041    10.847    0.020     9.921    0.020     9.637    0.020     9.470    0.020     8.362    0.029     7.825    0.023     7.692    0.016 
   7662025     28.443    0.955       4.078    0.078   1.10637  0.30213    13.619    0.390    12.060    0.186    12.591    0.020    11.814    0.020    11.527    0.020    11.373    0.020    10.317    0.023     9.828    0.021     9.724    0.011 
   7663241     23.485    1.241       3.104    0.036   0.54518  0.29985    13.038    0.257    11.555    0.105    12.151    0.020    11.246    0.020    10.927    0.020    10.748    0.020     9.610    0.021     9.049    0.018     8.904    0.016 
   7668536     14.991    0.682       2.309    0.192   0.54558  0.30800    13.340    0.374    11.594    0.122    12.319    0.020    11.362    0.020    11.036    0.020    10.854    0.020     9.687    0.021     9.117    0.017     8.978    0.014 
   7668623    806.936   15.951      45.663    0.459   4.04628  0.27951    10.057    0.027     9.441    0.021     9.617    0.020     9.309    0.020     9.222    0.020     9.222    0.020     8.400    0.020     8.202    0.021     8.155    0.021 
   7670419     30.392    0.890       3.743    0.029   0.72570  0.26254    12.894    0.245    11.576    0.109    12.217    0.020    11.206    0.020    10.877    0.020    10.690    0.020     9.544    0.021     8.925    0.027     8.809    0.011 
   7670489     35.154    0.850       4.077    0.009   0.58509  0.23062    12.910    0.266    12.202    0.198    12.598    0.020    11.712    0.020    11.403    0.020    11.224    0.020    10.066    0.021     9.505    0.020     9.385    0.011 
   7670943   1895.000   73.000      88.600    1.300   3.36606  0.33261    11.634    0.071    11.121    0.074    11.100    0.020    10.823    0.020    10.767    0.020    10.743    0.020     9.969    0.021     9.796    0.022     9.754    0.011 
   7671562     29.860    0.571       3.855    0.035   0.25715  0.29000    13.279    0.353    11.976    0.178    12.489    0.020    11.557    0.020    11.246    0.020    11.077    0.020     9.935    0.021     9.392    0.021     9.266    0.011 
   7672405     14.260    0.793       1.907    0.014   0.25530  0.26262    13.255    0.309    12.213    0.183    12.576    0.020    11.700    0.020    11.387    0.020    11.211    0.020    10.048    0.021     9.467    0.020     9.346    0.011 
   7672969     29.112    0.629       3.846    0.022   0.91317  0.34069    12.219    0.147    11.020    0.069    11.596    0.020    10.668    0.020    10.359    0.020    10.189    0.020     9.091    0.021     8.545    0.018     8.436    0.020 
   7677194     54.194    1.035       5.286    0.013   0.89848  0.57188    12.291    0.149    11.272    0.080    11.639    0.020    10.732    0.020    10.424    0.020    10.284    0.020     9.175    0.020     8.658    0.034     8.472    0.011 
   7677317     24.282    1.346       3.124    0.025   0.53778  0.32957    12.539    0.190    11.412    0.093    12.010    0.020    11.040    0.020    10.699    0.020    10.509    0.020     9.387    0.021     8.822    0.031     8.662    0.011 
   7680114   1709.994   11.862      85.169    0.040   5.90032  0.29181    11.004    0.051    10.227    0.037    10.418    0.020     9.978    0.020     9.842    0.020     9.802    0.020     9.012    0.037     8.725    0.024     8.673    0.011 
   7680159     30.791    0.935       3.706    0.028   1.07128  0.31185    11.977    0.107    10.847    0.063    11.173    0.020    10.343    0.020    10.045    0.020     9.870    0.020     8.880    0.026     8.284    0.017     8.190    0.031 
   7687231      3.680    0.236       0.711    0.064   0.85855  0.27863    13.384    0.314    11.295    0.078    12.035    0.020    10.808    0.020    10.312    0.020    10.013    0.020     8.762    0.021     7.982    0.017     7.843    0.016 
   7687390     83.852    0.596       7.697    0.015   1.59636  0.26348    11.855    0.084    10.554    0.042    11.049    0.020    10.142    0.020     9.844    0.020     9.678    0.020     8.611    0.034     8.031    0.017     7.913    0.016 
   7690692    177.103    1.515      13.415    0.012   1.23189  0.27337    13.290    0.288    11.807    0.136    12.471    0.020    11.651    0.020    11.384    0.020    11.242    0.020    10.157    0.019     9.702    0.017     9.600    0.014 
   7698511     72.060    1.454       6.794    0.014   0.76668  0.68775    12.861    0.239    11.775    0.143    12.170    0.020    11.268    0.020    10.949    0.020    10.759    0.020     9.664    0.021     9.153    0.017     9.037    0.014 
   7698688     83.138    0.670       7.675    0.017   2.52348  0.83407    14.295    0.501    11.919    0.164    12.539    0.020    11.649    0.020    11.329    0.020    11.146    0.020    10.078    0.022     9.524    0.016     9.418    0.016 
   7698929     52.569    2.006       4.948    0.024   1.33058  0.81116    12.895    0.258    11.584    0.116    12.015    0.020    11.182    0.020    10.826    0.020    10.659    0.020     9.552    0.020     9.056    0.016     8.929    0.016 
   7700968   2069.664  423.554     101.902    4.910   5.03607  0.80472    11.124    0.052    10.444    0.042    10.684    0.020    10.300    0.020    10.139    0.020    10.103    0.020     9.256    0.022     8.914    0.016     8.856    0.015 
   7732255     61.565    0.705       6.029    0.015   1.25347  0.23551    11.911    0.092    10.642    0.049    11.083    0.020    10.260    0.020     9.966    0.020     9.815    0.020     8.766    0.020     8.267    0.029     8.158    0.011 
   7732335     80.674    1.524       7.607    0.019   1.16756  0.26758    13.305    0.333    11.476    0.101    11.987    0.020    11.172    0.020    10.954    0.020    10.751    0.020     9.713    0.021     9.215    0.021     9.131    0.011 
   7739672   1352.234  207.089      66.015    1.870   2.97887  0.25198    11.580    0.071    11.054    0.073    11.218    0.020    10.837    0.020    10.716    0.020    10.712    0.020     9.931    0.019     9.701    0.019     9.626    0.012 
   7741472    203.907    1.089      16.190    0.022   2.84095  0.39721    11.688    0.074    10.682    0.053    10.987    0.020    10.268    0.020    10.011    0.020     9.892    0.020     8.883    0.034     8.440    0.023     8.331    0.014 
   7743539     41.120    0.654       4.520    0.031   0.85754  0.25632    11.870    0.084    10.601    0.044    10.970    0.020    10.146    0.020     9.879    0.020     9.749    0.020     8.679    0.021     8.156    0.023     8.076    0.023 
   7744204     53.746    0.919       5.239    0.018   0.88176  0.26784    12.900    0.263    11.641    0.126    11.945    0.020    11.080    0.020    10.789    0.020    10.634    0.020     9.588    0.023     9.104    0.018     8.981    0.011 
   7747078    942.926    4.135      53.773    0.064   5.44490  0.23689    10.281    0.028     9.593    0.022   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.294    0.027     8.053    0.024     7.976    0.021 
   7764361     56.963    1.243       5.147    0.033   0.71548  0.30334    12.353    0.155    11.714    0.129    11.863    0.020    10.950    0.020    10.634    0.020    10.434    0.020     9.333    0.021     8.812    0.021     8.696    0.012 
   7766103     51.047    1.042       4.985    0.082   0.87173  0.92001    14.111    0.501    11.570    0.119    12.539    0.020    11.609    0.020    11.257    0.020    11.040    0.020     9.915    0.021     9.378    0.019     9.256    0.012 
   7771282   1459.159   39.152      72.313    0.177   3.47137  0.55965    11.284    0.064    10.926    0.069    11.004    0.020    10.691    0.020    10.584    0.020    10.539    0.020     9.801    0.022     9.582    0.018     9.532    0.013 
   7771603     36.312    1.778       3.766    0.020   0.91813  0.30183    13.002    0.295    12.029    0.186    12.574    0.020    11.511    0.020    11.128    0.020    10.859    0.020     9.723    0.022     9.156    0.017     9.022    0.014 
   7799349    569.664    2.336      33.299    0.019   5.33072  0.22239    10.969    0.044     9.782    0.024    10.134    0.020     9.372    0.020     9.135    0.020     9.027    0.020     8.060    0.026     7.636    0.023     7.518    0.016 
   7799430    467.537    6.396      31.117    0.264   3.37529  0.25016    11.768    0.074    10.856    0.059    11.301    0.020    10.562    0.020    10.299    0.020    10.177    0.020     9.160    0.020     8.715    0.024     8.629    0.011 
   7799762     16.978    0.568       2.265    0.010   0.62905  0.27231    13.418    0.329    12.013    0.174    12.480    0.020    11.506    0.020    11.139    0.020    10.946    0.020     9.778    0.021     9.180    0.020     9.038    0.011 
   7800289    586.615    6.822      33.597    0.078   2.98060  0.25334    10.092    0.025     9.599    0.022     9.674    0.020     9.423    0.020     9.334    0.020     9.367    0.020     8.598    0.023     8.419    0.027     8.381    0.011 
   7802549     31.264    1.237       4.048    0.027   1.10198  0.42268    12.493    0.189    11.380    0.093    12.011    0.020    11.149    0.020    10.840    0.020    10.687    0.020     9.571    0.022     9.038    0.018     8.924    0.013 
   7807614     31.984    0.907       3.844    0.022   0.60643  0.25801    13.373    0.312    12.327    0.184    12.441    0.020    11.467    0.020    11.135    0.020    10.945    0.020     9.886    0.022     9.288    0.028     9.179    0.021 
   7810708     13.402    1.428       1.850    0.125   0.40381  0.31847    12.056    0.114    10.509    0.042    10.932    0.020    10.015    0.020     9.697    0.020     9.488    0.020     8.408    0.026     7.847    0.029     7.711    0.018 
   7812552    210.202    0.987      17.004    0.018   2.93124  0.24586    11.260    0.056    10.526    0.043    10.703    0.020    10.048    0.020     9.815    0.020     9.649    0.020     8.701    0.027     8.223    0.018     8.144    0.020 
   7833440   1117.068  103.243      66.216    1.032   2.95848  0.52127    11.630    0.067    11.361    0.085    11.304    0.020    10.994    0.020    10.884    0.020    10.870    0.020    10.065    0.021     9.784    0.019     9.774    0.012 
   7833657     90.359    0.776       8.113    0.014   1.10341  0.81978    12.743    0.218    11.517    0.102    11.826    0.020    11.025    0.020    10.743    0.020    10.575    0.020     9.490    0.020     9.001    0.019     8.885    0.012 
   7838873     69.778    1.459       6.158    0.022   1.40006  0.32282    14.269    0.536    11.717    0.140    12.079    0.020    11.174    0.020    10.868    0.020    10.658    0.020     9.604    0.021     9.137    0.017     8.995    0.016 
   7869334     40.376    0.619       4.542    0.017   1.61443  0.22089    10.727    0.038     9.638    0.023     9.997    0.020     9.207    0.020     8.935    0.020     8.817    0.020     7.757    0.026     7.236    0.023     7.127    0.017 
   7870112   1422.539   99.306      69.435    6.288   3.60609  0.25471    11.630    0.071    11.053    0.073    11.238    0.020    10.719    0.020    10.579    0.020    10.544    0.020     9.671    0.023     9.380    0.030     9.304    0.023 
   7871531   3512.044   51.906     151.190    0.095  15.21291  0.98007    10.252    0.030     9.512    0.023     9.742    0.020     9.169    0.020     8.979    0.020     8.911    0.020     7.971    0.017     7.585    0.021     7.516    0.023 
   7877451     51.862    0.517       5.272    0.015   0.45212  0.26474    12.650    0.210    12.155    0.172    12.335    0.020    11.370    0.020    11.054    0.020    10.867    0.020     9.726    0.020     9.199    0.019     9.035    0.014 
   7889429     25.524    1.349       3.525    0.057   1.29803  0.39206    11.612    0.074    10.344    0.040    10.775    0.020     9.841    0.020     9.529    0.020     9.367    0.020     8.245    0.037     7.712    0.020     7.573    0.024 
   7901207     81.218    4.202       6.504    0.028   1.33142  0.79934    13.112    0.281    11.942    0.156    12.179    0.020    11.279    0.020    10.976    0.020    10.813    0.020     9.691    0.020     9.234    0.018     9.082    0.015 
   7902578     32.064    0.717       3.989    0.020   1.01270  0.74823    12.496    0.200    11.548    0.113    11.906    0.020    10.915    0.020    10.578    0.020    10.377    0.020     9.273    0.021     8.683    0.024     8.546    0.014 
   7903173    155.424    1.208      12.548    0.015   2.15226  0.91548    13.126    0.305    12.355    0.206    12.620    0.020    11.825    0.020    11.563    0.020    11.417    0.020    10.338    0.026     9.833    0.022     9.730    0.016 
   7905047     44.741    0.592       4.900    0.013   1.43211  0.25683    11.923    0.105    11.292    0.091    11.676    0.020    10.765    0.020    10.437    0.020    10.254    0.020     9.104    0.021     8.548    0.020     8.404    0.012 
   7906186     53.925    1.475       5.068    0.029   0.83697  0.30217    12.411    0.188    11.355    0.095    11.506    0.020    10.648    0.020    10.355    0.020    10.192    0.020     9.102    0.020     8.588    0.036     8.475    0.015 
   7907191     46.959    2.588       4.832    0.064   1.07508  0.29003    12.359    0.183    11.730    0.140    12.384    0.020    11.424    0.020    11.087    0.020    10.894    0.020     9.836    0.021     9.245    0.036     9.091    0.016 
   7909320     16.532    0.501       2.305    0.014   0.74507  0.49272    12.638    0.236    11.645    0.138    12.286    0.020    11.204    0.020    10.788    0.020    10.534    0.020     9.313    0.021     8.661    0.017     8.523    0.014 
   7910848   1279.573  287.881      73.054    2.718   3.33876  0.34122    11.711    0.090    11.109    0.094    11.403    0.020    11.010    0.020    10.900    0.020    10.883    0.020    10.063    0.019     9.815    0.018     9.740    0.015 
   7914731    583.321   35.915      34.570    1.979   1.85708  0.25843    12.651    0.235    11.746    0.145    11.924    0.020    11.433    0.020    11.247    0.020    11.169    0.020    10.286    0.035     9.978    0.038     9.923    0.027 
   7919558     38.580    0.808       4.034    0.013   0.61946  0.27987    14.189    0.449    12.448    0.200    12.643    0.020    11.642    0.020    11.263    0.020    11.034    0.020     9.856    0.018     9.244    0.017     9.102    0.015 
   7936407     86.343    1.245       7.366    0.036   1.27728  0.23377    11.771    0.073    10.414    0.038    10.863    0.020    10.064    0.020     9.826    0.020     9.704    0.020     8.630    0.020     8.212    0.027     8.079    0.018 
   7938112   1192.077  179.779      62.525    2.262   2.95353  0.29702    11.595    0.065    10.997    0.060    11.135    0.020    10.885    0.020    10.805    0.020    10.780    0.020     9.781    0.037     9.082    0.027     9.106    0.000 
   7940546   1092.214    7.001      58.952    0.040  11.06678  0.33967     8.014    0.016     7.477    0.011     7.559    0.020     7.250    0.020     7.240    0.020     7.235    0.020     6.410    0.018     6.222    0.016     6.174    0.018 
   7940675    100.758    0.835       8.297    0.028   0.80847  0.26640    11.988    0.104    11.043    0.074    11.380    0.020    10.578    0.020    10.332    0.020    10.186    0.020     9.186    0.021     8.695    0.017     8.587    0.016 
   7944038     20.420    0.445       2.322    0.014   1.10090  0.28819    11.210    0.056     9.790    0.026    10.365    0.020     9.361    0.020     9.020    0.020     8.835    0.020     7.702    0.023     7.096    0.024     6.979    0.016 
   7948193    110.618    2.937       9.060    0.019   1.15554  0.30821    12.291    0.156    11.162    0.076    11.766    0.020    11.007    0.020    10.751    0.020    10.620    0.020     9.557    0.021     9.129    0.023     9.007    0.011 
   7949258     33.074    1.110       4.079    0.021   0.73646  0.44456    13.101    0.262    12.727    0.225    12.700    0.020    11.697    0.020    11.363    0.020    11.171    0.020    10.069    0.022     9.474    0.020     9.347    0.011 
   7949599     33.573    0.956       4.147    0.020   0.73547  0.46102    12.470    0.189    11.299    0.082    11.857    0.020    10.906    0.020    10.631    0.020    10.414    0.020     9.344    0.023     8.821    0.022     8.658    0.014 
   7950550     61.991    0.492       6.019    0.026   1.27118  0.30878    12.672    0.236    11.450    0.098    11.725    0.020    10.912    0.020    10.636    0.020    10.468    0.020     9.464    0.025     8.910    0.026     8.817    0.011 
   7954576      3.584    0.365       0.670    0.017   0.96969  0.31070    13.114    0.278    11.449    0.093    12.029    0.020    10.759    0.020    10.245    0.020     9.953    0.020     8.626    0.019     7.877    0.017     7.720    0.020 
   7956671     43.218    0.577       4.450    0.013   0.91227  0.35166    11.673    0.069    10.435    0.038    10.926    0.020    10.040    0.020     9.750    0.020     9.567    0.020     8.514    0.037     7.944    0.020     7.845    0.018 
   7957166    195.075    2.038      14.256    0.015   1.29335  0.56930    12.439    0.175    12.039    0.165    12.485    0.020    11.627    0.020    11.358    0.020    11.209    0.020    10.121    0.025     9.634    0.017     9.525    0.011 
   7957377     80.604    0.704       7.237    0.014   0.99946  0.49739    12.681    0.223    11.724    0.134    12.214    0.020    11.304    0.020    10.992    0.020    10.818    0.020     9.732    0.025     9.223    0.018     9.076    0.011 
   7967534     29.834    1.262       4.205    0.109   1.14287  0.96944    13.408    0.327    12.406    0.204    12.525    0.020    11.553    0.020    11.233    0.020    11.044    0.020     9.891    0.021     9.343    0.017     9.203    0.012 
   7970740   4189.664   53.901     173.236    0.043  36.61990  0.22804     8.881    0.016     8.042    0.011     8.245    0.020     7.682    0.020     7.509    0.020     7.452    0.020     6.517    0.023     6.161    0.023     6.085    0.018 
   7975276     87.266    0.787       7.845    0.014   1.57443  0.38651    14.626    0.657    11.896    0.169    12.969    0.020    11.988    0.020    11.636    0.020    11.434    0.020    10.277    0.020     9.720    0.021     9.579    0.012 
   7976303    869.617    6.169      51.314    0.041   6.39557  0.23760     9.721    0.021     9.220    0.017     9.214    0.020     8.926    0.020     8.846    0.020     8.829    0.020     8.038    0.021     7.791    0.026     7.730    0.021 
   7979316     52.723    1.066       5.080    0.017   0.49819  0.57666    12.226    0.178    11.494    0.128    11.719    0.020    10.804    0.020    10.483    0.020    10.300    0.020     9.226    0.021     8.678    0.017     8.546    0.015 
   7983221     82.862    1.528       6.913    0.038   0.65025  0.28924    12.392    0.187    11.567    0.117    11.838    0.020    11.049    0.020    10.750    0.020    10.591    0.020     9.520    0.026     9.086    0.030     8.946    0.018 
   7985438    169.982    0.991      12.730    0.025   1.71355  0.31079    12.468    0.178    10.973    0.063    11.230    0.020    10.348    0.020    10.054    0.020     9.864    0.020     8.847    0.039     8.320    0.033     8.215    0.021 
   7988900     47.626    1.847       4.123    0.044   0.48268  0.39631    11.732    0.071    10.757    0.051    11.099    0.020    10.224    0.020     9.908    0.020     9.741    0.020     8.669    0.017     8.191    0.021     8.091    0.022 
   8004637     86.155    0.823       8.084    0.017   0.77588  0.32903    13.651    0.359    12.280    0.185    12.601    0.020    11.688    0.020    11.373    0.020    11.222    0.020    10.137    0.027     9.571    0.032     9.467    0.020 
   8005116     38.056    1.056       4.201    0.020   0.50456  0.28438    14.162    0.444    11.959    0.153    12.478    0.020    11.514    0.020    11.212    0.020    11.009    0.020     9.947    0.021     9.375    0.028     9.254    0.020 
   8006058     37.384    0.616       4.296    0.095   1.25872  0.48385    12.306    0.150    11.680    0.119    11.718    0.020    10.942    0.020    10.645    0.020    10.485    0.020     9.458    0.023     8.977    0.020     8.825    0.011 
   8006161   3569.260   20.578     149.373    0.022  36.80819  0.21579     8.606    0.016     7.610    0.011     7.882    0.020     7.219    0.020     7.077    0.020     7.002    0.020     6.088    0.021     5.751    0.016     5.670    0.021 
   8007217     92.670    1.305       7.358    0.016   1.71113  0.26960    11.199    0.050     9.988    0.028    10.401    0.020     9.606    0.020     9.352    0.020     9.227    0.020     8.194    0.029     7.749    0.034     7.599    0.018 
   8009339     37.251    0.672       3.984    0.018   1.37291  0.26217    11.380    0.062     9.891    0.028    10.334    0.020     9.438    0.020     9.173    0.020     9.017    0.020     7.904    0.023     7.394    0.024     7.271    0.017 
   8012842   2000.352  284.285      95.845    1.026   4.83958  0.25492    11.470    0.062    10.830    0.056    10.996    0.020    10.548    0.020    10.419    0.020    10.367    0.020     9.567    0.020     9.298    0.018     9.232    0.016 
   8016118     83.200    1.324       7.260    0.081   0.90484  0.27418    12.340    0.166    11.441    0.096    11.862    0.020    11.132    0.020    10.891    0.020    10.757    0.020     9.757    0.020     9.324    0.017     9.237    0.012 
   8016496   1031.948   95.211      53.513    3.740   1.74583  0.35923    12.048    0.112    11.467    0.096    11.590    0.020    11.280    0.020    11.214    0.020    11.167    0.020    10.410    0.024    10.255    0.017    10.183    0.016 
   8018599    440.299    4.873      27.984    0.067   1.39585  0.24240    11.625    0.067    10.749    0.052    10.994    0.020    10.568    0.020    10.451    0.020    10.399    0.020     9.610    0.025     9.336    0.019     9.278    0.011 
   8019508    644.607   41.849      38.983    0.406   2.16153  0.22801    11.177    0.054    10.644    0.047    10.787    0.020    10.452    0.020    10.336    0.020    10.308    0.020     9.590    0.023     9.328    0.020     9.279    0.011 
   8026226    564.466    3.894      34.343    0.086   5.18303  0.23929     9.067    0.017     8.529    0.013     8.627    0.020     8.342    0.020     8.259    0.020     8.229    0.020     7.476    0.021     7.268    0.018     7.229    0.023 
   8027956   1189.194   72.835      65.284    1.859   2.27419  0.29919    12.783    0.240    11.867    0.155    12.002    0.020    11.559    0.020    11.407    0.020    11.351    0.020    10.501    0.020    10.231    0.018    10.179    0.014 
   8028908    140.816    0.904      12.122    0.016   1.85842  0.23655    12.288    0.154    11.235    0.080    11.493    0.020    10.695    0.020    10.395    0.020    10.233    0.020     9.193    0.020     8.672    0.017     8.592    0.015 
   8039416     32.401    0.817       4.002    0.021   1.11610  0.72684    13.180    0.313    11.508    0.099    12.618    0.020    11.579    0.020    11.211    0.020    10.995    0.020     9.867    0.020     9.255    0.019     9.123    0.012 
   8042126    155.643    0.861      13.280    0.019   1.73612  0.33490    12.295    0.165    11.481    0.107    11.825    0.020    11.087    0.020    10.810    0.020    10.672    0.020     9.646    0.021     9.156    0.018     9.041    0.016 
   8045442    482.655   46.059      31.916    0.602   1.91664  0.32653    12.024    0.117    11.451    0.101    11.428    0.020    10.929    0.020    10.766    0.020    10.690    0.020     9.825    0.022     9.549    0.018     9.478    0.016 
   8045883     30.999    0.481       3.982    0.024   0.61578  0.38032    13.202    0.357    11.874    0.173    11.974    0.020    11.018    0.020    10.659    0.020    10.470    0.020     9.349    0.021     8.775    0.017     8.649    0.014 
   8046212     73.012    1.315       6.651    0.018   0.73245  0.49750    13.026    0.308    12.262    0.209    12.928    0.020    11.934    0.020    11.578    0.020    11.374    0.020    10.250    0.021     9.714    0.018     9.575    0.014 
   8046439     70.815    0.939       6.374    0.032   0.58180  0.49792    12.993    0.299    11.655    0.136    12.085    0.020    11.218    0.020    10.902    0.020    10.734    0.020     9.642    0.021     9.144    0.018     9.051    0.014 
   8077137   1324.000   39.000      68.800    0.640   2.29570  0.33358    12.133    0.121    11.737    0.130    11.634    0.020    11.280    0.020    11.204    0.020    11.184    0.020    10.373    0.021    10.094    0.020    10.109    0.011 
   8078554     34.845    1.387       4.249    0.073   1.09891  0.29684    12.661    0.218    11.328    0.088    11.686    0.020    10.873    0.020    10.592    0.020    10.454    0.020     9.390    0.021     8.876    0.033     8.753    0.016 
   8081535     43.160    0.690       4.624    0.022   0.66212  0.33328    13.459    0.319    11.824    0.142    11.995    0.020    11.084    0.020    10.781    0.020    10.622    0.020     9.557    0.020     9.033    0.016     8.893    0.016 
   8082494     33.355    1.470       3.840    0.061   0.71472  0.50596    13.336    0.310    12.540    0.205    12.974    0.020    12.057    0.020    11.764    0.020    11.573    0.020    10.450    0.021     9.916    0.018     9.772    0.016 
   8082913      8.356    1.089       1.427    0.208   0.97988  0.27133    12.532    0.184    11.070    0.068    11.452    0.020    10.555    0.020    10.212    0.020    10.050    0.020     8.940    0.020     8.366    0.040     8.236    0.033 
   8085964     92.542    1.745       7.470    0.032   1.30923  0.27529    11.299    0.056    10.167    0.032    10.556    0.020     9.807    0.020     9.556    0.020     9.438    0.020     8.414    0.029     7.999    0.031     7.854    0.016 
   8086192     75.299    0.853       7.068    0.015   0.82839  0.57218    13.232    0.293    11.992    0.153    12.345    0.020    11.439    0.020    11.141    0.020    10.955    0.020     9.871    0.022     9.361    0.020     9.236    0.011 
   8088244     32.214    2.393       4.139    0.069   0.55644  0.99028    13.421    0.331    12.081    0.162    12.295    0.020    11.584    0.020    11.299    0.020    11.155    0.020    10.148    0.025     9.675    0.020     9.546    0.011 
   8094277     62.845    2.815       6.794    0.042   1.28786  0.58759    13.512    0.364    11.876    0.164   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.947    0.023     9.486    0.018     9.400    0.014 
   8094889      4.905    0.083       0.841    0.055   1.59761  0.87301    13.924    0.440    11.522    0.110    12.016    0.020    10.750    0.020    10.233    0.020     9.928    0.020     8.582    0.021     7.849    0.026     7.680    0.021 
   8097831     39.586    0.511       4.471    0.013   1.07856  0.24791    11.488    0.064    10.310    0.036    10.691    0.020     9.864    0.020     9.550    0.020     9.379    0.020     8.332    0.019     7.777    0.016     7.687    0.020 
   8097926     28.192    1.070       4.024    0.091   0.72867  0.29829    12.510    0.193    11.159    0.078    11.510    0.020    10.727    0.020    10.420    0.020    10.262    0.020     9.224    0.025     8.706    0.016     8.627    0.015 
   8099073     42.052    0.928       4.472    0.021   0.77578  0.31321    13.779    0.406    11.811    0.152    12.301    0.020    11.412    0.020    11.093    0.020    10.915    0.020     9.838    0.021     9.326    0.017     9.228    0.016 
   8104771     58.901    0.925       5.551    0.024   1.14164  0.25537    12.719    0.230    11.663    0.121    12.243    0.020    11.384    0.020    11.091    0.020    10.939    0.020     9.840    0.021     9.349    0.017     9.223    0.016 
   8106525     23.933    0.664       2.645    0.013   1.33073  0.27927    11.189    0.052     9.803    0.024    10.226    0.020     9.266    0.020     8.979    0.020     8.805    0.020     7.655    0.020     7.106    0.018     6.979    0.017 
   8106950   1147.026  101.501      62.061    6.070   2.59210  0.27488    12.510    0.210    11.758    0.153    11.981    0.020    11.587    0.020    11.448    0.020    11.401    0.020    10.527    0.022    10.245    0.018    10.177    0.015 
   8107227     73.254    1.523       6.066    0.029   0.64124  0.31077    12.802    0.245    11.617    0.114    12.100    0.020    11.282    0.020    10.984    0.020    10.807    0.020     9.751    0.024     9.262    0.018     9.155    0.017 
   8107831     50.090    1.556       4.764    0.027   0.88197  0.37231    13.963    0.426    11.879    0.153    12.176    0.020    11.219    0.020    10.896    0.020    10.704    0.020     9.513    0.020     8.992    0.018     8.863    0.015 
   8110811     98.571    1.115       7.899    0.031   1.66885  0.54876    12.081    0.132    10.875    0.065    11.361    0.020    10.566    0.020    10.314    0.020    10.184    0.020     9.134    0.021     8.656    0.018     8.566    0.017 
   8114155   1382.158  115.308      73.675    0.633   3.33420  0.71519    12.445    0.211    11.463    0.110    11.635    0.020    11.155    0.020    11.006    0.020    10.958    0.020    10.088    0.022     9.788    0.017     9.721    0.016 
   8120076     33.023    1.169       3.880    0.089   0.36207  0.34432    13.074    0.303    12.007    0.180    12.441    0.020    11.454    0.020    11.082    0.020    10.869    0.020     9.731    0.019     9.146    0.017     9.000    0.014 
   8123843     35.043    0.621       3.660    0.012   1.08942  0.84080    13.344    0.351    12.358    0.216    12.709    0.020    11.557    0.020    11.126    0.020    10.871    0.020     9.700    0.027     9.025    0.030     8.856    0.018 
   8129047     60.613    0.526       6.113    0.015   1.83664  0.30879    12.329    0.160    11.005    0.068    11.593    0.020    10.625    0.020    10.289    0.020    10.090    0.020     8.993    0.030     8.428    0.021     8.284    0.018 
   8144529     39.270    0.597       4.384    0.013   0.69243  0.32764    13.463    0.319    12.361    0.181    12.672    0.020    11.721    0.020    11.425    0.020    11.240    0.020    10.152    0.024     9.542    0.028     9.452    0.023 
   8145152     23.602    0.482       2.840    0.009   0.95693  0.26508    12.317    0.153    11.109    0.072    11.558    0.020    10.489    0.020    10.154    0.020     9.940    0.020     8.794    0.027     8.196    0.018     8.055    0.021 
   8145176     29.156    1.481       4.188    0.055   0.86734  0.30619    12.864    0.231    12.406    0.191    12.421    0.020    11.679    0.020    11.408    0.020    11.256    0.020    10.223    0.021     9.701    0.018     9.603    0.011 
   8145590     49.561    0.475       5.788    0.046   1.78599  0.28030    11.555    0.068    10.190    0.035    10.506    0.020     9.685    0.020     9.433    0.020     9.270    0.020     8.240    0.023     7.722    0.023     7.643    0.021 
   8154383     65.874    0.667       6.357    0.015   0.92331  0.25670    12.327    0.152    11.347    0.082    11.694    0.020    10.775    0.020    10.480    0.020    10.320    0.020     9.249    0.023     8.701    0.021     8.563    0.011 
   8154541     38.736    1.079       4.293    0.032   0.41167  0.26437    13.095    0.275    11.341    0.079    11.921    0.020    11.053    0.020    10.770    0.020    10.608    0.020     9.534    0.021     9.041    0.023     8.887    0.011 
   8154693    141.712    1.043      11.767    0.019   1.35079  0.42856    13.861    0.376    12.029    0.155    12.806    0.020    12.037    0.020    11.784    0.020    11.647    0.020    10.578    0.021    10.138    0.023    10.032    0.011 
   8154799     24.429    0.452       2.984    0.016   0.78856  0.37522    13.149    0.280    11.935    0.149    12.944    0.020    11.949    0.020    11.599    0.020    11.390    0.020    10.205    0.022     9.635    0.018     9.491    0.011 
   8160419     23.654    0.404       3.005    0.014   0.88972  0.32561    12.121    0.126    10.995    0.067    11.449    0.020    10.373    0.020    10.004    0.020     9.786    0.020     8.638    0.023     7.972    0.024     7.854    0.024 
   8160590     33.893    0.681       3.998    0.043   0.16917  0.30072    13.845    0.399    11.515    0.102    12.180    0.020    11.199    0.020    10.878    0.020    10.662    0.020     9.523    0.022     8.955    0.019     8.850    0.011 
   8165444     41.109    0.818       4.582    0.035   0.23609  0.28298    12.989    0.262    11.866    0.153    12.025    0.020    11.142    0.020    10.833    0.020    10.657    0.020     9.534    0.021     9.032    0.021     8.884    0.015 
   8166918     47.376    0.694       4.864    0.012   1.30326  0.27346    12.001    0.106    10.661    0.050    11.187    0.020    10.245    0.020     9.937    0.020     9.752    0.020     8.635    0.035     8.058    0.031     7.956    0.026 
   8167335     78.916    0.789       7.145    0.013   1.30340  0.40036    12.717    0.226    11.180    0.080    11.805    0.020    10.994    0.020    10.712    0.020    10.523    0.020     9.479    0.021     8.962    0.017     8.860    0.016 
   8172589    804.893   28.604      48.193    0.739   2.18527  0.38048    12.367    0.183    12.177    0.207    12.133    0.020    11.627    0.020    11.445    0.020    11.377    0.020    10.454    0.025    10.138    0.020    10.021    0.014 
   8173148     35.610    0.930       4.193    0.053   1.77457  0.39342    13.026    0.276    11.894    0.163    12.413    0.020    11.450    0.020    11.124    0.020    10.930    0.020     9.772    0.021     9.217    0.017     9.087    0.012 
   8173725     47.790    1.425       4.996    0.031   0.74643  0.34974    12.329    0.172    11.104    0.076    11.510    0.020    10.687    0.020    10.388    0.020    10.243    0.020     9.178    0.021     8.654    0.024     8.523    0.014 
   8174981    993.409   45.015      53.743    1.004   2.95213  0.40135    11.414    0.062    10.844    0.059    10.933    0.020    10.551    0.020    10.434    0.020    10.420    0.020     9.585    0.020     9.344    0.016     9.278    0.016 
   8175027    132.123    0.810      10.941    0.017   1.48690  0.28243    13.225    0.320    11.714    0.135    12.402    0.020    11.504    0.020    11.206    0.020    11.040    0.020     9.917    0.022     9.403    0.018     9.292    0.016 
   8175438     41.570    0.951       4.451    0.024   0.57708  0.31332    12.859    0.241    11.675    0.121    12.078    0.020    11.163    0.020    10.825    0.020    10.630    0.020     9.486    0.024     8.936    0.018     8.806    0.015 
   8176543     13.511    0.419       1.920    0.014   0.86545  0.45543    13.791    0.402    12.170    0.184    12.760    0.020    11.562    0.020    11.120    0.020    10.848    0.020     9.577    0.019     8.881    0.017     8.709    0.014 
   8176564   1519.762   19.672      77.776    0.104   4.32633  0.27332    11.097    0.050    10.534    0.044    10.614    0.020    10.255    0.020    10.141    0.020    10.129    0.020     9.309    0.019     9.023    0.017     8.996    0.014 
   8176733      5.361    0.215       1.042    0.025   0.88253  0.45003    13.730    0.396    11.730    0.134    12.100    0.020    10.806    0.020    10.266    0.020     9.964    0.020     8.588    0.018     7.860    0.027     7.670    0.018 
   8176777    206.278    2.159      15.212    0.015   2.38997  0.26664    11.809    0.081    10.888    0.062    11.146    0.020    10.320    0.020    10.064    0.020     9.934    0.020     8.925    0.024     8.379    0.018     8.290    0.012 
   8179536   2064.149   19.781      95.196    0.115   7.07491  0.35840    10.118    0.026     9.570    0.022     9.639    0.020     9.365    0.020     9.299    0.020     9.315    0.020     8.508    0.020     8.328    0.021     8.278    0.012 
   8179973    342.157    2.089      22.918    0.023   3.31007  0.25597    11.618    0.076    10.567    0.046    10.950    0.020    10.186    0.020     9.920    0.020     9.805    0.020     8.795    0.027     8.307    0.023     8.206    0.016 
   8188772    126.522    0.833      10.156    0.020   2.05691  0.85524    12.259    0.165    11.291    0.095    11.718    0.020    10.840    0.020    10.505    0.020    10.325    0.020     9.264    0.026     8.715    0.031     8.619    0.019 
   8195595     66.467    0.705       6.441    0.018   0.42100  0.63428    13.236    0.307    11.686    0.133    12.421    0.020    11.506    0.020    11.163    0.020    10.974    0.020     9.898    0.021     9.352    0.017     9.203    0.015 
   8196436     40.398    0.819       4.150    0.012   0.81666  0.35132    13.495    0.350    11.431    0.095    11.762    0.020    10.735    0.020    10.387    0.020    10.145    0.020     9.001    0.023     8.423    0.023     8.287    0.019 
   8197210     45.430    0.802       4.656    0.068   1.58033  0.26404    10.860    0.041     9.702    0.024    10.057    0.020     9.247    0.020     8.970    0.020     8.814    0.020     7.715    0.029     7.221    0.017     7.099    0.020 
   8197719    103.808    1.141       8.339    0.034   1.63026  0.28657    11.448    0.067    10.234    0.035   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.422    0.023     7.988    0.021     7.878    0.024 
   8213984     49.378    1.270       5.068    0.057   0.63268  0.30920    11.984    0.107    10.663    0.050    11.053    0.020    10.192    0.020     9.913    0.020     9.765    0.020     8.799    0.029     8.293    0.020     8.168    0.016 
   8216936   1118.588   55.382      56.678    7.215   2.22325  0.26367    11.047    0.049    10.508    0.043    10.660    0.020    10.389    0.020    10.326    0.020    10.339    0.020     9.627    0.021     9.418    0.017     9.409    0.014 
   8218803      4.302    0.257       0.857    0.013   0.90865  0.31825    12.568    0.208    10.729    0.055    11.277    0.020     9.984    0.020     9.443    0.020     9.123    0.020     7.883    0.020     7.118    0.024     6.937    0.016 
   8222189     23.447    1.523       2.690    0.036   0.60302  0.25861    11.410    0.062    10.209    0.033    10.542    0.020     9.729    0.020     9.485    0.020     9.300    0.020     8.268    0.034     7.751    0.016     7.701    0.018 
   8222691     30.364    0.873       4.229    0.066   1.06323  0.26854    11.244    0.052    10.125    0.030    10.458    0.020     9.674    0.020     9.410    0.020     9.282    0.020     8.256    0.027     7.802    0.023     7.722    0.020 
   8228742   1175.394    7.756      62.051    0.036   5.63070  0.24703    10.138    0.027     9.564    0.022     9.641    0.020     9.286    0.020     9.174    0.020     9.165    0.020     8.386    0.027     8.158    0.020     8.116    0.023 
   8230578     88.903    1.015       7.618    0.029   0.87272  0.27236    12.337    0.162    11.468    0.097    11.770    0.020    11.064    0.020    10.806    0.020    10.670    0.020     9.697    0.021     9.244    0.017     9.158    0.014 
   8231947      6.826    0.389       1.169    0.026   0.02022  0.58414    13.600    0.368    11.153    0.075    11.888    0.020    10.593    0.020    10.097    0.020     9.811    0.020     8.515    0.024     7.780    0.026     7.611    0.020 
   8234900    169.881    0.885      13.822    0.021   1.62096  0.64476    12.394    0.163    11.478    0.098    11.721    0.020    10.958    0.020    10.698    0.020    10.530    0.020     9.522    0.021     9.022    0.017     8.942    0.015 
   8241402     29.724    0.469       3.809    0.037   0.90592  0.28416    13.002    0.290    11.997    0.175    12.730    0.020    11.759    0.020    11.392    0.020    11.166    0.020    10.061    0.021     9.484    0.017     9.335    0.014 
   8241455    713.223   58.702      41.890    0.626   1.54509  0.38873    11.268    0.062    10.687    0.056    10.744    0.020    10.412    0.020    10.281    0.020    10.256    0.020     9.485    0.021     9.237    0.017     9.181    0.014 
   8246635     42.082    0.690       4.471    0.022   1.11210  0.32276    12.381    0.177    11.350    0.091    12.017    0.020    11.008    0.020    10.675    0.020    10.489    0.020     9.376    0.022     8.806    0.018     8.665    0.015 
   8248948     29.429    0.896       3.354    0.011   0.56826  0.35891    13.546    0.390    12.143    0.186    12.741    0.020    11.510    0.020    11.056    0.020    10.785    0.020     9.536    0.020     8.892    0.018     8.715    0.015 
   8250333     53.260    0.711       5.420    0.019   0.55383  0.30977    13.200    0.332    12.289    0.208    12.703    0.020    11.791    0.020    11.434    0.020    11.238    0.020    10.141    0.020     9.586    0.018     9.475    0.015 
   8256020    136.290    1.642      11.373    0.012   1.66541  0.55560    12.414    0.186    11.360    0.097    11.660    0.020    10.732    0.020    10.387    0.020    10.198    0.020     9.170    0.024     8.642    0.044     8.474    0.021 
   8278906     31.587    1.037       4.020    0.023   0.63911  0.29066    13.818    0.374    12.186    0.169    12.765    0.020    11.907    0.020    11.602    0.020    11.404    0.020    10.391    0.022     9.859    0.026     9.746    0.022 
   8283356    133.993    0.760      11.203    0.023   1.23657  0.31418    13.105    0.288    11.653    0.115    12.383    0.020    11.539    0.020    11.258    0.020    11.099    0.020    10.035    0.021     9.524    0.018     9.382    0.016 
   8283958     36.099    0.398       4.007    0.013   1.00269  0.28121    11.894    0.091    10.702    0.051    11.074    0.020    10.263    0.020     9.994    0.020     9.836    0.020     8.724    0.021     8.173    0.018     8.048    0.016 
   8284510     45.981    0.803       4.686    0.065   0.66256  0.28009    12.242    0.152    10.914    0.067    11.216    0.020    10.422    0.020    10.158    0.020    10.000    0.020     8.975    0.025     8.435    0.024     8.329    0.018 
   8284682     29.720    0.697       3.585    0.032   0.96676  0.25282    13.151    0.309    11.414    0.098    11.691    0.020    10.746    0.020    10.418    0.020    10.251    0.020     9.134    0.020     8.543    0.016     8.434    0.013 
   8285510     24.824    0.336       3.102    0.015   0.64535  0.25802    11.635    0.082    10.575    0.050    10.913    0.020    10.109    0.020     9.802    0.020     9.622    0.020     8.533    0.021     7.913    0.040     7.871    0.020 
   8285712     11.131    0.399       1.484    0.025   0.36181  0.28641    11.836    0.091    10.444    0.044    10.755    0.020     9.747    0.020     9.376    0.020     9.133    0.020     8.014    0.027     7.397    0.063     7.247    0.016 
   8289241   1817.121  117.248      95.976    4.069   4.10356  0.26269    11.075    0.046    10.439    0.039    10.616    0.020    10.305    0.020    10.218    0.020    10.228    0.020     9.407    0.023     9.221    0.020     9.169    0.011 
   8292681     45.660    0.844       4.839    0.025   1.64434  0.36041    11.807    0.083    10.456    0.041    10.784    0.020    10.007    0.020     9.711    0.020     9.588    0.020     8.527    0.021     8.072    0.026     7.937    0.033 
   8292840   1983.000   37.000      92.850    0.350   3.98851  0.32850    11.014    0.049    10.556    0.044   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     9.616    0.025     9.407    0.019     9.344    0.011 
   8293158     34.752    0.855       4.174    0.022   0.60461  0.39292    13.312    0.325    11.990    0.166    12.352    0.020    11.473    0.020    11.165    0.020    10.983    0.020     9.909    0.026     9.354    0.019     9.227    0.011 
   8293291     50.688    0.780       5.038    0.095   0.88734  0.28058    12.106    0.133    10.918    0.066    11.405    0.020    10.556    0.020    10.280    0.020    10.130    0.020     9.093    0.029     8.565    0.021     8.489    0.011 
   8294303      7.992    0.681       1.366    0.342   0.50615  0.30868    12.337    0.161    10.521    0.040    11.067    0.020     9.949    0.020     9.545    0.020     9.295    0.020     8.089    0.023     7.455    0.026     7.294    0.017 
   8296709      9.844    0.265       1.774    0.220   0.82562  0.27146    11.589    0.074    10.252    0.038    10.673    0.020     9.665    0.020     9.297    0.020     9.110    0.020     7.921    0.019     7.328    0.020     7.183    0.018 
   8299922     85.309    1.126       6.910    0.034   1.26221  0.29945    11.443    0.061    10.437    0.040    10.797    0.020    10.062    0.020     9.798    0.020     9.661    0.020     8.684    0.024     8.222    0.021     8.138    0.015 
   8307149     72.974    0.851       6.987    0.017   0.99316  0.31553    13.507    0.387    11.747    0.145    12.626    0.020    11.607    0.020    11.257    0.020    11.062    0.020     9.887    0.019     9.348    0.017     9.186    0.014 
   8307548    104.633    1.097       8.400    0.036   1.49174  0.27836    11.068    0.051     9.911    0.029    10.214    0.020     9.501    0.020     9.210    0.020     9.098    0.020     8.112    0.026     7.649    0.018     7.564    0.021 
   8307630     32.997    0.614       3.869    0.042   0.51389  0.30181    12.835    0.268    11.450    0.102    11.835    0.020    11.000    0.020    10.672    0.020    10.502    0.020     9.434    0.021     8.917    0.017     8.792    0.014 
   8309890     52.373    0.921       5.146    0.016   1.23005  0.27341    12.573    0.192    11.178    0.073    11.724    0.020    10.773    0.020    10.445    0.020    10.254    0.020     9.089    0.026     8.549    0.024     8.411    0.012 
   8316412    104.151    0.660       9.209    0.017   1.49934  0.28690    12.326    0.175    11.231    0.087    11.814    0.020    10.861    0.020    10.535    0.020    10.363    0.020     9.259    0.022     8.728    0.018     8.576    0.015 
   8321567   1304.981  182.859      70.851    0.687   3.93745  0.48778    11.806    0.081    11.048    0.068    11.182    0.020    10.724    0.020    10.556    0.020    10.507    0.020     9.664    0.021     9.345    0.018     9.257    0.014 
   8325764     26.552    1.008       3.919    0.067   1.04703  0.26955    12.393    0.177    11.118    0.076    11.557    0.020    10.690    0.020    10.347    0.020    10.174    0.020     9.018    0.023     8.489    0.057     8.391    0.021 
   8349350     29.868    0.717       3.821    0.027   1.13351  0.24959    11.821    0.079    10.449    0.040    10.825    0.020     9.965    0.020     9.699    0.020     9.525    0.020     8.406    0.020     7.882    0.018     7.733    0.020 
   8350645     54.229    0.677       5.240    0.012   0.70280  0.40390    12.402    0.179    11.102    0.074    11.639    0.020    10.725    0.020    10.424    0.020    10.233    0.020     9.142    0.022     8.599    0.018     8.443    0.016 
   8354896     96.045    1.031       8.317    0.026   1.09275  0.24951    12.912    0.239    11.409    0.089    11.798    0.020    11.068    0.020    10.812    0.020    10.687    0.020     9.671    0.021     9.187    0.018     9.072    0.011 
   8359169     53.843    1.039       5.217    0.028   0.88334  0.48082    13.252    0.328    12.400    0.216    12.702    0.020    11.821    0.020    11.529    0.020    11.370    0.020    10.273    0.025     9.779    0.021     9.661    0.011 
   8360349    739.636   12.464      40.760    0.268   5.13802  0.26047     9.276    0.018     8.719    0.014     8.827    0.020     8.521    0.020     8.440    0.020     8.465    0.020     7.671    0.018     7.478    0.016     7.440    0.015 
   8363272     90.766    0.962       7.536    0.033   0.87195  0.30477    12.348    0.171    11.308    0.091    11.602    0.020    10.844    0.020    10.585    0.020    10.454    0.020     9.471    0.020     8.998    0.019     8.895    0.014 
   8363443     32.635    0.866       3.786    0.029   1.42258  0.26274    13.482    0.348    11.134    0.075    11.542    0.020    10.525    0.020    10.213    0.020    10.016    0.020     8.842    0.021     8.307    0.023     8.152    0.016 
   8363613     43.662    1.194       4.662    0.026   0.79418  0.28350    13.753    0.377    11.940    0.159    12.307    0.020    11.431    0.020    11.126    0.020    10.950    0.020     9.829    0.020     9.338    0.019     9.193    0.014 
   8364363     38.604    0.656       4.437    0.030   0.97283  0.34804    12.730    0.220    11.382    0.088    11.937    0.020    11.151    0.020    10.851    0.020    10.693    0.020     9.600    0.025     9.110    0.021     8.997    0.014 
   8364786     58.713    0.771       5.523    0.014   1.53947  0.25706    11.336    0.057    10.271    0.034    10.616    0.020     9.877    0.020     9.603    0.020     9.447    0.020     8.369    0.026     7.888    0.026     7.793    0.021 
   8365018     96.001    1.037       7.997    0.116   1.79358  0.22977    11.259    0.055    10.141    0.031    10.482    0.020     9.711    0.020     9.469    0.020     9.354    0.020     8.316    0.021     7.833    0.020     7.735    0.024 
   8366239    183.682    1.256      13.693    0.027   1.07871  0.29376    13.890    0.387    11.909    0.150    12.426    0.020    11.701    0.020    11.457    0.020    11.349    0.020    10.277    0.020     9.820    0.017     9.746    0.016 
   8367710   1032.560   25.662      55.607    0.408   3.50813  0.27192    10.497    0.033     9.987    0.029    10.141    0.020     9.842    0.020     9.774    0.020     9.802    0.020     8.995    0.021     8.802    0.023     8.749    0.015 
   8367834     28.800    0.564       4.317    0.076   1.28800  0.24844    12.217    0.142    11.067    0.070    11.392    0.020    10.456    0.020    10.166    0.020    10.012    0.020     8.877    0.019     8.391    0.023     8.228    0.015 
   8375240     51.175    0.780       5.119    0.022   1.35069  0.31034    12.112    0.131    10.870    0.065    11.207    0.020    10.235    0.020     9.906    0.020     9.726    0.020     8.572    0.019     7.990    0.020     7.875    0.016 
   8377200     37.495    0.829       4.338    0.028   1.05614  0.37837    12.360    0.161    11.188    0.076    11.596    0.020    10.628    0.020    10.310    0.020    10.126    0.020     8.979    0.030     8.401    0.020     8.269    0.012 
   8378462     88.973    1.507       7.384    0.027   1.09703  0.30966    13.176    0.330    11.554    0.116    11.906    0.020    11.060    0.020    10.755    0.020    10.590    0.020     9.490    0.019     8.998    0.018     8.877    0.015 
   8378481     62.064    0.566       6.181    0.016   0.91861  0.43579    12.998    0.271    12.521    0.224    12.870    0.020    11.955    0.020    11.598    0.020    11.402    0.020    10.215    0.021     9.651    0.018     9.532    0.015 
   8386537     30.096    0.860       3.831    0.052   1.04764  0.29319    12.836    0.265    12.109    0.201    12.258    0.020    11.291    0.020    10.916    0.020    10.708    0.020     9.566    0.021     9.008    0.036     8.867    0.014 
   8389387     22.058    0.953       2.771    0.057   1.15488  0.53380    12.207    0.150    10.360    0.041    10.840    0.020     9.814    0.020     9.434    0.020     9.234    0.020     8.032    0.019     7.435    0.049     7.292    0.031 
   8391021   1599.443   96.211      79.703    0.765   4.22921  0.26009    10.917    0.049    10.432    0.044    10.550    0.020    10.227    0.020    10.129    0.020    10.125    0.020     9.332    0.027     9.086    0.032     9.033    0.020 
   8394035     74.779    1.155       6.475    0.030   1.22827  0.29849    13.251    0.342    11.613    0.124    12.201    0.020    11.313    0.020    11.005    0.020    10.826    0.020     9.782    0.021     9.289    0.017     9.172    0.022 
   8394497     74.008    1.167       6.662    0.042   0.92006  0.28906    12.088    0.129    11.106    0.080    11.554    0.020    10.715    0.020    10.426    0.020    10.266    0.020     9.242    0.020     8.738    0.020     8.624    0.020 
   8394589   2385.971   20.587     109.443    0.053   7.75271  0.25948    10.242    0.029     9.648    0.025     9.766    0.020     9.435    0.020     9.337    0.020     9.302    0.020     8.540    0.020     8.284    0.017     8.226    0.019 
   8395153     46.450    0.879       4.746    0.011   0.93934  0.33714    12.456    0.199    11.730    0.151    12.038    0.020    11.028    0.020    10.663    0.020    10.460    0.020     9.299    0.023     8.726    0.021     8.570    0.019 
   8396782     82.862    1.346       7.082    0.018   1.36130  0.31270    12.939    0.292    12.157    0.204    12.373    0.020    11.477    0.020    11.122    0.020    10.922    0.020     9.848    0.022     9.328    0.019     9.193    0.014 
   8410529     30.865    0.940       3.900    0.025   0.64682  0.33413    13.325    0.291    12.537    0.194    12.922    0.020    12.018    0.020    11.706    0.020    11.493    0.020    10.433    0.027     9.855    0.029     9.748    0.022 
   8410818     42.490    1.311       4.636    0.030   0.89141  0.23701    11.552    0.063    10.499    0.039    10.859    0.020    10.118    0.020     9.841    0.020     9.711    0.020     8.685    0.032     8.202    0.024     8.098    0.018 
   8414062   1130.258  192.779      70.479    6.340   2.94682  0.25095    11.418    0.065    10.870    0.060    11.042    0.020    10.786    0.020    10.732    0.020    10.719    0.020     9.937    0.022     9.715    0.018     9.681    0.014 
   8416311    875.152   34.896      48.885    1.781   2.68405  0.26774    10.824    0.046    10.282    0.040    10.356    0.020    10.090    0.020    10.009    0.020    10.047    0.020     9.282    0.022     9.085    0.018     9.033    0.014 
   8424298    159.786    1.641      12.723    0.019   1.47475  0.26712    12.520    0.202    11.184    0.082    11.698    0.020    10.880    0.020    10.605    0.020    10.452    0.020     9.417    0.023     8.919    0.040     8.821    0.011 
   8424992   2525.043   62.174     120.914    0.162   7.04726  0.37150    11.218    0.060    10.444    0.042    10.673    0.020    10.216    0.020    10.093    0.020    10.036    0.020     9.173    0.029     8.902    0.020     8.843    0.014 
   8426743     41.241    0.961       4.479    0.028   0.65740  0.50585    12.847    0.257    11.598    0.125    12.125    0.020    11.312    0.020    10.989    0.020    10.841    0.020     9.801    0.025     9.276    0.018     9.170    0.014 
   8432219     42.933    1.155       4.608    0.021   0.74578  0.29413    13.509    0.339    12.029    0.169    12.535    0.020    11.605    0.020    11.299    0.020    11.071    0.020     9.939    0.021     9.412    0.017     9.280    0.015 
   8432239     50.683    0.643       4.952    0.013   0.78205  0.40752    13.184    0.307    11.723    0.137    12.068    0.020    11.068    0.020    10.773    0.020    10.543    0.020     9.383    0.021     8.844    0.017     8.709    0.015 
   8435400    828.084   31.163      44.704    2.916   1.78774  0.24133    12.388    0.184    11.580    0.116    11.650    0.020    11.330    0.020    11.230    0.020    11.229    0.020    10.432    0.019    10.206    0.017    10.165    0.014 
   8458124    153.741    0.950      12.200    0.023   1.43727  0.30584    13.070    0.311    11.473    0.111    11.973    0.020    11.005    0.020    10.678    0.020    10.506    0.020     9.431    0.020     8.921    0.019     8.783    0.015 
   8461659     57.354    1.396       5.177    0.061   1.05065  0.30019    13.884    0.494    11.773    0.164    12.256    0.020    11.246    0.020    10.839    0.020    10.617    0.020     9.454    0.021     8.925    0.019     8.760    0.016 
   8462934     72.747    0.804       6.260    0.018   1.06176  0.43164    13.394    0.419    11.679    0.149    12.312    0.020    11.344    0.020    10.990    0.020    10.790    0.020     9.673    0.020     9.168    0.017     9.038    0.019 
   8475025    111.591    0.750       9.570    0.022   0.89951  0.24977    12.777    0.230    12.132    0.173    12.419    0.020    11.629    0.020    11.356    0.020    11.208    0.020    10.135    0.020     9.646    0.018     9.557    0.011 
   8476245     11.354    0.909       1.755    0.013   0.28247  0.25579    11.922    0.093    10.984    0.063    11.199    0.020    10.485    0.020    10.173    0.020    10.013    0.020     9.013    0.039     8.480    0.024     8.392    0.011 
   8476554     58.098    0.925       5.957    0.010   1.01655  0.29763    13.127    0.286    12.263    0.192    12.372    0.020    11.365    0.020    11.031    0.020    10.829    0.020     9.676    0.022     9.155    0.021     9.018    0.011 
   8479182     33.555    0.885       3.808    0.052   0.28563  0.28846    13.009    0.271    11.769    0.145    12.215    0.020    11.339    0.020    11.026    0.020    10.849    0.020     9.774    0.022     9.229    0.018     9.108    0.016 
   8479383     32.211    1.026       4.063    0.019   1.00768  0.24036    11.717    0.075    10.568    0.043    10.973    0.020    10.158    0.020     9.866    0.020     9.725    0.020     8.687    0.021     8.131    0.024     8.014    0.016 
   8479780     39.743    0.839       4.428    0.045   0.82025  0.27146    13.416    0.344    11.753    0.141    12.025    0.020    11.299    0.020    11.032    0.020    10.906    0.020     9.887    0.020     9.427    0.018     9.334    0.013 
   8482522     32.010    1.289       3.889    0.023   0.27458  0.41199    13.106    0.330    11.937    0.184    12.622    0.020    11.581    0.020    11.242    0.020    11.042    0.020     9.870    0.023     9.337    0.020     9.164    0.011 
   8482944     29.079    1.051       3.850    0.080   0.83787  0.23323    11.864    0.102    10.714    0.064    11.036    0.020    10.263    0.020     9.966    0.020     9.821    0.020     8.778    0.029     8.258    0.024     8.196    0.014 
   8489832     41.413    0.934       4.475    0.018   0.86419  0.27025    12.844    0.251    11.193    0.083    11.597    0.020    10.721    0.020    10.441    0.020    10.266    0.020     9.194    0.023     8.646    0.026     8.550    0.011 
   8491147     36.034    0.934       4.393    0.047   1.15727  0.32161    10.968    0.050     9.845    0.027    10.132    0.020     9.435    0.020     9.161    0.020     9.018    0.020     7.997    0.021     7.528    0.018     7.450    0.020 
   8491374   1045.838  125.159      58.656    3.691   2.66312  0.25028    11.352    0.062    10.768    0.059    10.809    0.020    10.556    0.020    10.465    0.020    10.461    0.020     9.707    0.021     9.490    0.020     9.422    0.011 
   8493735    620.149   37.343      38.500    1.022   3.09932  0.22662    10.917    0.045    10.314    0.038    10.433    0.020    10.043    0.020     9.846    0.020     9.839    0.020     9.018    0.030     8.742    0.017     8.699    0.014 
   8493800   1832.581  153.663      83.226    1.426   3.68632  0.22611    11.551    0.072    10.792    0.059    10.965    0.020    10.639    0.020    10.501    0.020    10.487    0.020     9.666    0.023     9.431    0.019     9.380    0.014 
   8493969    108.743    0.536       9.945    0.051   1.49378  0.52423    12.098    0.119    10.990    0.065    11.323    0.020    10.548    0.020    10.246    0.020    10.077    0.020     8.999    0.023     8.486    0.020     8.418    0.014 
   8494160    202.945    1.113      15.700    0.049   1.88763  0.27569    12.905    0.237    11.956    0.159    12.387    0.020    11.515    0.020    11.229    0.020    11.074    0.020    10.012    0.020     9.503    0.019     9.407    0.014 
   8499940   1300.637   51.117      69.493    0.824   2.77312  0.26277    12.598    0.213    11.786    0.153    11.799    0.020    11.393    0.020    11.258    0.020    11.213    0.020    10.357    0.020    10.089    0.021    10.015    0.012 
   8505072    104.667    0.660       9.552    0.017   1.60381  0.27576    12.803    0.238    11.335    0.089    11.663    0.020    10.817    0.020    10.517    0.020    10.345    0.020     9.244    0.025     8.726    0.027     8.606    0.012 
   8506788     30.890    0.691       3.949    0.060   0.24989  0.76183    12.867    0.238    11.661    0.121    12.579    0.020    11.702    0.020    11.366    0.020    11.155    0.020    10.040    0.020     9.519    0.021     9.385    0.012 
   8507295     49.000    0.511       5.339    0.018   1.16799  0.98281    13.858    0.396    12.051    0.166    12.305    0.020    11.448    0.020    11.099    0.020    10.902    0.020     9.795    0.019     9.244    0.017     9.139    0.012 
   8507397     36.399    1.129       4.339    0.037   0.21588  0.72623    12.722    0.224    11.911    0.157    12.182    0.020    11.320    0.020    10.970    0.020    10.799    0.020     9.719    0.021     9.191    0.017     9.070    0.012 
   8515390     55.250    0.729       5.395    0.016   0.79051  0.42860    12.914    0.257    12.006    0.169    11.804    0.020    10.969    0.020    10.655    0.020    10.479    0.020     9.424    0.021     8.908    0.017     8.791    0.014 
   8516041   1906.070  277.240      96.420    7.856   4.11706  0.44309    11.546    0.069    10.646    0.050    10.970    0.020    10.606    0.020    10.484    0.020    10.467    0.020     9.704    0.021     9.475    0.018     9.431    0.014 
   8518402     60.114    4.188       5.307    0.181   0.47365  0.29349    12.126    0.124    10.946    0.064    11.415    0.020    10.469    0.020    10.109    0.020     9.916    0.020     8.818    0.048     8.250    0.046     8.158    0.016 
   8522040     46.022    0.748       4.737    0.034   0.91868  0.31119    13.491    0.352    11.944    0.171    12.284    0.020    11.314    0.020    10.946    0.020    10.728    0.020     9.597    0.021     9.079    0.017     8.931    0.015 
   8524425   1085.480    4.611      59.687    0.027   5.57884  0.24582    10.798    0.042     9.995    0.031    10.157    0.020     9.656    0.020     9.499    0.020     9.447    0.020     8.584    0.023     8.259    0.024     8.177    0.017 
   8527188     21.962    1.936       2.783    0.049   1.29959  0.40521    11.627    0.083    10.251    0.041    10.750    0.020     9.669    0.020     9.288    0.020     9.053    0.020     7.863    0.024     7.243    0.020     7.077    0.021 
   8539201     33.644    0.882       3.910    0.050   1.28959  0.22635    10.593    0.037     9.579    0.022     9.839    0.020     9.143    0.020     8.899    0.020     8.769    0.020     7.772    0.027     7.265    0.020     7.197    0.018 
   8540384     36.478    0.891       4.340    0.029   0.44504  0.26261    12.518    0.178    11.303    0.081    11.826    0.020    11.050    0.020    10.778    0.020    10.635    0.020     9.543    0.022     9.073    0.020     8.955    0.011 
   8543200     40.391    1.277       4.477    0.042   1.02866  0.26477    10.846    0.043     9.756    0.025    10.079    0.020     9.334    0.020     9.058    0.020     8.929    0.020     7.876    0.021     7.370    0.024     7.309    0.016 
   8545291     54.026    0.732       5.790    0.018   1.04757  0.26144    12.494    0.202    11.257    0.088    11.988    0.020    11.134    0.020    10.818    0.020    10.664    0.020     9.566    0.021     9.020    0.018     8.899    0.016 
   8545504    109.877    0.687       9.233    0.016   0.45611  0.74831    12.851    0.243    12.176    0.191    12.376    0.020    11.607    0.020    11.342    0.020    11.198    0.020    10.136    0.021     9.652    0.017     9.554    0.016 
   8547279    390.015   48.957      25.421    0.501   2.81441  0.32967    12.861    0.304    11.256    0.097    11.852    0.020    11.144    0.020    10.922    0.020    10.808    0.020     9.786    0.023     9.357    0.020     9.251    0.011 
   8555914     35.940    0.791       4.258    0.022   1.31539  0.37745    11.655    0.076    10.453    0.042    10.777    0.020     9.854    0.020     9.583    0.020     9.431    0.020     8.444    0.034     7.870    0.023     7.762    0.017 
   8561221    489.612    3.043      29.766    0.027   3.48787  0.28989    11.027    0.047    10.166    0.033    10.424    0.020     9.816    0.020     9.593    0.020     9.487    0.020     8.529    0.030     8.157    0.021     8.090    0.015 
   8561238     57.238    0.664       5.324    0.021   0.52686  0.29537    14.003    0.428    12.163    0.174    12.554    0.020    11.682    0.020    11.385    0.020    11.215    0.020    10.142    0.023     9.624    0.019     9.505    0.015 
   8564559     44.986    1.512       4.713    0.020   0.79490  0.98582    13.147    0.336    11.971    0.182    12.302    0.020    11.428    0.020    11.131    0.020    10.961    0.020     9.837    0.021     9.327    0.019     9.197    0.012 
   8565016     61.139    0.566       6.079    0.014   1.38411  0.33448    12.776    0.238    11.521    0.109    12.205    0.020    11.190    0.020    10.839    0.020    10.647    0.020     9.522    0.024     8.959    0.014     8.793    0.015 
   8570577     40.499    0.736       4.498    0.030   1.03119  0.44456    12.041    0.112    10.729    0.056    11.145    0.020    10.250    0.020     9.950    0.020     9.789    0.020     8.726    0.024     8.175    0.017     8.079    0.018 
   8573783     80.306    0.907       6.797    0.040   1.09772  0.27299    12.414    0.185    11.211    0.084    11.900    0.020    11.070    0.020    10.763    0.020    10.603    0.020     9.549    0.020     9.051    0.018     8.936    0.015 
   8574769   1321.783   63.593      71.284    0.435   3.85238  0.61152    12.210    0.143    11.366    0.093    11.676    0.020    11.083    0.020    10.917    0.020    10.840    0.020     9.954    0.023     9.631    0.019     9.544    0.015 
   8579328    221.248    1.130      17.126    0.026   1.67277  0.38800    14.487    0.531    11.947    0.162    12.921    0.020    12.055    0.020    11.730    0.020    11.554    0.020    10.443    0.021     9.986    0.017     9.864    0.016 
   8579578    958.390   32.576      50.338    0.545   5.19939  0.24408     9.541    0.020     8.996    0.015     9.125    0.020     8.836    0.020     8.755    0.020     8.767    0.020     7.986    0.018     7.803    0.024     7.768    0.020 
   8584513     57.439    1.558       5.456    0.091   0.88114  0.38417    12.550    0.207    11.120    0.076    11.611    0.020    10.632    0.020    10.243    0.020    10.028    0.020     8.909    0.044     8.408    0.049     8.208    0.033 
   8587329     66.659    0.810       6.485    0.017   1.82859  0.48011    12.551    0.200    10.887    0.061    11.439    0.020    10.338    0.020     9.964    0.020     9.753    0.020     8.549    0.018     7.975    0.023     7.810    0.027 
   8587948     80.475    2.076       6.817    0.044   0.64100  0.32865    12.603    0.210    11.228    0.083    11.646    0.020    10.791    0.020    10.485    0.020    10.317    0.020     9.270    0.021     8.785    0.017     8.649    0.020 
   8589163      7.261    0.513       1.354    0.014   1.42864  0.72832    13.027    0.276    11.646    0.123    12.345    0.020    11.071    0.020    10.565    0.020    10.253    0.020     8.905    0.026     8.207    0.023     8.018    0.016 
   8590920     77.525    0.901       7.027    0.014   1.25465  0.98944    13.614    0.446    11.466    0.117    12.005    0.020    10.922    0.020    10.576    0.020    10.357    0.020     9.246    0.018     8.644    0.018     8.516    0.016 
   8605197    109.577    0.686       9.716    0.025   0.39021  0.70791    13.532    0.330    12.457    0.194    12.676    0.020    11.748    0.020    11.437    0.020    11.282    0.020    10.107    0.021     9.628    0.031     9.461    0.018 
   8607581     35.207    0.858       4.300    0.071   0.60695  0.25955    12.050    0.119    10.866    0.061    11.367    0.020    10.604    0.020    10.315    0.020    10.182    0.020     9.129    0.022     8.642    0.023     8.531    0.014 
   8607720    159.000    2.400      12.860    0.060   1.25872  0.28651    11.892    0.090    10.959    0.064    11.327    0.020    10.633    0.020    10.419    0.020    10.297    0.020     9.261    0.022     8.800    0.018     8.716    0.013 
   8610579     21.680    2.747       2.671    0.260   0.67837  0.31465    12.601    0.220    10.984    0.069    11.485    0.020    10.499    0.020    10.202    0.020     9.993    0.020     8.870    0.024     8.283    0.018     8.129    0.016 
   8611114     32.972    0.995       4.234    0.034   0.65828  0.31279    12.216    0.158    10.988    0.071    11.374    0.020    10.572    0.020    10.287    0.020    10.150    0.020     9.119    0.030     8.611    0.069     8.480    0.024 
   8612241     80.132    0.984       7.093    0.012   1.21043  0.34952    11.727    0.089    10.661    0.060    10.881    0.020    10.153    0.020     9.908    0.020     9.762    0.020     8.788    0.023     8.291    0.016     8.192    0.014 
   8612520     42.962    0.736       4.242    0.015   0.74448  0.31461    12.989    0.328    11.755    0.169    12.531    0.020    11.635    0.020    11.334    0.020    11.162    0.020    10.059    0.020     9.485    0.019     9.407    0.012 
   8612811     32.367    0.795       4.173    0.017   1.04379  0.30922    13.837    0.489    11.922    0.183    12.797    0.020    11.962    0.020    11.668    0.020    11.524    0.020    10.432    0.021     9.957    0.017     9.843    0.012 
   8613105    128.097    1.100      10.300    0.021   1.43578  0.24478    12.870    0.271    11.238    0.086    11.585    0.020    10.797    0.020    10.575    0.020    10.408    0.020     9.380    0.024     8.912    0.034     8.789    0.015 
   8613120    179.048    0.874      14.526    0.017   2.00617  0.29935    12.222    0.153    11.503    0.110    11.708    0.020    10.936    0.020    10.688    0.020    10.542    0.020     9.529    0.024     9.049    0.018     8.940    0.015 
   8613617    170.258    0.996      13.539    0.021   1.38254  0.32392    12.666    0.247    11.994    0.188    12.248    0.020    11.492    0.020    11.246    0.020    11.112    0.020    10.088    0.022     9.638    0.028     9.507    0.018 
   8619322     76.979    1.074       6.829    0.058   0.86697  0.24147    11.156    0.052    10.191    0.034    10.485    0.020     9.779    0.020     9.536    0.020     9.409    0.020     8.347    0.018     7.947    0.021     7.858    0.020 
   8620449     36.828    0.925       4.268    0.047   0.04298  0.61526    12.712    0.218    11.612    0.114    12.022    0.020    11.183    0.020    10.888    0.020    10.717    0.020     9.616    0.021     9.127    0.020     9.006    0.011 
   8621637   1042.115   23.681      57.437    1.055   3.09286  0.34739    12.316    0.167    11.545    0.111    12.001    0.020    11.482    0.020    11.333    0.020    11.276    0.020    10.395    0.021    10.074    0.018    10.034    0.013 
   8623829     90.584    0.911       7.283    0.027   1.11381  0.28863    12.404    0.179    11.491    0.102    11.679    0.020    10.942    0.020    10.686    0.020    10.547    0.020     9.520    0.021     9.083    0.017     8.981    0.012 
   8635922     79.621    1.801       6.863    0.018   0.89521  0.29934    12.950    0.249    12.402    0.208    12.765    0.020    11.938    0.020    11.635    0.020    11.481    0.020    10.398    0.021     9.930    0.021     9.797    0.012 
   8654400    134.805    1.163      10.605    0.014   2.12291  0.80147    13.141    0.322    11.746    0.148    12.128    0.020    11.245    0.020    10.952    0.020    10.780    0.020     9.733    0.020     9.216    0.019     9.105    0.016 
   8656342   1015.271  226.628      71.368    1.034   3.44764  0.33003    11.727    0.094    11.130    0.095    11.252    0.020    10.828    0.020    10.683    0.020    10.652    0.020     9.861    0.021     9.591    0.017     9.517    0.019 
   8669282     39.108    1.201       4.360    0.057   0.35858  0.57900    13.016    0.258    11.458    0.095    11.803    0.020    10.950    0.020    10.712    0.020    10.511    0.020     9.469    0.029     8.986    0.033     8.854    0.022 
   8671819     29.663    0.850       4.016    0.071   0.73591  0.33736    12.860    0.254    11.705    0.136    12.220    0.020    11.483    0.020    11.190    0.020    11.035    0.020    10.005    0.020     9.517    0.018     9.426    0.013 
   8673221     36.292    1.149       4.093    0.037   1.04457  0.25989    11.296    0.059    10.194    0.033    10.469    0.020     9.675    0.020     9.386    0.020     9.242    0.020     8.207    0.021     7.722    0.015     7.611    0.026 
   8674581     29.506    0.843       3.877    0.054   1.14173  0.24744    12.581    0.197    11.166    0.073    11.720    0.020    10.865    0.020    10.560    0.020    10.385    0.020     9.328    0.020     8.805    0.016     8.701    0.013 
   8675106     72.580    0.938       6.629    0.015   0.98043  0.30044    12.723    0.222    10.985    0.064    11.404    0.020    10.508    0.020    10.219    0.020    10.049    0.020     8.966    0.022     8.443    0.017     8.305    0.013 
   8676927     42.371    0.850       4.608    0.048   1.06078  0.23672    11.691    0.082    10.479    0.047    10.843    0.020    10.065    0.020     9.788    0.020     9.650    0.020     8.600    0.024     8.122    0.024     8.012    0.018 
   8677016   1858.634  160.972      91.854    1.729   2.68650  0.43110    11.864    0.103    11.656    0.142    11.464    0.020    11.114    0.020    11.027    0.020    10.951    0.020    10.127    0.021     9.827    0.017     9.765    0.012 
   8677342     51.586    0.603       5.211    0.014   0.60930  0.25654    12.247    0.168    11.584    0.123    12.064    0.020    11.225    0.020    10.919    0.020    10.753    0.020     9.705    0.021     9.187    0.017     9.065    0.012 
   8684730    962.000   39.000      51.700    1.900   1.66249  0.31542    12.958    0.248    12.705    0.237   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000    11.093    0.025    10.818    0.019    10.753    0.014 
   8684860    162.684    1.240      12.410    0.014   1.44751  0.24070    12.331    0.165    10.974    0.065    11.227    0.020    10.508    0.020    10.256    0.020    10.127    0.020     9.188    0.032     8.683    0.017     8.601    0.014 
   8686058     44.424    0.959       4.683    0.069   0.60197  0.28891    12.039    0.120    11.043    0.074    11.529    0.020    10.710    0.020    10.416    0.020    10.268    0.020     9.194    0.026     8.718    0.021     8.595    0.014 
   8689860      9.440    0.323       1.386    0.019   0.46527  0.32221    13.572    0.358    11.311    0.084    11.909    0.020    10.644    0.020    10.175    0.020     9.886    0.020     8.649    0.026     7.950    0.017     7.766    0.018 
   8693004     35.304    0.633       3.666    0.015   0.84745  0.31105    11.896    0.101    11.037    0.075    11.744    0.020    10.799    0.020    10.443    0.020    10.249    0.020     9.141    0.018     8.579    0.017     8.449    0.016 
   8694723   1434.684    8.913      75.088    0.043   8.23231  0.26388     9.463    0.019     8.977    0.015     9.028    0.020     8.770    0.020     8.669    0.020     8.687    0.020     7.939    0.020     7.705    0.026     7.663    0.016 
   8696343   2405.417  222.385     110.738    3.453   5.57652  0.45120    11.542    0.067    10.881    0.061    11.024    0.020    10.650    0.020    10.524    0.020    10.483    0.020     9.682    0.024     9.429    0.018     9.335    0.015 
   8702606    666.500    3.097      39.639    0.033   5.38389  0.30102    10.406    0.035     9.595    0.025     9.729    0.020     9.236    0.020     9.037    0.020     8.952    0.020     8.089    0.030     7.744    0.018     7.684    0.027 
   8708650     78.808    1.070       6.752    0.031   1.12031  0.27358    11.937    0.094    10.871    0.060    11.222    0.020    10.369    0.020    10.048    0.020     9.872    0.020     8.834    0.026     8.331    0.021     8.226    0.014 
   8712103      3.453    0.146       0.677    0.020   0.67571  0.42393    13.343    0.322    11.531    0.098    12.227    0.020    10.696    0.020    10.007    0.020     9.589    0.020     8.170    0.039     7.331    0.057     7.126    0.021 
   8718745    128.002    0.837      11.344    0.021   2.08683  0.28130    12.383    0.192    11.210    0.090    11.469    0.020    10.653    0.020    10.339    0.020    10.158    0.020     9.160    0.020     8.618    0.023     8.487    0.016 
   8737032     42.758    0.437       4.445    0.014   0.80592  0.32988    11.981    0.105    10.621    0.047    10.994    0.020    10.118    0.020     9.810    0.020     9.649    0.020     8.568    0.030     8.016    0.029     7.926    0.013 
   8738809    884.469   16.794      49.456    0.114   3.27110  0.27636    10.735    0.038    10.133    0.031    10.227    0.020     9.857    0.020     9.735    0.020     9.746    0.020     8.983    0.020     8.710    0.027     8.681    0.016 
   8738834     31.198    1.503       3.867    0.060   1.06244  0.26531    12.313    0.153    11.008    0.062    11.437    0.020    10.449    0.020    10.130    0.020     9.943    0.020     8.797    0.021     8.290    0.021     8.121    0.016 
   8747415    138.739    0.788      11.344    0.016   0.79360  0.26312    12.704    0.223    11.553    0.106    12.422    0.020    11.694    0.020    11.455    0.020    11.321    0.020    10.262    0.020     9.811    0.017     9.740    0.014 
   8751420    566.900    2.298      34.648    0.076  17.25378  0.23701     8.021    0.016     7.103    0.010   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     5.515    0.024     5.135    0.027     5.028    0.016 
   8752893     68.261    0.572       6.606    0.017   1.22902  0.23825    12.767    0.250    11.228    0.085    11.740    0.020    10.933    0.020    10.654    0.020    10.511    0.020     9.396    0.020     8.894    0.017     8.798    0.014 
   8753234     56.211    1.103       5.407    0.021   0.89367  0.26356    12.331    0.151    11.052    0.065    11.524    0.020    10.669    0.020    10.393    0.020    10.242    0.020     9.201    0.021     8.664    0.026     8.573    0.016 
   8758700     31.773    1.133       3.956    0.022   0.74742  0.43597    13.312    0.328    11.870    0.154    12.682    0.020    11.797    0.020    11.458    0.020    11.273    0.020    10.180    0.022     9.605    0.016     9.479    0.015 
   8759207     80.559    1.097       7.073    0.020   1.09503  0.22464    12.571    0.217    11.347    0.092    11.657    0.020    10.907    0.020    10.628    0.020    10.491    0.020     9.452    0.021     9.024    0.019     8.889    0.012 
   8759811     53.088    0.774       5.190    0.016   1.10710  0.29218    12.934    0.245    11.178    0.076    11.765    0.020    10.943    0.020    10.634    0.020    10.480    0.020     9.436    0.020     8.938    0.018     8.811    0.015 
   8760414   2430.853   11.639     117.375    0.043   9.94446  0.23873    10.281    0.027     9.709    0.023   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.504    0.027     8.214    0.016     8.173    0.012 
   8776961   1206.211   31.898      64.779    0.400   3.60126  0.57717    11.872    0.086    11.154    0.075    11.425    0.020    10.924    0.020    10.739    0.020    10.680    0.020     9.823    0.026     9.497    0.031     9.442    0.019 
   8780467     69.239    3.471       6.216    0.118   0.39328  0.54249    12.658    0.210    11.390    0.089    11.780    0.020    10.795    0.020    10.429    0.020    10.211    0.020     9.100    0.018     8.557    0.018     8.445    0.015 
   8782196     65.970    0.682       6.693    0.019   1.37427  0.55626    12.497    0.190    11.345    0.087    11.625    0.020    10.673    0.020    10.317    0.020    10.121    0.020     8.982    0.026     8.401    0.021     8.290    0.019 
   8802374     31.685    0.584       3.635    0.018   0.45654  0.28848    12.781    0.224    11.249    0.076    11.712    0.020    10.864    0.020    10.580    0.020    10.398    0.020     9.315    0.020     8.787    0.018     8.652    0.013 
   8802782    771.388   45.941      45.118    3.123   1.61015  0.28006    12.549    0.194    12.049    0.158    12.026    0.020    11.630    0.020    11.525    0.020    11.513    0.020    10.705    0.021    10.442    0.018    10.406    0.014 
   8803432     31.789    0.640       4.045    0.024   0.30457  0.40901    14.518    0.502    11.858    0.142    12.713    0.020    11.875    0.020    11.593    0.020    11.436    0.020    10.371    0.022     9.832    0.018     9.727    0.014 
   8804395     24.110    0.618       3.180    0.021   0.28273  0.28768    13.615    0.342    12.453    0.195    12.557    0.020    11.639    0.020    11.339    0.020    11.153    0.020    10.046    0.020     9.485    0.018     9.367    0.013 
   8805565     32.969    0.666       3.820    0.016   0.71677  0.33162    12.318    0.152    10.867    0.057    11.260    0.020    10.376    0.020    10.101    0.020     9.922    0.020     8.885    0.054     8.280    0.044     8.156    0.023 
   8813509     43.307    0.934       4.590    0.022   1.35598  0.57676    12.083    0.117    10.925    0.061    11.450    0.020    10.543    0.020    10.267    0.020    10.101    0.020     8.951    0.023     8.467    0.021     8.355    0.012 
   8814586     39.620    0.639       4.429    0.032   0.81115  0.27254    12.743    0.227    11.519    0.105    11.884    0.020    10.985    0.020    10.671    0.020    10.484    0.020     9.370    0.025     8.816    0.029     8.719    0.011 
   8817343     90.754    0.740       8.488    0.020   0.91938  0.27363    12.737    0.246    11.899    0.167    12.099    0.020    11.197    0.020    10.907    0.020    10.737    0.020     9.656    0.021     9.110    0.017     8.991    0.014 
   8817551    737.414  115.024      43.190    1.329   2.45961  0.61724    12.275    0.175    11.327    0.096    11.739    0.020    11.256    0.020    11.117    0.020    11.069    0.020    10.207    0.022     9.890    0.018     9.852    0.011 
   8822878     36.190    1.789       4.098    0.024   0.79523  0.31915    13.206    0.333    12.035    0.179    12.639    0.020    11.650    0.020    11.329    0.020    11.121    0.020     9.994    0.021     9.411    0.019     9.263    0.012 
   8824452     51.180    0.384       5.518    0.018   1.11765  0.42549    12.703    0.224    11.109    0.074    11.713    0.020    10.819    0.020    10.502    0.020    10.315    0.020     9.216    0.021     8.672    0.023     8.505    0.014 
   8826079     34.014    0.838       4.183    0.034   0.63828  0.34526    12.804    0.230    11.510    0.100    12.135    0.020    11.331    0.020    11.035    0.020    10.864    0.020     9.782    0.021     9.274    0.017     9.144    0.014 
   8827646     33.383    0.843       4.080    0.017   0.76783  0.34596    12.645    0.224    12.483    0.221    12.790    0.020    11.903    0.020    11.579    0.020    11.385    0.020    10.281    0.020     9.706    0.017     9.595    0.012 
   8840004     11.065    0.295       1.571    0.013   0.13865  0.33133    13.292    0.294    11.582    0.102    12.687    0.020    11.185    0.020    10.598    0.020    10.227    0.020     8.815    0.027     8.117    0.051     7.851    0.017 
   8843610     41.516    0.603       4.532    0.024   1.14018  0.34848    13.427    0.336    11.878    0.152    12.497    0.020    11.477    0.020    11.088    0.020    10.858    0.020     9.687    0.028     9.086    0.030     9.031    0.020 
   8846187     48.708    0.617       4.910    0.038   1.08368  0.50014    14.101    0.416    12.202    0.175    12.544    0.020    11.574    0.020    11.210    0.020    10.978    0.020     9.872    0.021     9.322    0.016     9.186    0.016 
   8866102   2014.000   32.000      94.500    0.600   6.50905  0.27083    10.042    0.026     9.549    0.022     9.602    0.020     9.296    0.020     9.182    0.020     9.229    0.020     8.417    0.020     8.191    0.021     8.140    0.013 
   8867740     22.815    0.413       2.974    0.016   0.77802  0.27292    13.536    0.354    12.232    0.184    12.386    0.020    11.505    0.020    11.203    0.020    10.992    0.020     9.903    0.020     9.311    0.018     9.196    0.013 
   8870432     44.737    0.543       4.504    0.013   1.64771  0.25577    11.684    0.067    10.205    0.032    10.673    0.020     9.663    0.020     9.356    0.020     9.158    0.020     8.036    0.026     7.465    0.016     7.348    0.017 
   8872709     38.011    0.723       4.341    0.028   1.04001  0.25451    11.196    0.053    10.128    0.032    10.512    0.020     9.694    0.020     9.434    0.020     9.290    0.020     8.258    0.024     7.783    0.023     7.662    0.018 
   8872979     75.403    1.179       6.332    0.032   0.55702  0.21715    12.019    0.113    10.971    0.067    11.410    0.020    10.666    0.020    10.425    0.020    10.319    0.020     9.340    0.021     8.920    0.018     8.812    0.012 
   8879518     44.963    0.894       4.703    0.037   0.71546  0.25073    12.749    0.225    11.324    0.086    11.734    0.020    10.880    0.020    10.607    0.020    10.414    0.020     9.341    0.025     8.841    0.017     8.731    0.014 
   8890410     62.057    1.334       5.395    0.031   0.36748  0.24855    13.118    0.306    11.226    0.086    11.841    0.020    10.949    0.020    10.654    0.020    10.501    0.020     9.459    0.021     8.970    0.017     8.840    0.012 
   8911558     38.962    1.842       4.445    0.024   0.80368  0.63559    13.178    0.283    11.990    0.156    12.357    0.020    11.271    0.020    10.850    0.020    10.579    0.020     9.431    0.026     8.831    0.027     8.711    0.022 
   8914504     34.166    1.287       4.159    0.027   0.82912  0.38057    13.795    0.405    11.994    0.168    12.526    0.020    11.499    0.020    11.104    0.020    10.876    0.020     9.747    0.021     9.195    0.021     9.045    0.019 
   8915084   1608.535   71.579      78.645    1.056   4.98507  0.30818    11.006    0.049    10.326    0.038    10.541    0.020    10.077    0.020     9.945    0.020     9.876    0.020     9.092    0.019     8.809    0.017     8.735    0.019 
   8937073     25.767    0.547       3.212    0.029   0.75336  0.43992    13.674    0.345    11.823    0.137    12.271    0.020    11.353    0.020    11.028    0.020    10.853    0.020     9.760    0.021     9.171    0.018     9.045    0.016 
   8938364   1669.006    8.439      85.678    0.028   6.16592  0.28887    11.056    0.046    10.287    0.033    10.428    0.020    10.042    0.020     9.892    0.020     9.865    0.020     8.987    0.032     8.713    0.078     8.636    0.018 
   8940851     14.758    0.365       2.121    0.020   1.43704  0.24527    11.684    0.081    10.279    0.041    10.717    0.020     9.722    0.020     9.318    0.020     9.126    0.020     7.945    0.027     7.318    0.023     7.206    0.020 
   8946471     37.464    0.893       4.326    0.033   0.28356  0.33159    13.041    0.277    12.096    0.175    12.880    0.020    11.976    0.020    11.667    0.020    11.483    0.020    10.354    0.023     9.813    0.021     9.701    0.014 
   8948403     29.829    1.241       3.114    0.028   0.51858  0.25006    11.715    0.075    10.270    0.038    10.645    0.020     9.756    0.020     9.441    0.020     9.303    0.020     8.189    0.020     7.647    0.021     7.578    0.018 
   8950146   2131.654   87.466      94.829    3.012   3.74826  0.49787    11.789    0.087    11.196    0.084    11.273    0.020    10.964    0.020    10.880    0.020    10.866    0.020    10.077    0.023     9.840    0.019     9.812    0.011 
   8951178    106.135    5.812       8.443    0.023   1.08067  0.33507    12.434    0.193    11.404    0.101    12.156    0.020    11.404    0.020    11.134    0.020    11.011    0.020     9.998    0.020     9.552    0.017     9.452    0.014 
   8952800    973.873   22.044      53.048    1.345   2.41196  0.24010    11.750    0.078    11.306    0.088    11.330    0.020    10.952    0.020    10.842    0.020    10.799    0.020     9.959    0.020     9.697    0.017     9.643    0.015 
   8955683     47.807    1.994       4.785    0.030   0.94098  0.29969    12.773    0.243    11.682    0.125    11.971    0.020    11.144    0.020    10.843    0.020    10.660    0.020     9.595    0.021     9.112    0.017     8.997    0.015 
   8956017   1234.145   42.771      62.170    2.982   2.93121  0.31341    11.087    0.047    10.587    0.045    10.653    0.020    10.376    0.020    10.303    0.020    10.319    0.020     9.608    0.021     9.420    0.019     9.329    0.019 
   8960083    100.175    0.668       8.469    0.018   1.11516  0.29595    13.371    0.320    12.456    0.201    12.996    0.020    12.161    0.020    11.844    0.020    11.676    0.020    10.630    0.021    10.094    0.017     9.980    0.012 
   8962923     80.670    0.998       6.961    0.045   1.03229  0.28710    12.170    0.137    11.309    0.086    11.826    0.020    11.066    0.020    10.764    0.020    10.619    0.020     9.596    0.021     9.137    0.017     9.025    0.016 
   8964218     31.714    0.500       3.580    0.018   1.42267  0.35963    14.839    0.677    11.778    0.151    12.625    0.020    11.499    0.020    11.099    0.020    10.847    0.020     9.642    0.023     9.049    0.020     8.848    0.012 
   8984044     36.544    1.441       4.153    0.023   1.26372  0.43259    12.309    0.159    10.705    0.053    11.043    0.020    10.059    0.020     9.711    0.020     9.500    0.020     8.359    0.018     7.807    0.020     7.667    0.017 
   9002777      6.038    0.245       1.113    0.197   0.75874  0.29930    11.930    0.102    10.429    0.042    10.913    0.020     9.793    0.020     9.397    0.020     9.162    0.020     7.925    0.021     7.251    0.017     7.094    0.016 
   9002805     64.574    4.438       5.948    0.034   0.61996  0.28161    12.631    0.226    11.318    0.089    11.735    0.020    10.999    0.020    10.759    0.020    10.648    0.020     9.633    0.022     9.185    0.018     9.065    0.016 
   9003765     59.496    0.582       6.040    0.015   0.93678  0.28325    13.220    0.341    11.732    0.142    12.318    0.020    11.387    0.020    11.084    0.020    10.902    0.020     9.809    0.020     9.246    0.018     9.118    0.013 
   9004448     26.853    0.480       3.517    0.030   0.44831  0.27157    13.921    0.409    11.639    0.115    12.215    0.020    11.295    0.020    11.012    0.020    10.822    0.020     9.744    0.020     9.178    0.018     9.072    0.013 
   9005973   1538.112  125.304      82.376    1.703   3.53629  0.47293    12.349    0.150    11.442    0.088    11.806    0.020    11.427    0.020    11.317    0.020    11.292    0.020    10.455    0.021    10.173    0.018    10.101    0.014 
   9007080     34.717    0.903       4.026    0.033   1.42871  0.36211    11.516    0.063    10.022    0.029    10.469    0.020     9.542    0.020     9.252    0.020     9.098    0.020     7.976    0.021     7.427    0.046     7.306    0.031 
   9008270     34.243    1.068       3.989    0.016   0.64008  0.30117    11.939    0.097    10.756    0.056    11.093    0.020    10.269    0.020    10.011    0.020     9.876    0.020     8.805    0.018     8.310    0.040     8.196    0.014 
   9009158     26.928    0.638       3.117    0.022   0.81302  0.24318    11.927    0.101    10.615    0.051    11.125    0.020    10.283    0.020     9.997    0.020     9.823    0.020     8.715    0.023     8.237    0.024     8.099    0.020 
   9009957    179.234    1.199      14.379    0.114   2.05224  0.27672    11.781    0.082    10.942    0.067    11.300    0.020    10.540    0.020    10.295    0.020    10.154    0.020     9.136    0.022     8.633    0.017     8.529    0.012 
   9019877     66.189    1.424       6.023    0.033   1.02980  0.27763    13.539    0.406    11.913    0.185    12.086    0.020    11.237    0.020    10.929    0.020    10.760    0.020     9.705    0.021     9.166    0.017     9.048    0.014 
   9024483     34.511    0.347       3.965    0.044   0.73222  0.30319    14.672    0.580    12.094    0.172    12.752    0.020    11.819    0.020    11.490    0.020    11.296    0.020    10.156    0.020     9.635    0.017     9.512    0.015 
   9025029     40.473    0.786       4.473    0.039   0.67157  0.29958    12.925    0.255    11.282    0.082    11.479    0.020    10.669    0.020    10.388    0.020    10.235    0.020     9.256    0.020     8.677    0.017     8.586    0.020 
   9025882     33.451    0.647       4.143    0.026   0.25396  0.56637    12.864    0.242    11.390    0.094    12.107    0.020    11.114    0.020    10.760    0.020    10.549    0.020     9.437    0.020     8.874    0.017     8.712    0.020 
   9026479    702.799   14.945      42.444    0.536   2.69175  0.27863    11.859    0.088    11.186    0.080    11.390    0.020    10.825    0.020    10.634    0.020    10.560    0.020     9.655    0.020     9.323    0.019     9.220    0.012 
   9026685   1128.535   37.660      61.894    0.559   3.18263  0.26451    11.803    0.078    11.343    0.087    11.537    0.020    11.013    0.020    10.866    0.020    10.790    0.020     9.899    0.021     9.558    0.017     9.488    0.014 
   9027871     42.242    1.028       4.332    0.015   0.97610  0.31110    13.537    0.379    11.740    0.145    12.264    0.020    11.288    0.020    10.943    0.020    10.741    0.020     9.598    0.021     9.030    0.018     8.885    0.015 
   9028321     46.715    0.553       4.731    0.016   0.68061  0.29424    13.381    0.340    11.877    0.158    12.307    0.020    11.320    0.020    10.989    0.020    10.783    0.020     9.627    0.021     9.020    0.018     8.899    0.012 
   9029603    139.927    2.506      10.820    0.018   1.25374  0.27596    13.168    0.296    12.066    0.168    12.396    0.020    11.573    0.020    11.320    0.020    11.169    0.020    10.132    0.021     9.653    0.017     9.534    0.014 
   9032691     35.121    0.723       4.096    0.132   1.30923  0.67070    13.096    0.307    11.392    0.097    12.024    0.020    11.127    0.020    10.813    0.020    10.631    0.020     9.557    0.023     8.974    0.018     8.868    0.012 
   9049593   1916.848  140.088      85.064    2.925   4.38714  0.26789    11.321    0.060    10.441    0.043    10.779    0.020    10.325    0.020    10.204    0.020    10.178    0.020     9.392    0.027     9.095    0.030     9.060    0.020 
   9051235    909.289  109.103      51.208    3.756   2.57203  0.37701    12.566    0.209    11.280    0.089    11.983    0.020    11.451    0.020    11.286    0.020    11.211    0.020    10.348    0.018    10.063    0.017    10.005    0.015 
   9072262     39.011    0.551       4.512    0.016   0.43351  0.38311    12.846    0.247    12.119    0.174    12.577    0.020    11.813    0.020    11.519    0.020    11.377    0.020    10.331    0.021     9.781    0.018     9.672    0.016 
   9073950    296.454    3.952      20.644    0.026   1.73579  0.30269    12.314    0.156    11.592    0.110    11.953    0.020    11.271    0.020    11.020    0.020    10.909    0.020     9.943    0.020     9.498    0.018     9.416    0.014 
   9075225     56.425    0.659       5.389    0.018   1.01829  0.26406    11.647    0.066    10.495    0.040    10.787    0.020     9.988    0.020     9.742    0.020     9.581    0.020     8.496    0.021     7.988    0.016     7.886    0.016 
   9076584    149.953    0.938      12.169    0.022   1.19120  0.23562    13.019    0.250    11.870    0.154    12.054    0.020    11.327    0.020    11.093    0.020    10.978    0.020     9.943    0.021     9.511    0.017     9.392    0.014 
   9077453    163.875    0.877      13.254    0.021   1.22434  0.39556    13.298    0.355    12.235    0.208    12.632    0.020    11.908    0.020    11.654    0.020    11.517    0.020    10.494    0.022    10.036    0.017     9.940    0.016 
   9077844     47.950    0.728       4.719    0.019   0.99957  0.32873    12.129    0.135    10.672    0.054    11.034    0.020    10.068    0.020     9.789    0.020     9.604    0.020     8.470    0.020     7.935    0.036     7.822    0.021 
   9080175     48.560    0.551       5.331    0.018   1.57038  0.36948    11.826    0.083    10.582    0.046    10.930    0.020    10.112    0.020     9.781    0.020     9.613    0.020     8.566    0.023     8.071    0.038     7.897    0.020 
   9080407     45.617    0.778       4.750    0.013   1.15532  0.41086    11.831    0.083    10.640    0.049    11.058    0.020    10.212    0.020     9.902    0.020     9.736    0.020     8.672    0.034     8.171    0.021     8.053    0.038 
   9080445     39.592    0.894       4.420    0.027   0.94250  0.24490    12.235    0.156    10.804    0.060    11.207    0.020    10.405    0.020    10.145    0.020    10.012    0.020     8.984    0.021     8.434    0.021     8.330    0.029 
   9080606    128.430    1.714      10.798    0.015   1.40511  0.24616    12.101    0.131    11.353    0.092    11.627    0.020    10.890    0.020    10.634    0.020    10.499    0.020     9.498    0.021     9.078    0.018     8.938    0.011 
   9091772    113.643    1.839       8.797    0.040   0.94812  0.25185    14.054    0.436    12.006    0.167    12.167    0.020    11.452    0.020    11.199    0.020    11.057    0.020    10.076    0.020     9.618    0.017     9.515    0.022 
   9093289   1731.183  272.149      85.796    1.608   3.29632  0.32677    11.824    0.082    11.366    0.090    11.349    0.020    11.016    0.020    10.922    0.020    10.910    0.020    10.152    0.020     9.914    0.018     9.875    0.012 
   9098294   2327.298   16.152     109.120    0.044   7.97162  0.28317    10.599    0.037     9.980    0.030    10.051    0.020     9.676    0.020     9.556    0.020     9.511    0.020     8.723    0.024     8.420    0.026     8.364    0.012 
   9100325      5.888    0.425       0.972    0.022   0.19897  0.34037    13.764    0.406    11.989    0.168    12.801    0.020    11.522    0.020    11.027    0.020    10.702    0.020     9.400    0.021     8.651    0.020     8.479    0.014 
   9109244    178.845    0.823      13.731    0.016   1.62114  0.31394    12.766    0.234    11.729    0.141    12.160    0.020    11.294    0.020    11.014    0.020    10.810    0.020     9.760    0.021     9.274    0.017     9.161    0.016 
   9109723     58.813    2.094       5.322    0.138   1.49625  0.47788    12.060    0.123    10.452    0.044    10.946    0.020     9.982    0.020     9.640    0.020     9.445    0.020     8.327    0.018     7.796    0.021     7.708    0.016 
   9116461   2241.753   67.367     105.301    3.739   7.67279  0.25457     9.766    0.023     9.300    0.020     9.347    0.020     9.104    0.020     9.039    0.020     9.060    0.020     8.341    0.019     8.130    0.029     8.130    0.015 
   9119915    147.610    0.964      12.507    0.014   1.57278  0.29951    13.612    0.384    12.220    0.191    12.801    0.020    11.938    0.020    11.609    0.020    11.428    0.020    10.320    0.018     9.814    0.017     9.720    0.019 
   9138411      3.405    0.313       0.695    0.065   0.32508  0.28318    12.841    0.240    11.403    0.092    12.039    0.020    10.831    0.020    10.325    0.020    10.046    0.020     8.763    0.027     8.016    0.024     7.826    0.016 
   9138680    708.002   42.204      41.555    0.893   1.66150  0.26469    12.045    0.113    11.549    0.106    11.850    0.020    11.429    0.020    11.296    0.020    11.267    0.020    10.450    0.021    10.178    0.018    10.144    0.014 
   9139151   2687.230   18.626     117.249    0.051   9.60613  0.22958     9.910    0.027     9.351    0.021     9.435    0.020     9.091    0.020     8.991    0.020     8.998    0.020     8.238    0.032     7.968    0.018     7.952    0.016 
   9142574     28.348    1.248       3.802    0.015   0.79555  0.26426    13.418    0.324    11.666    0.116    12.218    0.020    11.427    0.020    11.136    0.020    10.993    0.020     9.914    0.023     9.429    0.020     9.306    0.011 
   9143749   1207.181   58.253      64.977    1.878   3.31731  0.40409    11.868    0.091    11.386    0.094    11.463    0.020    11.073    0.020    10.908    0.020    10.886    0.020    10.059    0.021     9.785    0.017     9.705    0.014 
   9143868     34.344    0.788       4.150    0.054   0.96354  0.25680    12.903    0.264    11.254    0.085    11.749    0.020    10.878    0.020    10.566    0.020    10.406    0.020     9.344    0.021     8.811    0.023     8.664    0.012 
   9145781    239.190    1.269      17.608    0.021   2.15380  0.81745    13.120    0.310    11.980    0.170    12.451    0.020    11.678    0.020    11.412    0.020    11.275    0.020    10.239    0.023     9.782    0.021     9.667    0.011 
   9145952     33.473    1.064       4.121    0.014   0.62483  0.30166    12.789    0.251    11.943    0.166    12.376    0.020    11.517    0.020    11.209    0.020    11.051    0.020     9.978    0.021     9.424    0.020     9.314    0.011 
   9145955    130.500    1.059      11.012    0.019   2.17170  0.21258    11.176    0.053    10.150    0.034    10.414    0.020     9.711    0.020     9.449    0.020     9.329    0.020     8.358    0.034     7.884    0.021     7.809    0.017 
   9146423     18.870    0.695       2.379    0.017   0.87598  0.27837    13.845    0.423    11.432    0.093    11.937    0.020    10.897    0.020    10.494    0.020    10.288    0.020     9.157    0.030     8.506    0.017     8.370    0.012 
   9150095    260.118    6.489      18.319    0.284   2.48124  0.31709    12.817    0.234    11.256    0.083    11.843    0.020    11.035    0.020    10.758    0.020    10.600    0.020     9.624    0.025     9.113    0.017     9.019    0.011 
   9151578     26.479    0.479       3.100    0.033   1.31501  0.24451    11.239    0.060     9.815    0.027    10.201    0.020     9.325    0.020     8.988    0.020     8.827    0.020     7.733    0.021     7.220    0.024     7.079    0.020 
   9157260    233.218    1.160      18.104    0.032   1.81213  0.29764    12.720    0.227    12.279    0.193    12.439    0.020    11.677    0.020    11.381    0.020    11.249    0.020    10.277    0.020     9.784    0.017     9.683    0.022 
   9161068    209.573    1.084      15.853    0.022   2.31228  0.26249    11.461    0.065    10.361    0.037    10.707    0.020    10.037    0.020     9.783    0.020     9.656    0.020     8.704    0.023     8.244    0.021     8.140    0.012 
   9163153    153.771    1.089      12.456    0.013   1.45080  0.27323    13.201    0.320    11.534    0.112    12.391    0.020    11.438    0.020    11.137    0.020    10.920    0.020     9.858    0.020     9.287    0.018     9.154    0.012 
   9163769   1877.806  247.638      80.202    2.054   4.33385  0.24897    10.674    0.039    10.245    0.036    10.286    0.020    10.039    0.020     9.919    0.020     9.934    0.020     9.239    0.021     9.012    0.018     8.969    0.015 
   9163785     47.031    0.807       4.750    0.015   0.37600  0.36142    12.618    0.222    11.696    0.136    12.191    0.020    11.325    0.020    10.980    0.020    10.823    0.020     9.820    0.025     9.203    0.018     9.097    0.015 
   9173371     99.270    0.847       7.998    0.026   2.13216  0.23779    10.894    0.046     9.704    0.026    10.020    0.020     9.218    0.020     8.897    0.020     8.751    0.020     7.699    0.023     7.261    0.029     7.134    0.017 
   9201604    399.696    9.944      25.906    0.213   1.12705  0.50018    12.631    0.206    11.754    0.137    12.071    0.020    11.370    0.020    11.141    0.020    11.038    0.020    10.061    0.022     9.572    0.018     9.534    0.013 
   9202077   1131.446   48.815      57.869    0.891   3.13337  0.28731    11.007    0.048    10.376    0.039    10.558    0.020    10.187    0.020    10.087    0.020    10.097    0.020     9.269    0.022     9.038    0.018     8.985    0.013 
   9202995     29.718    1.115       3.877    0.048   1.01933  0.26673    12.590    0.211    11.360    0.092    11.720    0.020    10.826    0.020    10.542    0.020    10.393    0.020     9.262    0.020     8.726    0.018     8.619    0.016 
   9204313   1372.311  318.361      74.334    0.766   4.38059  0.23411    11.795    0.076    10.838    0.058    11.031    0.020    10.579    0.020    10.450    0.020    10.406    0.020     9.553    0.021     9.238    0.018     9.188    0.016 
   9204851     10.587    0.227       1.609    0.268   0.90392  0.31485    12.089    0.118    10.580    0.044    11.124    0.020     9.943    0.020     9.545    0.020     9.308    0.020     8.065    0.023     7.391    0.016     7.239    0.017 
   9205705     24.962    0.485       3.158    0.018   0.74211  0.27446    12.518    0.197    11.239    0.083    11.785    0.020    10.902    0.020    10.605    0.020    10.430    0.020     9.308    0.030     8.725    0.044     8.648    0.018 
   9206432   1872.097   11.554      84.777    0.088   6.58942  0.22321     9.621    0.021     9.152    0.017     9.218    0.020     8.977    0.020     8.922    0.020     8.955    0.020     8.213    0.018     8.056    0.016     8.067    0.020 
   9225600   1239.993   43.547      64.662    1.615   2.89759  0.25650    11.653    0.073    11.096    0.076    11.043    0.020    10.701    0.020    10.627    0.020    10.603    0.020     9.831    0.021     9.575    0.017     9.527    0.016 
   9226335     50.592    1.123       4.590    0.032   0.72903  0.27495    11.587    0.073    10.249    0.036    10.608    0.020     9.796    0.020     9.504    0.020     9.370    0.020     8.322    0.026     7.864    0.018     7.755    0.018 
   9228469    104.726    0.718       9.224    0.019   1.82588  0.43968    11.431    0.064    10.397    0.039    10.654    0.020     9.920    0.020     9.648    0.020     9.526    0.020     8.518    0.026     8.031    0.016     7.929    0.023 
   9237288     52.129    1.528       5.410    0.051   1.29262  0.27098    13.208    0.324    12.121    0.190    12.736    0.020    11.817    0.020    11.432    0.020    11.249    0.020    10.089    0.021     9.534    0.017     9.416    0.016 
   9244091    103.671    0.852       8.283    0.028   1.37291  0.28469    12.238    0.170    11.530    0.124    11.749    0.020    10.868    0.020    10.578    0.020    10.391    0.020     9.315    0.021     8.837    0.017     8.716    0.015 
   9244428     93.484    1.807       7.768    0.030   1.95984  0.29187    10.814    0.050     9.599    0.027    10.014    0.020     9.156    0.020     8.903    0.020     8.741    0.020     7.637    0.019     7.203    0.026     7.069    0.020 
   9245283     41.854    1.018       3.874    0.029   0.55550  0.32035    11.691    0.077    10.468    0.045    10.957    0.020    10.026    0.020     9.665    0.020     9.487    0.020     8.364    0.023     7.874    0.016     7.725    0.017 
   9265513     48.561    0.568       5.340    0.014   0.40242  0.73353    13.084    0.290    12.112    0.186    12.640    0.020    11.832    0.020    11.527    0.020    11.368    0.020    10.270    0.020     9.726    0.018     9.621    0.014 
   9266926   1325.799   46.971      75.081    0.976   3.45771  0.58617    12.034    0.121    11.328    0.093    11.639    0.020    11.229    0.020    11.087    0.020    11.023    0.020    10.208    0.021     9.871    0.018     9.817    0.017 
   9269302     35.222    0.728       4.000    0.036   0.64823  0.32337    12.934    0.248    12.041    0.173    12.703    0.020    11.898    0.020    11.610    0.020    11.467    0.020    10.442    0.022     9.935    0.019     9.839    0.011 
   9273544   1426.914   57.834      75.954    1.896   3.02031  0.29858    11.839    0.081    11.413    0.094    11.291    0.020    10.933    0.020    10.802    0.020    10.762    0.020     9.948    0.025     9.717    0.021     9.627    0.011 
   9274044     16.431    0.416       1.967    0.050   0.80624  0.29721    11.602    0.070    10.263    0.035    10.767    0.020     9.668    0.020     9.255    0.020     9.014    0.020     7.880    0.030     7.195    0.023     7.088    0.026 
   9277886     23.075    0.954       2.983    0.063   1.49799  0.24925    11.798    0.085    10.323    0.040    10.783    0.020     9.759    0.020     9.350    0.020     9.142    0.020     7.982    0.021     7.378    0.026     7.250    0.020 
   9279769     38.777    1.155       4.380    0.029   0.95380  0.33047    11.779    0.088    10.529    0.049    10.905    0.020    10.091    0.020     9.846    0.020     9.671    0.020     8.603    0.019     8.178    0.023     8.059    0.020 
   9282363     28.697    0.403       3.777    0.033   0.75311  0.27437    12.865    0.253    11.587    0.110    11.819    0.020    10.948    0.020    10.657    0.020    10.484    0.020     9.384    0.020     8.856    0.017     8.731    0.014 
   9283816     43.367    0.768       4.698    0.042   0.82783  0.25281    12.426    0.167    11.069    0.066    11.444    0.020    10.636    0.020    10.379    0.020    10.218    0.020     9.164    0.020     8.637    0.017     8.531    0.015 
   9283918     52.234    0.873       4.875    0.028   0.53927  0.24389    12.380    0.161    11.191    0.074    11.565    0.020    10.751    0.020    10.495    0.020    10.318    0.020     9.305    0.018     8.805    0.017     8.693    0.020 
   9287845    824.544   80.861      48.166    2.252   1.61974  0.29115    11.623    0.073    10.974    0.068    11.201    0.020    10.914    0.020    10.853    0.020    10.819    0.020    10.100    0.021     9.886    0.017     9.825    0.016 
   9288026     34.263    0.948       4.196    0.096   1.23320  0.32887    12.500    0.191    10.998    0.066    11.370    0.020    10.660    0.020    10.405    0.020    10.250    0.020     9.252    0.022     8.725    0.018     8.630    0.016 
   9289275   1302.698   35.573      66.784    0.265   5.67261  0.45790    10.366    0.031     9.789    0.026     9.875    0.020     9.549    0.020     9.470    0.020     9.440    0.020     8.684    0.024     8.420    0.033     8.360    0.012 
   9292130    855.519   24.960      48.776    1.319   2.63673  0.23802    11.443    0.065    10.870    0.061    10.921    0.020    10.562    0.020    10.471    0.020    10.433    0.020     9.645    0.021     9.369    0.017     9.332    0.014 
   9300159    163.104    0.926      12.618    0.024   1.71359  0.32947    13.074    0.285    11.697    0.131    11.938    0.020    11.094    0.020    10.797    0.020    10.611    0.020     9.528    0.020     9.035    0.018     8.941    0.015 
   9303109     36.749    0.622       4.155    0.043   0.59454  0.52150    13.644    0.394    11.706    0.139    12.343    0.020    11.206    0.020    10.792    0.020    10.533    0.020     9.347    0.027     8.724    0.030     8.566    0.018 
   9303751     82.160    1.478       7.306    0.050   1.50035  0.29122    12.062    0.134    10.891    0.070    11.347    0.020    10.344    0.020     9.994    0.020     9.798    0.020     8.738    0.065     8.148    0.063     8.018    0.015 
   9307073     43.422    0.590       4.767    0.014   0.81129  0.30775    13.014    0.311    11.581    0.124    11.833    0.020    10.814    0.020    10.414    0.020    10.224    0.020     9.093    0.019     8.458    0.024     8.340    0.015 
   9327993     33.147    0.833       3.984    0.020   1.55633  0.24090    11.695    0.080    10.153    0.036    10.703    0.020     9.703    0.020     9.384    0.020     9.206    0.020     8.055    0.024     7.501    0.018     7.368    0.021 
   9328372   1338.575  107.475      67.368    2.201   2.23522  0.50468    11.724    0.079    11.353    0.090    11.332    0.020    11.051    0.020    10.969    0.020    10.955    0.020    10.237    0.021    10.019    0.018     9.952    0.017 
   9328682     48.279    1.434       4.748    0.068   1.54520  0.44844    11.491    0.073    10.300    0.042    10.592    0.020     9.843    0.020     9.570    0.020     9.450    0.020     8.422    0.024     7.978    0.023     7.877    0.014 
   9329058     40.965    0.737       4.559    0.024   0.84845  0.33083    11.855    0.093    10.804    0.066    11.056    0.020    10.255    0.020     9.977    0.020     9.840    0.020     8.803    0.029     8.310    0.026     8.183    0.018 
   9329200     74.473    1.056       6.831    0.015   1.27484  0.27034    12.901    0.275    11.586    0.119    12.015    0.020    11.074    0.020    10.809    0.020    10.606    0.020     9.566    0.022     8.994    0.016     8.858    0.013 
   9329519     12.608    0.199       1.949    0.209   0.16006  0.54730    12.416    0.194    11.039    0.075    11.812    0.020    10.799    0.020    10.439    0.020    10.236    0.020     9.095    0.026     8.478    0.029     8.336    0.031 
   9333184     32.436    0.683       4.079    0.023   0.55506  0.36208    13.081    0.313    11.728    0.143    12.403    0.020    11.583    0.020    11.286    0.020    11.120    0.020    10.098    0.025     9.599    0.020     9.463    0.011 
   9333290     24.914    0.364       2.977    0.020   0.55885  0.29569    13.442    0.369    11.473    0.100    11.911    0.020    10.901    0.020    10.539    0.020    10.348    0.020     9.207    0.032     8.617    0.026     8.478    0.011 
   9333501     27.461    0.733       3.490    0.016   1.03254  0.32598    13.096    0.295    12.188    0.191    12.575    0.020    11.714    0.020    11.391    0.020    11.212    0.020    10.155    0.023     9.584    0.019     9.464    0.014 
   9335570     36.115    0.775       4.225    0.019   1.12797  0.25942    11.734    0.076    10.248    0.034    10.673    0.020     9.851    0.020     9.561    0.020     9.448    0.020     8.399    0.024     7.863    0.020     7.777    0.024 
   9335972    802.362   19.087      46.185    1.679   1.89704  0.29670    12.089    0.119    11.595    0.112    11.746    0.020    11.248    0.020    11.106    0.020    11.030    0.020    10.239    0.028     9.896    0.019     9.948    0.000 
   9340539     53.569    0.788       4.934    0.027   1.59427  0.44150    11.541    0.075    10.460    0.045    10.785    0.020     9.922    0.020     9.635    0.020     9.493    0.020     8.473    0.024     7.986    0.021     7.871    0.023 
   9346602     55.185    0.983       5.136    0.024   1.20899  0.49735    11.948    0.101    10.911    0.062    11.213    0.020    10.436    0.020    10.160    0.020    10.004    0.020     9.021    0.023     8.557    0.029     8.392    0.012 
   9349632     99.917    1.090       7.839    0.043   1.11725  0.31269    12.983    0.271    11.512    0.104    12.563    0.020    11.776    0.020    11.495    0.020    11.326    0.020    10.339    0.022     9.844    0.017     9.726    0.016 
   9353187     77.786    1.207       6.693    0.038   0.96942  0.27985    12.757    0.235    11.441    0.098    11.730    0.020    10.944    0.020    10.671    0.020    10.534    0.020     9.529    0.020     9.028    0.019     8.926    0.012 
   9353531     29.885    1.130       3.978    0.048   0.71179  0.31246    12.730    0.234    11.557    0.111    12.227    0.020    11.381    0.020    11.080    0.020    10.903    0.020     9.835    0.021     9.309    0.021     9.171    0.012 
   9353712    920.057    9.515      51.461    0.096   2.51058  0.27830    11.500    0.067    10.920    0.064    11.035    0.020    10.751    0.020    10.666    0.020    10.671    0.020     9.892    0.021     9.646    0.017     9.607    0.014 
   9353859    381.884    8.196      24.541    1.558   1.58417  0.74711    12.880    0.257    11.569    0.113    11.998    0.020    11.297    0.020    11.081    0.020    10.975    0.020    10.001    0.021     9.552    0.017     9.461    0.014 
   9390670   1386.494   99.883      70.619    3.990   5.45275  0.24586    10.271    0.031     9.681    0.026     9.829    0.020     9.507    0.020     9.413    0.020     9.423    0.020     8.671    0.026     8.459    0.020     8.405    0.016 
   9392039     36.414    0.566       4.101    0.020   0.58814  0.27100    13.343    0.370    11.874    0.177    12.282    0.020    11.485    0.020    11.204    0.020    11.063    0.020    10.029    0.024     9.470    0.028     9.407    0.020 
   9394953   1194.358  145.800      64.872    1.016   2.45089  0.24489    12.246    0.161    11.354    0.098    11.820    0.020    11.419    0.020    11.266    0.020    11.257    0.020    10.367    0.021    10.087    0.023     9.983    0.013 
   9395535     23.040    0.251       2.937    0.014   1.04360  0.34233    13.315    0.344    11.899    0.173    12.662    0.020    11.727    0.020    11.378    0.020    11.196    0.020    10.124    0.026     9.493    0.019     9.360    0.014 
   9396095     29.622    1.047       3.955    0.046   0.70652  0.35437    12.775    0.237    11.720    0.136    11.877    0.020    11.041    0.020    10.739    0.020    10.584    0.020     9.565    0.021     9.021    0.017     8.902    0.012 
   9397110     38.280    1.079       4.421    0.166   0.36209  0.34759    12.942    0.240    12.214    0.180    12.711    0.020    11.856    0.020    11.558    0.020    11.407    0.020    10.296    0.023     9.783    0.018     9.696    0.011 
   9402223    648.139   17.651      39.060    1.239   2.23760  0.27709    11.011    0.052    10.320    0.041    10.587    0.020    10.284    0.020    10.210    0.020    10.215    0.020     9.424    0.021     9.203    0.018     9.168    0.014 
   9405269     36.461    0.955       4.320    0.033   1.08254  0.26846    12.493    0.200    10.702    0.054    11.254    0.020    10.293    0.020     9.979    0.020     9.808    0.020     8.675    0.029     8.149    0.020     8.039    0.016 
   9405555     18.693    0.333       2.525    0.014   0.55673  0.26861    13.111    0.296    11.317    0.085    11.895    0.020    10.935    0.020    10.571    0.020    10.363    0.020     9.193    0.020     8.553    0.031     8.453    0.015 
   9406415     56.636    1.089       5.194    0.018   1.20008  0.26141    11.491    0.067    10.260    0.037    10.624    0.020     9.837    0.020     9.574    0.020     9.438    0.020     8.436    0.027     7.996    0.023     7.907    0.020 
   9406596     34.261    1.220       4.070    0.036   1.33123  0.30178    11.772    0.078    10.395    0.040    10.792    0.020     9.830    0.020     9.511    0.020     9.323    0.020     8.187    0.019     7.677    0.017     7.537    0.018 
   9408590     44.944    0.977       4.604    0.035   1.04679  0.31808    11.338    0.059    10.116    0.031    10.440    0.020     9.617    0.020     9.335    0.020     9.190    0.020     8.155    0.023     7.634    0.020     7.529    0.018 
   9409513     70.214    0.958       6.044    0.027   0.69443  0.27183    11.662    0.075    10.533    0.045    10.967    0.020    10.198    0.020     9.941    0.020     9.837    0.020     8.790    0.029     8.341    0.021     8.246    0.014 
   9410862   2230.819   33.979     107.552    0.106   4.94446  0.26607    11.415    0.065    10.841    0.061    10.965    0.020    10.640    0.020    10.528    0.020    10.507    0.020     9.705    0.022     9.426    0.018     9.375    0.016 
   9412408     35.259    0.974       4.259    0.035   0.89470  0.24053    12.079    0.131    11.177    0.085    11.732    0.020    10.905    0.020    10.609    0.020    10.455    0.020     9.342    0.019     8.845    0.024     8.718    0.012 
   9414381    873.328   22.439      48.976    0.851   2.87296  0.40021    12.314    0.173    11.256    0.088    11.524    0.020    10.919    0.020    10.756    0.020    10.698    0.020     9.832    0.023     9.507    0.020     9.415    0.012 
   9414417   1128.283    8.697      60.098    0.049   4.44616  0.30379    10.263    0.030     9.700    0.025     9.795    0.020     9.483    0.020     9.408    0.020     9.423    0.020     8.661    0.024     8.457    0.018     8.407    0.012 
   9415248      7.590    0.290       1.131    0.019   0.49712  0.36943    12.727    0.233    11.136    0.075    11.776    0.020    10.438    0.020     9.962    0.020     9.640    0.020     8.311    0.021     7.595    0.016     7.399    0.018 
   9427889     37.737    0.802       3.751    0.022   0.74085  0.81452    14.747    0.770    11.525    0.130    11.889    0.020    10.882    0.020    10.502    0.020    10.287    0.020     9.084    0.024     8.580    0.057     8.408    0.022 
   9430786     39.011    0.613       4.146    0.013   1.37213  0.27366    12.765    0.238    11.732    0.139    11.974    0.020    10.942    0.020    10.550    0.020    10.310    0.020     9.178    0.021     8.568    0.026     8.418    0.014 
   9446628   1031.176  108.777      56.106    2.964   2.93408  0.26395    11.215    0.054    10.779    0.056    10.880    0.020    10.549    0.020    10.480    0.020    10.469    0.020     9.687    0.024     9.455    0.031     9.437    0.019 
   9450786     27.594    1.268       3.650    0.035   0.48293  0.34267    13.291    0.356    11.935    0.182    12.148    0.020    11.351    0.020    11.079    0.020    10.926    0.020     9.899    0.020     9.383    0.018     9.282    0.016 
   9451434     27.146    0.865       3.664    0.053   0.50121  0.37048    13.500    0.404    11.624    0.137    12.179    0.020    11.270    0.020    10.951    0.020    10.784    0.020     9.668    0.022     9.138    0.018     8.997    0.016 
   9451706   1988.000   86.000      95.000    1.600   2.84995  0.23527    12.136    0.143    11.786    0.164    11.713    0.020    11.387    0.020    11.304    0.020    11.293    0.020    10.536    0.024    10.300    0.018    10.234    0.019 
   9451741   2092.584   93.074      94.243    8.509   3.57466  0.34387    12.003    0.120    11.379    0.101    11.428    0.020    10.962    0.020    10.843    0.020    10.801    0.020     9.985    0.025     9.681    0.018     9.601    0.019 
   9451999     35.653    0.828       4.220    0.067   0.92948  0.29570    12.510    0.218    11.476    0.112    11.770    0.020    11.024    0.020    10.764    0.020    10.632    0.020     9.580    0.024     9.081    0.017     9.002    0.013 
   9452570     39.451    1.326       4.365    0.045   0.48055  0.26296    13.541    0.427    12.111    0.199    12.342    0.020    11.506    0.020    11.224    0.020    11.072    0.020    10.094    0.030     9.514    0.032     9.416    0.020 
   9453362     34.612    0.907       4.210    0.058   0.63393  0.39577    12.343    0.178    11.813    0.170    12.049    0.020    11.297    0.020    11.059    0.020    10.903    0.020     9.896    0.025     9.402    0.018     9.314    0.011 
   9455860   1487.039  180.698      70.913    2.432   2.42521  0.27869    11.377    0.064    10.891    0.063    10.884    0.020    10.689    0.020    10.636    0.020    10.665    0.020     9.986    0.022     9.792    0.018     9.754    0.011 
   9456153     33.652    0.721       4.165    0.030   0.74813  0.27020    12.337    0.162    11.586    0.113    11.918    0.020    11.165    0.020    10.902    0.020    10.761    0.020     9.685    0.025     9.251    0.019     9.125    0.014 
   9456478     20.015    0.315       2.567    0.015   0.93308  0.35477    12.603    0.215    11.315    0.091    11.724    0.020    10.698    0.020    10.345    0.020    10.140    0.020     9.006    0.030     8.350    0.020     8.238    0.011 
   9456598     40.205    0.861       4.494    0.017   0.67159  0.28879    13.669    0.393    11.982    0.172    12.689    0.020    11.765    0.020    11.463    0.020    11.290    0.020    10.260    0.025     9.711    0.020     9.577    0.011 
   9457728   1064.320   48.633      59.641    0.696   3.35590  0.26792    11.090    0.047    10.523    0.041    10.628    0.020    10.352    0.020    10.273    0.020    10.276    0.020     9.520    0.023     9.254    0.020     9.227    0.011 
   9458636   1176.150   50.320      66.930    2.955   2.46442  0.28004    11.692    0.074    11.346    0.087    11.406    0.020    11.053    0.020    10.958    0.020    10.926    0.020    10.100    0.020     9.883    0.019     9.845    0.014 
   9467117     23.940    1.314       3.237    0.033   0.67809  0.50076    12.887    0.251    11.332    0.090    11.890    0.020    10.914    0.020    10.586    0.020    10.395    0.020     9.269    0.021     8.689    0.020     8.569    0.015 
   9468199     55.857    1.472       4.887    0.026   0.87720  0.28905    12.752    0.231    11.362    0.089    11.785    0.020    11.026    0.020    10.780    0.020    10.631    0.020     9.644    0.018     9.204    0.016     9.088    0.020 
   9468847   1084.708   76.204      61.356    1.931   3.61228  0.25024    11.267    0.056    10.567    0.044    10.777    0.020    10.399    0.020    10.287    0.020    10.262    0.020     9.465    0.021     9.223    0.019     9.141    0.012 
   9470830     37.126    1.989       4.354    0.062   0.34436  0.47131    13.551    0.419    11.798    0.165    12.901    0.020    11.923    0.020    11.579    0.020    11.394    0.020    10.260    0.021     9.714    0.017     9.584    0.016 
   9471284     41.068    1.129       4.386    0.101   1.11885  0.30446    12.897    0.270    11.944    0.179    12.151    0.020    11.250    0.020    10.937    0.020    10.757    0.020     9.649    0.020     9.117    0.019     8.988    0.016 
   9472481     61.381    1.022       5.496    0.107   0.96857  0.41203    11.550    0.070    10.417    0.041    10.664    0.020     9.889    0.020     9.645    0.020     9.503    0.020     8.471    0.020     8.014    0.016     7.895    0.016 
   9474021      2.211    0.033       0.528    0.040   0.29943  0.29039    13.491    0.368    11.638    0.126    12.249    0.020    10.922    0.020    10.333    0.020    10.006    0.020     8.640    0.023     7.830    0.016     7.687    0.036 
   9475697    114.593    0.967       9.831    0.021   1.16850  0.44504    12.496    0.195    11.440    0.097    11.913    0.020    11.038    0.020    10.745    0.020    10.600    0.020     9.536    0.021     8.993    0.017     8.864    0.012 
   9491316     52.093    1.004       5.249    0.019   1.86321  0.27071    11.315    0.067     9.879    0.030    10.242    0.020     9.329    0.020     9.072    0.020     8.946    0.020     7.880    0.020     7.347    0.018     7.254    0.020 
   9511938     48.748    0.592       4.943    0.011   0.91984  0.40411    13.180    0.340    11.594    0.120    12.228    0.020    11.244    0.020    10.905    0.020    10.710    0.020     9.630    0.021     9.062    0.017     8.932    0.013 
   9512063    843.343   10.599      49.893    0.203   4.21995  0.27942    10.709    0.043     9.977    0.032    10.088    0.020     9.677    0.020     9.536    0.020     9.507    0.020     8.697    0.027     8.418    0.024     8.377    0.013 
   9512635    140.061    0.787      11.708    0.026   1.02259  0.42360    14.499    0.641    11.880    0.179    13.612    0.020    12.872    0.020    12.618    0.020    12.464    0.020    11.487    0.023    10.976    0.019    10.881    0.018 
   9517542     20.944    0.833       2.695    0.013   0.90002  0.25037    11.812    0.084    10.535    0.045    10.921    0.020     9.909    0.020     9.572    0.020     9.365    0.020     8.256    0.024     7.658    0.021     7.527    0.018 
   9518506     50.466    0.851       4.991    0.028   1.00530  0.44933    12.010    0.110    10.985    0.066    11.345    0.020    10.561    0.020    10.297    0.020    10.149    0.020     9.240    0.025     8.666    0.018     8.597    0.014 
   9518802     91.109    2.252       7.351    0.030   1.45659  0.22364    10.582    0.037     9.573    0.022     9.848    0.020     9.109    0.020     8.876    0.020     8.777    0.020     7.815    0.024     7.393    0.024     7.314    0.023 
   9519609     10.468    0.245       1.572    0.269   0.56888  0.34775    12.034    0.111    10.708    0.051    11.206    0.020    10.053    0.020     9.630    0.020     9.420    0.020     8.191    0.026     7.500    0.027     7.384    0.027 
   9520156     30.272    0.695       4.365    0.096   0.71397  0.29021    12.936    0.267    12.149    0.194    12.448    0.020    11.620    0.020    11.342    0.020    11.165    0.020    10.129    0.021     9.653    0.018     9.501    0.014 
   9521461     57.155    0.751       5.370    0.016   0.73988  0.27118    12.540    0.215    11.128    0.081    11.577    0.020    10.758    0.020    10.480    0.020    10.334    0.020     9.346    0.021     8.874    0.020     8.727    0.011 
   9529974     32.238    0.481       4.087    0.038   1.01546  0.27394    13.530    0.374    12.123    0.184    12.295    0.020    11.392    0.020    11.076    0.020    10.872    0.020     9.837    0.018     9.313    0.017     9.180    0.021 
   9535399     57.130    0.527       5.760    0.014   1.78220  0.26644    11.517    0.070    10.070    0.033    10.578    0.020     9.538    0.020     9.217    0.020     9.008    0.020     7.881    0.023     7.322    0.016     7.213    0.018 
   9536330     22.128    0.605       2.719    0.008   0.72498  0.25844    11.905    0.091    10.613    0.047    11.185    0.020    10.157    0.020     9.813    0.020     9.602    0.020     8.483    0.032     7.849    0.020     7.749    0.021 
   9542075     27.564    0.665       4.025    0.085   1.14845  0.34963    12.990    0.269    12.678    0.250    12.845    0.020    11.985    0.020    11.647    0.020    11.459    0.020    10.379    0.020     9.858    0.018     9.766    0.016 
   9542776    658.934   78.807      40.390    4.259   1.74919  0.31399    12.164    0.136    12.009    0.177    11.907    0.020    11.552    0.020    11.421    0.020    11.375    0.020    10.637    0.021    10.394    0.017    10.339    0.014 
   9550045    135.643    0.704      11.099    0.014   1.35689  0.34794    12.667    0.242    11.649    0.133    11.846    0.020    11.045    0.020    10.779    0.020    10.627    0.020     9.644    0.028     9.120    0.035     9.032    0.023 
   9551807     88.765    0.616       8.232    0.017   1.57701  0.39439    11.923    0.100    10.996    0.070    11.247    0.020    10.363    0.020    10.066    0.020     9.915    0.020     8.844    0.019     8.334    0.023     8.244    0.020 
   9569462     27.803    0.290       3.518    0.013   0.56864  0.39436    13.589    0.360    12.116    0.186    12.728    0.020    11.792    0.020    11.441    0.020    11.250    0.020    10.131    0.021     9.534    0.020     9.391    0.011 
   9570409     29.238    1.092       3.645    0.037   0.82869  0.33738    13.672    0.343    12.360    0.182    12.862    0.020    11.769    0.020    11.425    0.020    11.218    0.020    10.011    0.021     9.475    0.023     9.330    0.011 
   9574272      4.451    0.077       0.844    0.012   0.30559  0.34720    13.041    0.323    10.759    0.068    11.480    0.020    10.174    0.020     9.648    0.020     9.345    0.020     8.059    0.024     7.323    0.021     7.135    0.016 
   9574283    446.212    2.412      29.807    0.028   2.81798  0.25115    12.250    0.173    11.098    0.086    11.261    0.020    10.672    0.020    10.459    0.020    10.343    0.020     9.377    0.020     8.973    0.018     8.879    0.019 
   9574650    106.198    0.666       9.592    0.017   0.91946  0.24282    12.943    0.305    11.912    0.194    12.439    0.020    11.678    0.020    11.408    0.020    11.288    0.020    10.278    0.020     9.790    0.018     9.676    0.016 
   9574730     47.486    0.784       4.929    0.033   1.26994  0.24233    11.333    0.075    10.197    0.041    10.486    0.020     9.624    0.020     9.366    0.020     9.218    0.020     8.175    0.020     7.695    0.020     7.578    0.016 
   9575645     45.619    1.066       4.760    0.020   1.50569  0.33644    11.016    0.056     9.891    0.033    10.227    0.020     9.395    0.020     9.120    0.020     8.996    0.020     7.968    0.023     7.425    0.024     7.396    0.020 
   9579208   1119.805   29.131      61.954    0.283   3.07776  0.24114    11.113    0.054    10.459    0.045    10.532    0.020    10.262    0.020    10.168    0.020    10.184    0.020     9.445    0.021     9.239    0.020     9.191    0.011 
   9579328     33.362    1.367       3.890    0.018   0.63711  0.29496    12.982    0.263    11.301    0.089    12.106    0.020    11.063    0.020    10.720    0.020    10.519    0.020     9.357    0.022     8.780    0.021     8.645    0.014 
   9579860     55.791    0.858       5.880    0.020   1.14715  0.28162    12.765    0.238    12.601    0.240    12.346    0.020    11.511    0.020    11.199    0.020    11.041    0.020    10.025    0.025     9.434    0.018     9.333    0.014 
   9580991     61.739    1.234       5.728    0.012   0.80401  0.25443    13.494    0.360    12.056    0.179    12.362    0.020    11.569    0.020    11.298    0.020    11.165    0.020    10.099    0.023     9.623    0.019     9.519    0.014 
   9582005     30.541    1.303       3.573    0.029   0.62421  0.28224    13.068    0.295    11.673    0.132    12.235    0.020    11.362    0.020    11.056    0.020    10.893    0.020     9.825    0.021     9.254    0.017     9.154    0.014 
   9583430     98.775    1.719       7.776    0.025   1.18976  0.31399    13.593    0.383    12.170    0.189    12.352    0.020    11.500    0.020    11.228    0.020    11.068    0.020    10.015    0.019     9.555    0.018     9.432    0.012 
   9583607     25.410    0.615       3.821    0.077   1.34114  0.30173    12.497    0.198    11.749    0.150    12.095    0.020    11.421    0.020    11.177    0.020    11.049    0.020    10.032    0.020     9.577    0.017     9.495    0.014 
   9589638     40.493    0.510       4.407    0.014   0.44374  0.33164    12.814    0.231    11.818    0.149    12.505    0.020    11.670    0.020    11.362    0.020    11.185    0.020    10.097    0.020     9.547    0.017     9.447    0.017 
   9590062    140.100    1.034      10.700    0.022   1.02980  0.34121    12.102    0.124    11.508    0.105    11.715    0.020    11.026    0.020    10.786    0.020    10.678    0.020     9.657    0.021     9.224    0.017     9.136    0.015 
   9591097     34.218    0.959       4.121    0.079   0.63994  0.29515    13.608    0.372    11.520    0.106    12.351    0.020    11.429    0.020    11.123    0.020    10.952    0.020     9.883    0.018     9.369    0.017     9.233    0.020 
   9592705   1008.000   21.000      53.540    0.320   2.63899  0.31185    11.639    0.078    11.099    0.080   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000    10.011    0.021     9.774    0.021     9.705    0.014 
   9597214     43.142    0.722       4.648    0.042   1.09460  0.34381    13.042    0.280    11.525    0.106    11.859    0.020    11.059    0.020    10.770    0.020    10.604    0.020     9.568    0.024     9.045    0.016     8.962    0.016 
   9604524     44.892    1.016       4.773    0.030   0.37841  0.38699    12.643    0.225    11.266    0.085    11.585    0.020    10.663    0.020    10.343    0.020    10.153    0.020     9.061    0.021     8.494    0.021     8.405    0.014 
   9605294     31.095    0.834       3.915    0.094   0.76935  0.88900    13.004    0.269    11.530    0.108    12.204    0.020    11.209    0.020    10.874    0.020    10.677    0.020     9.559    0.020     9.000    0.017     8.859    0.014 
   9606195     51.097    1.640       4.786    0.036   1.19338  0.46345    12.180    0.131    10.749    0.054    11.154    0.020    10.221    0.020     9.885    0.020     9.676    0.020     8.555    0.020     8.017    0.020     7.900    0.017 
   9611634     28.839    0.894       3.403    0.027   0.87611  0.27985    12.987    0.290    11.845    0.171    12.422    0.020    11.387    0.020    10.979    0.020    10.733    0.020     9.514    0.027     8.942    0.059     8.795    0.018 
   9631844     49.686    0.812       5.315    0.016   1.04220  0.27327    12.743    0.209    11.815    0.133    12.169    0.020    11.228    0.020    10.905    0.020    10.732    0.020     9.595    0.021     9.053    0.018     8.921    0.011 
   9634962     34.680    1.000       4.010    0.031   1.74667  0.33926    11.299    0.064     9.897    0.030    10.334    0.020     9.349    0.020     9.095    0.020     8.919    0.020     7.786    0.027     7.242    0.023     7.133    0.017 
   9635388     38.166    0.730       4.401    0.020   0.78213  0.30740    12.737    0.243    11.729    0.146    12.179    0.020    11.272    0.020    10.987    0.020    10.813    0.020     9.731    0.021     9.192    0.018     9.080    0.016 
   9635649    204.246    1.167      15.187    0.015   1.24535  0.31375    13.044    0.310    11.947    0.187    12.529    0.020    11.733    0.020    11.522    0.020    11.382    0.020    10.338    0.022     9.854    0.018     9.760    0.019 
   9636300      6.058    0.155       1.100    0.015   0.76258  0.40502    12.573    0.244    11.338    0.103    11.639    0.020    10.567    0.020    10.179    0.020     9.952    0.020     8.752    0.020     8.071    0.017     7.917    0.013 
   9640480     48.143    0.628       5.376    0.014   2.05280  0.26403    12.048    0.121    10.996    0.069    11.456    0.020    10.599    0.020    10.299    0.020    10.164    0.020     9.120    0.035     8.603    0.033     8.471    0.014 
   9640886     35.209    0.608       3.978    0.015   0.94088  0.24923    13.136    0.310    11.486    0.102    11.939    0.020    10.905    0.020    10.582    0.020    10.377    0.020     9.346    0.027     8.709    0.026     8.557    0.011 
   9641484     35.426    0.939       4.140    0.044   0.51735  0.26188    12.130    0.139    11.103    0.080    11.528    0.020    10.689    0.020    10.438    0.020    10.282    0.020     9.267    0.026     8.730    0.026     8.618    0.011 
   9641772     35.179    0.801       4.042    0.077   0.68214  0.24622    12.672    0.236    11.408    0.103    11.779    0.020    10.903    0.020    10.612    0.020    10.444    0.020     9.382    0.022     8.875    0.034     8.736    0.012 
   9641837    827.414   29.072      47.184    0.863   3.48001  0.22931    10.782    0.041    10.236    0.036    10.203    0.020     9.885    0.020     9.798    0.020     9.796    0.020     9.004    0.039     8.781    0.018     8.719    0.014 
   9644558     28.652    0.979       4.399    0.218   0.73065  0.38425    12.403    0.181    11.952    0.165    12.096    0.020    11.353    0.020    11.112    0.020    10.957    0.020     9.951    0.022     9.464    0.018     9.371    0.012 
   9650527     55.333    0.828       5.328    0.014   0.62523  0.26293    12.780    0.231    11.886    0.160    12.423    0.020    11.663    0.020    11.416    0.020    11.254    0.020    10.205    0.021     9.720    0.017     9.639    0.015 
   9657917     69.889    0.443       6.618    0.023   1.06463  0.27843    13.295    0.327    11.603    0.117    12.130    0.020    11.307    0.020    11.037    0.020    10.853    0.020     9.778    0.024     9.276    0.016     9.155    0.016 
   9658002     35.708    0.968       4.100    0.015   1.18863  0.28448    13.476    0.359    11.891    0.162    12.263    0.020    11.274    0.020    10.948    0.020    10.729    0.020     9.572    0.024     9.004    0.018     8.856    0.016 
   9658072     29.278    1.265       3.467    0.042   1.05840  0.42269    14.590    0.540    12.013    0.164    12.645    0.020    11.496    0.020    11.137    0.020    10.901    0.020     9.737    0.024     9.145    0.018     8.965    0.017 
   9658793     40.792    0.608       4.465    0.013   0.97511  0.27007    11.930    0.092    10.899    0.061    11.322    0.020    10.451    0.020    10.145    0.020     9.964    0.020     8.875    0.030     8.328    0.017     8.189    0.012 
   9662343     44.494    0.890       4.641    0.068   0.01570  0.68447    12.700    0.278    11.641    0.145    12.324    0.020    11.471    0.020    11.171    0.020    11.023    0.020     9.919    0.024     9.434    0.015     9.306    0.013 
   9664694    718.562   22.451      43.473    1.170   1.65990  0.80470    12.084    0.128    11.251    0.088    11.570    0.020    11.184    0.020    11.076    0.020    11.050    0.020    10.272    0.024    10.014    0.016     9.976    0.017 
   9667930     67.941    0.948       6.079    0.057   1.42034  0.28470    11.336    0.057    10.341    0.036    10.620    0.020     9.816    0.020     9.543    0.020     9.421    0.020     8.383    0.021     7.927    0.023     7.834    0.020 
   9673317     78.201    0.930       7.006    0.013   0.32715  0.52073    12.488    0.222    11.913    0.181    12.423    0.020    11.490    0.020    11.142    0.020    10.932    0.020     9.822    0.018     9.281    0.017     9.152    0.015 
   9692529     62.986    0.691       6.409    0.010   1.24563  0.38101    13.762    0.384    11.887    0.149    12.270    0.020    11.344    0.020    11.048    0.020    10.864    0.020     9.746    0.021     9.201    0.020     9.075    0.011 
   9693187   1518.292   30.005      79.739    0.234   6.43006  0.27707    10.422    0.032     9.742    0.024     9.880    0.020     9.439    0.020     9.304    0.020     9.258    0.020     8.356    0.020     8.090    0.023     8.070    0.026 
   9696358    911.269   20.760      50.864    0.248   1.95730  0.42452    12.821    0.271    12.333    0.217    11.976    0.020    11.601    0.020    11.572    0.020    11.506    0.020    10.756    0.021    10.506    0.018    10.454    0.016 
   9700053    220.429    1.101      16.738    0.033   2.15145  0.22461    12.145    0.126    10.854    0.058    11.223    0.020    10.516    0.020    10.260    0.020    10.138    0.020     9.182    0.021     8.683    0.020     8.592    0.012 
   9700430   1649.106   91.059      79.489    2.332   3.29239  0.38525    12.413    0.183    11.816    0.149    11.803    0.020    11.388    0.020    11.312    0.020    11.242    0.020    10.417    0.022    10.168    0.019    10.134    0.011 
   9700899     32.155    1.089       4.046    0.026   0.53802  0.26672    13.239    0.311    11.878    0.160    12.321    0.020    11.451    0.020    11.165    0.020    11.006    0.020     9.912    0.021     9.395    0.018     9.286    0.011 
   9702057     26.941    1.076       3.601    0.032   0.64957  0.26019    12.460    0.192    11.720    0.139    12.075    0.020    11.134    0.020    10.880    0.020    10.665    0.020     9.609    0.025     9.083    0.020     8.937    0.014 
   9702369   2007.782   31.608      93.488    0.299   7.34533  0.32152    10.286    0.030     9.726    0.026     9.729    0.020     9.463    0.020     9.393    0.020     9.400    0.020     8.675    0.034     8.434    0.023     8.419    0.011 
   9702752   1287.321   45.330      67.147    0.401   3.82447  0.22693    11.749    0.082    10.889    0.066    11.031    0.020    10.556    0.020    10.436    0.020    10.354    0.020     9.556    0.023     9.237    0.019     9.172    0.011 
   9705636     33.768    0.688       4.014    0.053   0.67300  0.57117    13.572    0.409    11.626    0.138    12.527    0.020    11.507    0.020    11.207    0.020    10.981    0.020     9.904    0.021     9.330    0.017     9.209    0.016 
   9705687     75.111    0.955       6.722    0.019   1.27495  0.21526    10.903    0.050     9.896    0.031    10.159    0.020     9.489    0.020     9.275    0.020     9.140    0.020     8.159    0.026     7.753    0.017     7.699    0.017 
   9706194     26.392    0.496       3.268    0.014   1.48013  0.55849    13.117    0.319    11.643    0.132    12.510    0.020    11.501    0.020    11.172    0.020    10.968    0.020     9.817    0.022     9.184    0.018     9.088    0.011 
   9711269     64.374    0.580       6.396    0.017   2.26720  0.28431    11.604    0.074    10.257    0.038    10.707    0.020     9.692    0.020     9.363    0.020     9.192    0.020     8.083    0.023     7.519    0.016     7.406    0.017 
   9711492     51.029    0.856       5.078    0.020   0.72835  0.28942    12.590    0.200    11.358    0.089    11.840    0.020    11.002    0.020    10.765    0.020    10.574    0.020     9.520    0.021     9.047    0.017     8.942    0.015 
   9712445    181.166    1.022      14.193    0.025   1.15740  0.40848    14.008    0.450    11.810    0.156    12.722    0.020    11.784    0.020    11.483    0.020    11.289    0.020    10.204    0.020     9.721    0.017     9.605    0.015 
   9712888     31.986    1.083       4.035    0.033   1.11716  0.27168    12.023    0.115    10.887    0.063    11.234    0.020    10.275    0.020     9.990    0.020     9.812    0.020     8.696    0.032     8.168    0.021     8.053    0.015 
   9713083     40.669    0.909       4.509    0.023   1.17117  0.25454    11.715    0.077    10.353    0.040    10.691    0.020     9.841    0.020     9.551    0.020     9.381    0.020     8.378    0.018     7.830    0.023     7.736    0.026 
   9713617    154.201    0.921      12.500    0.020   1.19676  0.38518    13.368    0.348    11.746    0.145    12.369    0.020    11.344    0.020    11.033    0.020    10.825    0.020     9.793    0.018     9.275    0.017     9.150    0.021 
   9714063     42.699    0.998       4.609    0.032   0.94260  0.23641    12.374    0.178    10.910    0.063    11.443    0.020    10.542    0.020    10.263    0.020    10.094    0.020     9.060    0.024     8.540    0.031     8.398    0.014 
   9716522     53.970    1.039       4.868    0.019   0.54135  0.24863    11.826    0.090    10.758    0.060    11.134    0.020    10.341    0.020    10.049    0.020     9.907    0.020     8.884    0.021     8.369    0.018     8.263    0.016 
   9718024     34.383    0.929       4.186    0.035   0.92656  0.23390    11.885    0.090    11.053    0.071    11.439    0.020    10.640    0.020    10.361    0.020    10.206    0.020     9.181    0.021     8.676    0.021     8.581    0.016 
   9724882     35.912    1.070       4.290    0.039   0.91375  0.38059    12.639    0.225    12.101    0.184    12.124    0.020    11.292    0.020    10.990    0.020    10.811    0.020     9.764    0.022     9.253    0.018     9.159    0.015 
   9727392     39.798    0.839       4.453    0.040   0.71287  0.26325    12.737    0.219    11.450    0.093    11.733    0.020    10.857    0.020    10.545    0.020    10.371    0.020     9.294    0.020     8.824    0.016     8.703    0.015 
   9752290     18.394    0.579       2.315    0.143   0.96794  0.28867    11.840    0.083    10.581    0.046    10.989    0.020    10.067    0.020     9.706    0.020     9.516    0.020     8.379    0.020     7.748    0.015     7.678    0.021 
   9754284   1516.789  197.811      73.944    0.559   2.43249  0.32600    11.868    0.088    11.295    0.088    11.338    0.020    10.992    0.020    10.872    0.020    10.856    0.020    10.049    0.020     9.828    0.019     9.772    0.014 
   9754625      5.020    0.223       0.971    0.009   1.10440  0.51112    12.537    0.196    10.639    0.047    11.262    0.020     9.952    0.020     9.395    0.020     9.078    0.020     7.769    0.019     7.067    0.023     6.856    0.017 
   9757640   1197.132  101.999      62.006    1.600   2.79369  0.24769    12.049    0.124    11.410    0.105    11.587    0.020    11.024    0.020    10.869    0.020    10.846    0.020     9.947    0.024     9.660    0.017     9.582    0.013 
   9758246     21.507    0.454       2.829    0.013   0.08062  0.44272    12.559    0.234    10.973    0.075    11.520    0.020    10.562    0.020    10.208    0.020    10.039    0.020     8.895    0.024     8.294    0.020     8.177    0.019 
   9760904     28.723    0.633       3.970    0.116   0.96464  0.41692    11.919    0.088    10.929    0.059    11.206    0.020    10.461    0.020    10.170    0.020    10.037    0.020     9.003    0.024     8.504    0.020     8.427    0.012 
   9761597     58.324    0.498       5.794    0.013   0.79353  0.28886    13.721    0.393    12.190    0.186    12.490    0.020    11.456    0.020    11.128    0.020    10.935    0.020     9.807    0.021     9.264    0.020     9.120    0.011 
   9761625      9.333    0.510       1.424    0.027   0.21970  0.27694    13.884    0.419    12.117    0.181    12.464    0.020    11.424    0.020    11.038    0.020    10.821    0.020     9.643    0.021     9.044    0.020     8.886    0.011 
   9763796    144.316    0.890      12.373    0.026   1.05978  0.52725    13.578    0.372    12.000    0.172    12.521    0.020    11.787    0.020    11.516    0.020    11.388    0.020    10.377    0.021     9.909    0.017     9.806    0.014 
   9764708     31.563    0.600       3.385    0.014   1.08724  0.26334    11.426    0.076    10.103    0.036    10.635    0.020     9.747    0.020     9.449    0.020     9.289    0.020     8.156    0.032     7.614    0.017     7.519    0.017 
   9764758     53.024    0.713       5.349    0.014   0.28700  0.36329    14.058    0.520    11.726    0.157    12.857    0.020    11.896    0.020    11.580    0.020    11.392    0.020    10.267    0.020     9.708    0.019     9.582    0.014 
   9767051     21.502    0.755       2.780    0.014   1.20401  0.27842    14.389    0.548    12.065    0.182    12.622    0.020    11.509    0.020    11.109    0.020    10.865    0.020     9.687    0.025     9.036    0.021     8.880    0.014 
   9767332    110.703    1.476       8.589    0.025   1.23585  0.57468    12.970    0.284    12.134    0.185    12.347    0.020    11.592    0.020    11.326    0.020    11.183    0.020    10.176    0.020     9.699    0.019     9.625    0.014 
   9768011    918.219   46.938      57.021    3.167   1.86265  0.27930    11.806    0.079    11.325    0.086    11.401    0.020    11.162    0.020    11.088    0.020    11.094    0.020    10.330    0.023    10.113    0.017    10.085    0.011 
   9772366     75.826    0.759       6.822    0.015   1.57183  0.30424    11.632    0.073    10.084    0.032    10.539    0.020     9.597    0.020     9.287    0.020     9.121    0.020     7.993    0.024     7.469    0.018     7.341    0.021 
   9774549     96.071    1.527       7.860    0.065   2.06014  0.24633    10.196    0.028     9.230    0.018     9.542    0.020     8.851    0.020     8.612    0.020     8.514    0.020     7.515    0.018     7.080    0.020     6.990    0.016 
   9777293    181.137    1.031      15.023    0.019   1.86112  0.33094    12.077    0.135    11.157    0.084    11.637    0.020    10.951    0.020    10.697    0.020    10.573    0.020     9.528    0.021     9.052    0.017     8.954    0.014 
   9778067    907.529   48.628      49.808    2.289   2.03746  0.26307    12.040    0.121    11.481    0.106    11.834    0.020    11.504    0.020    11.379    0.020    11.351    0.020    10.574    0.021    10.314    0.017    10.261    0.016 
   9778288     58.800    1.244       5.166    0.015   0.62041  0.32329    13.649    0.389    11.841    0.156    12.710    0.020    11.883    0.020    11.581    0.020    11.407    0.020    10.368    0.021     9.849    0.017     9.729    0.017 
   9780183     31.206    0.892       3.791    0.028   1.33466  0.36230    12.948    0.253    11.679    0.125    11.823    0.020    10.906    0.020    10.580    0.020    10.396    0.020     9.311    0.020     8.729    0.027     8.615    0.014 
   9783226     52.849    0.614       5.315    0.014   1.21198  0.25490    11.685    0.077    10.234    0.037    10.660    0.020     9.764    0.020     9.464    0.020     9.279    0.020     8.208    0.021     7.666    0.018     7.539    0.020 
   9787965    905.295   44.453      53.636    3.308   2.03836  0.25375    12.281    0.149    11.896    0.160    11.680    0.020    11.311    0.020    11.184    0.020    11.170    0.020    10.346    0.022    10.109    0.016    10.049    0.015 
   9790050     55.996    0.984       5.421    0.025   1.67935  0.85662    11.952    0.092    11.093    0.068    11.429    0.020    10.589    0.020    10.272    0.020    10.096    0.020     9.012    0.026     8.520    0.051     8.401    0.019 
   9791157   1001.791   87.723      54.457    0.775   2.95222  0.39921    11.984    0.100    11.213    0.077    11.395    0.020    10.949    0.020    10.786    0.020    10.752    0.020     9.899    0.023     9.671    0.031     9.547    0.021 
   9811950    123.680    0.776      10.404    0.024   2.22004  0.25423    12.318    0.180    10.770    0.062    11.342    0.020    10.422    0.020    10.125    0.020     9.971    0.020     8.861    0.023     8.349    0.026     8.207    0.011 
   9812421    430.122    6.717      27.671    0.161   3.09091  0.27911    11.256    0.065    10.409    0.045    10.770    0.020    10.115    0.020     9.886    0.020     9.776    0.020     8.832    0.024     8.421    0.018     8.342    0.011 
   9812850   1235.938    9.115      64.911    0.070   5.09893  0.28540    10.068    0.027     9.576    0.022     9.648    0.020     9.377    0.020     9.315    0.020     9.309    0.020     8.504    0.020     8.347    0.024     8.299    0.017 
   9815488     37.774    0.890       4.341    0.053   0.54070  0.46322    13.471    0.366    11.920    0.167    11.826    0.020    11.058    0.020    10.770    0.020    10.623    0.020     9.590    0.024     9.068    0.018     8.965    0.013 
   9818604     30.222    0.599       3.495    0.009   0.53427  0.26819    14.101    0.478    11.528    0.112    12.147    0.020    10.988    0.020    10.611    0.020    10.378    0.020     9.161    0.026     8.595    0.033     8.395    0.026 
   9821513   1206.232   39.147      60.207    3.609   2.90485  0.50247    11.583    0.067    11.108    0.070    11.220    0.020    10.966    0.020    10.889    0.020    10.896    0.020    10.102    0.022     9.914    0.018     9.881    0.011 
   9821783     35.187    0.564       4.143    0.023   0.65668  0.36672    11.792    0.075    10.741    0.053    11.102    0.020    10.335    0.020    10.069    0.020     9.934    0.020     8.917    0.021     8.383    0.024     8.321    0.011 
   9824516    186.147    1.059      14.095    0.028   0.82863  0.38731    13.027    0.311    12.476    0.237    12.553    0.020    11.834    0.020    11.607    0.020    11.478    0.020    10.440    0.020     9.989    0.017     9.915    0.014 
   9825039    102.460    0.980       8.482    0.053   1.34722  0.31626    11.753    0.096    10.999    0.077    11.267    0.020    10.543    0.020    10.312    0.020    10.213    0.020     9.210    0.021     8.799    0.027     8.671    0.012 
   9833073     32.464    0.343       3.658    0.012   0.30151  0.30561    12.826    0.247    11.684    0.132    12.296    0.020    11.368    0.020    11.035    0.020    10.851    0.020     9.699    0.021     9.159    0.022     9.018    0.015 
   9835626     55.001    0.665       5.442    0.015   1.22805  0.26365    12.457    0.220    11.107    0.085    11.570    0.020    10.625    0.020    10.319    0.020    10.131    0.020     8.981    0.019     8.439    0.023     8.344    0.012 
   9835790     61.909    0.715       5.762    0.021   0.89235  0.24952    12.947    0.299    11.186    0.089    11.660    0.020    10.867    0.020    10.594    0.020    10.451    0.020     9.421    0.021     8.916    0.017     8.784    0.012 
   9839246     44.151    1.237       4.642    0.022   0.59281  0.27946    13.525    0.354    11.729    0.132    11.924    0.020    11.036    0.020    10.731    0.020    10.564    0.020     9.467    0.021     8.967    0.021     8.814    0.014 
   9839918     46.630    0.760       4.703    0.027   0.86301  0.25082    12.500    0.199    10.943    0.064    11.405    0.020    10.447    0.020    10.145    0.020     9.948    0.020     8.827    0.029     8.300    0.016     8.150    0.012 
   9846355     32.127    0.659       3.867    0.027   1.59596  0.29669    11.307    0.060     9.981    0.030    10.427    0.020     9.422    0.020     9.102    0.020     8.915    0.020     7.777    0.023     7.211    0.018     7.084    0.021 
   9851743     43.414    0.849       4.742    0.038   1.55639  0.29447    12.223    0.136    10.906    0.058    11.342    0.020    10.405    0.020    10.039    0.020     9.849    0.020     8.702    0.024     8.199    0.061     8.030    0.023 
   9852625     15.322    0.461       2.292    0.018   1.82060  0.71305    13.380    0.309    12.358    0.188    13.182    0.020    12.054    0.020    11.566    0.020    11.274    0.020    10.011    0.024     9.317    0.029     9.184    0.019 
   9873116      7.747    0.308       1.229    0.206   0.41354  0.29359    12.811    0.233    10.954    0.064    11.571    0.020    10.529    0.020    10.129    0.020     9.875    0.020     8.687    0.029     7.986    0.017     7.858    0.027 
   9880324     49.610    0.641       5.026    0.015   0.90386  0.25062    12.349    0.147    11.234    0.074    11.645    0.020    10.892    0.020    10.610    0.020    10.455    0.020     9.402    0.021     8.851    0.018     8.768    0.012 
   9880787    891.494   38.369      51.274    0.676   2.19078  0.26618    11.904    0.086    11.206    0.074    11.544    0.020    11.154    0.020    11.042    0.020    11.001    0.020    10.142    0.021     9.882    0.018     9.815    0.012 
   9881167     33.409    0.798       3.912    0.040   0.86548  0.62378    13.549    0.340    11.890    0.157    12.300    0.020    11.413    0.020    11.128    0.020    10.946    0.020     9.868    0.022     9.326    0.020     9.215    0.011 
   9881628     27.584    1.356       3.924    0.052   0.77864  0.22933    12.385    0.173    11.658    0.119    11.947    0.020    11.161    0.020    10.887    0.020    10.738    0.020     9.699    0.021     9.190    0.018     9.053    0.011 
   9882446     49.842    0.674       4.993    0.014   1.50405  0.39353    12.170    0.143    10.948    0.069    11.405    0.020    10.470    0.020    10.184    0.020    10.013    0.020     8.865    0.026     8.400    0.038     8.224    0.024 
   9883123     92.468    0.950       8.241    0.013   0.92091  0.25308    12.592    0.228    11.496    0.111    11.745    0.020    10.955    0.020    10.691    0.020    10.544    0.020     9.490    0.023     9.017    0.020     8.902    0.011 
   9883214     27.466    0.831       3.872    0.085   0.71201  0.28690    12.985    0.285    11.767    0.159    12.085    0.020    11.228    0.020    10.949    0.020    10.782    0.020     9.697    0.023     9.197    0.018     9.051    0.011 
   9893470    428.588   27.500      27.862    1.170   1.92934  0.27047    11.326    0.063    10.704    0.054    10.924    0.020    10.515    0.020    10.390    0.020    10.357    0.020     9.545    0.020     9.267    0.019     9.205    0.015 
   9893889     30.960    0.662       3.866    0.032   1.05600  0.29160    12.082    0.118    10.731    0.054    11.195    0.020    10.261    0.020     9.933    0.020     9.764    0.020     8.702    0.024     8.130    0.023     8.028    0.022 
   9896877      8.710    0.996       1.517    0.026   0.69384  0.33881    12.912    0.262    11.770    0.149    12.378    0.020    11.282    0.020    10.917    0.020    10.607    0.020     9.418    0.021     8.777    0.017     8.601    0.014 
   9897838    512.652    6.873      33.711    0.433   3.63465  0.54432    12.316    0.169    11.184    0.082    11.519    0.020    10.838    0.020    10.593    0.020    10.474    0.020     9.495    0.021     9.058    0.021     8.951    0.014 
   9902962     76.718    1.117       6.743    0.064   0.57143  0.26935    12.930    0.262    12.286    0.210    12.427    0.020    11.742    0.020    11.502    0.020    11.368    0.020    10.391    0.021     9.939    0.017     9.852    0.012 
   9903271    357.695    5.460      24.096    0.140   2.04132  0.32490    12.850    0.237    11.402    0.092    12.004    0.020    11.119    0.020    10.845    0.020    10.703    0.020     9.659    0.021     9.152    0.017     9.037    0.014 
   9903290      6.092    0.235       0.923    0.027   0.45485  0.46227    13.890    0.434    12.010    0.173    12.762    0.020    11.485    0.020    11.008    0.020    10.724    0.020     9.443    0.021     8.722    0.020     8.537    0.014 
   9903915     67.512    1.366       6.045    0.027   0.71774  0.36763    13.144    0.313    11.625    0.127    12.062    0.020    11.211    0.020    10.932    0.020    10.764    0.020     9.726    0.021     9.197    0.017     9.101    0.014 
   9906278     45.585    0.775       4.673    0.048   0.74121  0.26201    13.527    0.365    12.016    0.167    12.271    0.020    11.368    0.020    11.062    0.020    10.890    0.020     9.809    0.020     9.271    0.016     9.165    0.016 
   9908198     32.703    1.273       4.001    0.107   0.49927  0.24824    12.070    0.112    11.332    0.087    11.663    0.020    10.892    0.020    10.594    0.020    10.442    0.020     9.367    0.021     8.887    0.018     8.773    0.014 
   9908400    650.286   16.419      36.624    0.219   4.20455  0.25443     9.767    0.022     9.157    0.017     9.260    0.020     8.857    0.020     8.756    0.020     8.729    0.020     7.973    0.019     7.995    0.000     7.825    0.000 
   9909804     37.305    1.616       4.305    0.050   0.83327  0.27876    12.569    0.195    11.254    0.080    11.557    0.020    10.697    0.020    10.360    0.020    10.184    0.020     9.094    0.020     8.544    0.024     8.457    0.015 
   9910758     30.399    1.534       3.952    0.172   1.03796  0.41522    11.918    0.097    10.866    0.064    11.389    0.020    10.392    0.020    10.046    0.020     9.835    0.020     8.714    0.027     8.162    0.090     8.053    0.026 
   9932339     58.057    1.288       5.774    0.011   0.35098  0.33447    12.768    0.257    11.558    0.118    12.054    0.020    11.151    0.020    10.838    0.020    10.651    0.020     9.538    0.021     9.050    0.021     8.916    0.011 
   9940675     33.971    0.705       4.235    0.031   0.73870  0.26542    12.832    0.226    11.639    0.114    11.864    0.020    11.139    0.020    10.868    0.020    10.769    0.020     9.708    0.020     9.217    0.017     9.115    0.014 
   9941141     88.522    0.614       7.977    0.017   0.82164  0.50665    13.742    0.360    11.921    0.148    12.270    0.020    11.305    0.020    10.996    0.020    10.816    0.020     9.716    0.021     9.193    0.017     9.067    0.012 
   9942292     43.208    1.208       4.591    0.066   1.16449  0.25918    12.139    0.125    11.236    0.083    11.748    0.020    10.897    0.020    10.573    0.020    10.408    0.020     9.343    0.020     8.808    0.031     8.699    0.011 
   9942816     40.312    0.728       4.543    0.052   0.54484  0.26149    12.522    0.199    12.286    0.201    12.181    0.020    11.480    0.020    11.211    0.020    11.076    0.020    10.093    0.025     9.594    0.018     9.529    0.011 
   9955598   3546.786   70.803     153.156    0.060  14.41245  0.24170    10.524    0.035     9.717    0.026     9.928    0.020     9.334    0.020     9.163    0.020     9.103    0.020     8.200    0.018     7.838    0.020     7.768    0.023 
   9958567     25.964    0.802       3.327    0.072   0.51330  0.50410    11.847    0.087    10.944    0.067    11.276    0.020    10.483    0.020    10.183    0.020    10.037    0.020     8.947    0.023     8.426    0.020     8.328    0.012 
   9962623   1491.265  122.937      82.216    1.086   3.52342  0.24090    11.962    0.103    11.379    0.094    11.583    0.020    11.131    0.020    10.994    0.020    11.058    0.020    10.099    0.021     9.789    0.017     9.718    0.012 
   9962849     67.370    1.281       5.797    0.034   0.41789  0.50576    12.705    0.226    11.535    0.107    11.937    0.020    11.133    0.020    10.862    0.020    10.764    0.020     9.636    0.021     9.167    0.017     9.033    0.012 
   9965582      7.917    0.880       1.134    0.019   0.45995  0.33262    12.865    0.240    11.679    0.129    12.356    0.020    11.173    0.020    10.765    0.020    10.507    0.020     9.278    0.020     8.563    0.020     8.417    0.015 
   9966823     32.761    1.033       4.046    0.035   0.72237  0.31432    14.399    0.525    12.196    0.191    12.506    0.020    11.494    0.020    11.308    0.020    11.053    0.020     9.862    0.020     9.294    0.018     9.152    0.015 
   9967700    107.878    0.764       9.640    0.022   1.74774  0.23379    11.599    0.071    10.721    0.057    11.027    0.020    10.250    0.020    10.065    0.020     9.876    0.020     8.829    0.020     8.340    0.018     8.260    0.015 
   9968249     90.315    1.206       7.789    0.032   1.48161  0.27570    12.483    0.187    11.199    0.080    11.769    0.020    10.783    0.020    10.571    0.020    10.399    0.020     9.243    0.021     8.762    0.018     8.625    0.016 
   9970830     50.958    0.991       4.979    0.024   0.93326  0.53747    11.688    0.074    10.531    0.044    10.868    0.020     9.956    0.020     9.629    0.020     9.440    0.020     8.361    0.024     7.923    0.036     7.746    0.024 
   9994798     39.549    0.654       4.423    0.043   1.00538  0.28446    12.224    0.161    11.266    0.093    11.612    0.020    10.698    0.020    10.392    0.020    10.231    0.020     9.124    0.020     8.584    0.023     8.469    0.013 
   9995162     54.997    0.767       5.631    0.020   1.83369  0.26825    12.602    0.222    11.074    0.080    11.558    0.020    10.578    0.020    10.259    0.020    10.071    0.020     8.938    0.027     8.409    0.017     8.240    0.016 
  10001167     19.921    0.451       2.742    0.016   1.22765  0.24063    11.787    0.072    10.511    0.040    10.834    0.020    10.004    0.020     9.669    0.020     9.516    0.020     8.395    0.023     7.849    0.036     7.747    0.023 
  10002647     37.185    0.607       4.296    0.024   0.44172  0.26793    12.952    0.270    11.810    0.155    12.199    0.020    11.463    0.020    11.176    0.020    11.043    0.020     9.963    0.025     9.476    0.021     9.369    0.014 
  10003270    781.080   54.045      42.502    1.958   1.69587  0.23206    11.902    0.096    11.563    0.116    11.556    0.020    11.296    0.020    11.226    0.020    11.235    0.020    10.457    0.020    10.285    0.019    10.241    0.011 
  10003419     36.270    0.967       4.112    0.028   0.60969  0.53732    12.791    0.248    11.955    0.183    12.488    0.020    11.619    0.020    11.328    0.020    11.159    0.020    10.046    0.021     9.567    0.020     9.397    0.011 
  10005966     30.721    0.791       3.821    0.024   0.60596  0.36934    12.759    0.260    10.987    0.072    11.642    0.020    10.634    0.020    10.295    0.020    10.122    0.020     8.956    0.024     8.445    0.021     8.293    0.014 
  10006158     30.988    1.196       3.978    0.018   1.13024  0.32576    11.445    0.076    10.023    0.035    10.485    0.020     9.590    0.020     9.280    0.020     9.125    0.020     7.983    0.023     7.456    0.018     7.336    0.017 
  10006852     78.222    0.953       6.768    0.020   0.51956  0.34535    12.259    0.159    10.913    0.067    11.194    0.020    10.485    0.020    10.240    0.020    10.115    0.020     9.154    0.021     8.692    0.016     8.582    0.012 
  10014635     27.747    0.459       4.096    0.157   0.85755  0.34713    13.819    0.432    12.211    0.199    12.552    0.020    11.846    0.020    11.569    0.020    11.425    0.020    10.377    0.020     9.907    0.019     9.806    0.022 
  10016239   2180.275  114.913     101.494    1.583   5.68410  0.28164    10.465    0.035     9.871    0.029    10.047    0.020     9.809    0.020     9.731    0.020     9.748    0.020     8.984    0.027     8.802    0.018     8.741    0.015 
  10018963    973.851    5.657      54.987    0.053   7.04362  0.24021     9.360    0.020     8.832    0.015     8.936    0.020     8.634    0.020     8.558    0.020     8.541    0.020     7.713    0.019     7.499    0.020     7.453    0.023 
  10019747   1233.405  110.480      66.697    0.424   4.51743  0.29083    11.359    0.060    10.561    0.043    10.733    0.020    10.250    0.020    10.076    0.020    10.040    0.020     9.167    0.034     8.847    0.017     8.763    0.014 
  10023547     93.362    1.169       7.711    0.062   0.36665  0.66615    11.850    0.083    11.368    0.091    11.678    0.020    10.959    0.020    10.736    0.020    10.647    0.020     9.564    0.021     9.092    0.017     8.996    0.014 
  10025321    129.015    1.132      10.420    0.025   0.79427  0.30975    13.049    0.285    11.854    0.161    12.363    0.020    11.564    0.020    11.299    0.020    11.200    0.020    10.081    0.020     9.564    0.018     9.475    0.015 
  10025387    139.909    0.960      11.434    0.018   1.03113  0.26011    14.472    0.561    11.977    0.177    12.389    0.020    11.535    0.020    11.286    0.020    11.208    0.020    10.010    0.022     9.507    0.018     9.405    0.015 
  10025841   1542.395  177.227      75.175    6.717   3.52629  0.28035    11.735    0.078    10.949    0.064    11.179    0.020    10.636    0.020    10.556    0.020    10.557    0.020     9.680    0.021     9.440    0.018     9.364    0.016 
  10031856     21.134    0.996       2.552    0.012   1.06696  0.48724    13.795    0.411    11.849    0.160    12.790    0.020    11.578    0.020    11.129    0.020    10.877    0.020     9.538    0.025     8.894    0.033     8.694    0.018 
  10033231    136.376    1.518      10.723    0.016   1.56311  0.31332    11.995    0.103    10.791    0.057    11.302    0.020    10.388    0.020    10.083    0.020     9.880    0.020     8.764    0.024     8.247    0.038     8.131    0.021 
  10055196    106.433    1.076       8.802    0.016   1.55670  0.32631    12.985    0.284    11.144    0.082    11.582    0.020    10.683    0.020    10.405    0.020    10.247    0.020     9.182    0.021     8.603    0.038     8.522    0.019 
  10055674     44.706    0.659       4.556    0.014   0.65296  0.37319    12.027    0.122    10.687    0.056    11.171    0.020    10.213    0.020     9.913    0.020     9.738    0.020     8.610    0.020     8.038    0.020     7.910    0.024 
  10055700     35.949    1.053       4.157    0.068   0.46830  0.39092    13.146    0.325    11.689    0.138    12.377    0.020    11.639    0.020    11.387    0.020    11.240    0.020    10.176    0.021     9.699    0.020     9.607    0.011 
  10056474     50.443    0.834       4.916    0.025   0.96707  0.24516    11.384    0.074    10.200    0.040    10.566    0.020     9.758    0.020     9.503    0.020     9.353    0.020     8.316    0.023     7.799    0.018     7.708    0.013 
  10068307    974.102    7.127      54.038    0.035   8.64109  0.22301     8.858    0.017     8.299    0.013     8.359    0.020     8.069    0.020     8.016    0.020     7.994    0.020     7.188    0.024     6.964    0.017     6.944    0.027 
  10068801     11.666    0.195       1.627    0.017   0.18708  0.83325    13.485    0.419    11.500    0.120    11.931    0.020    10.787    0.020    10.392    0.020    10.155    0.020     8.880    0.030     8.261    0.020     8.099    0.012 
  10068810     48.746    0.465       5.339    0.015   1.06528  0.27653    12.402    0.213    11.567    0.133    11.938    0.020    11.093    0.020    10.790    0.020    10.622    0.020     9.521    0.021     8.973    0.018     8.875    0.012 
  10069570     41.203    0.608       4.442    0.015   0.69386  0.27768    12.724    0.251    11.313    0.096    11.840    0.020    10.970    0.020    10.669    0.020    10.505    0.020     9.375    0.021     8.813    0.033     8.704    0.011 
  10070717     32.485    0.979       4.126    0.038   0.76184  0.33233    13.747    0.397    12.205    0.197    12.686    0.020    11.803    0.020    11.518    0.020    11.359    0.020    10.240    0.023     9.694    0.020     9.580    0.014 
  10071249     33.111    0.636       3.993    0.020   0.91639  0.26131    12.780    0.237    11.432    0.103    11.796    0.020    11.015    0.020    10.726    0.020    10.579    0.020     9.543    0.021     8.987    0.024     8.896    0.011 
  10074716   1724.368  231.310      83.884    2.496   2.98496  0.29119    13.002    0.282    11.644    0.123    11.908    0.020    11.473    0.020    11.352    0.020    11.332    0.020    10.501    0.020    10.189    0.017    10.147    0.015 
  10079226   2570.387   61.594     116.036    0.212   6.67034  0.31421    10.878    0.045    10.270    0.037    10.355    0.020     9.980    0.020     9.875    0.020     9.869    0.020     9.050    0.024     8.781    0.018     8.714    0.015 
  10081026    714.109   57.574      43.416    2.158   2.47813  0.50941    11.837    0.085    11.109    0.075    11.379    0.020    11.114    0.020    11.036    0.020    11.050    0.020    10.267    0.025    10.037    0.021     9.996    0.012 
  10083480     29.889    1.273       3.985    0.063   0.50157  0.25552    13.444    0.364    12.191    0.194    12.069    0.020    11.309    0.020    11.022    0.020    10.881    0.020     9.839    0.020     9.313    0.017     9.202    0.014 
  10086465     41.673    2.436       4.352    0.030   0.55098  0.25236    12.808    0.257    11.890    0.165    12.157    0.020    11.314    0.020    11.014    0.020    10.864    0.020     9.790    0.023     9.258    0.018     9.117    0.014 
  10087394     58.324    0.720       5.963    0.018   1.10923  0.27293    12.711    0.218    11.350    0.086    11.646    0.020    10.756    0.020    10.473    0.020    10.344    0.020     9.134    0.029     8.566    0.026     8.474    0.014 
  10087522     56.914    1.086       5.121    0.032   0.30018  0.42123    11.743    0.074    10.564    0.045    10.926    0.020    10.213    0.020     9.965    0.020     9.871    0.020     8.742    0.020     8.286    0.023     8.199    0.014 
  10088136    364.253   11.686      24.824    1.889   1.99130  0.34420    12.324    0.173    11.382    0.099    11.647    0.020    10.993    0.020    10.758    0.020    10.701    0.020     9.688    0.022     9.233    0.018     9.170    0.015 
  10090400     31.749    0.939       3.962    0.051   1.01699  0.37122    12.701    0.221    12.180    0.181    12.232    0.020    11.285    0.020    10.953    0.020    10.690    0.020     9.488    0.022     8.934    0.018     8.786    0.016 
  10093930     33.546    0.868       4.059    0.031   1.82218  0.27601    11.360    0.065    10.013    0.032    10.527    0.020     9.562    0.020     9.259    0.020     9.056    0.020     7.855    0.023     7.330    0.023     7.188    0.023 
  10095427     57.272    0.543       6.047    0.021   1.86852  0.27519    11.274    0.064    10.078    0.035    10.367    0.020     9.556    0.020     9.274    0.020     9.145    0.020     7.980    0.021     7.438    0.023     7.354    0.018 
  10118422     44.631    0.653       4.694    0.033   0.78257  0.37958    12.923    0.265    12.286    0.202    12.325    0.020    11.508    0.020    11.229    0.020    11.074    0.020    10.029    0.020     9.550    0.018     9.445    0.011 
  10118942    773.262   53.901      46.412    1.522   2.23756  0.48472    12.068    0.121    11.952    0.171    11.721    0.020    11.403    0.020    11.317    0.020    11.273    0.020    10.478    0.021    10.217    0.020    10.184    0.011 
  10122158    187.132    1.630      14.407    0.021   1.38337  0.34409    13.357    0.377    12.112    0.202    12.386    0.020    11.625    0.020    11.373    0.020    11.231    0.020    10.252    0.020     9.757    0.018     9.664    0.013 
  10123207    159.678    1.133      13.719    0.030   1.63023  0.30637    14.101    0.472    11.705    0.144    12.385    0.020    11.660    0.020    11.391    0.020    11.247    0.020    10.256    0.022     9.714    0.018     9.634    0.016 
  10124436     47.901    0.575       4.892    0.014   0.57221  0.26122    12.859    0.244    11.783    0.145    11.985    0.020    11.103    0.020    10.796    0.020    10.641    0.020     9.573    0.021     9.016    0.018     8.891    0.013 
  10130853    297.046    2.789      20.306    0.036   2.05440  0.27332    12.287    0.156    11.580    0.113    11.720    0.020    10.842    0.020    10.580    0.020    10.408    0.020     9.394    0.021     8.948    0.044     8.778    0.011 
  10131030    104.465    1.120       8.054    0.022   1.72894  0.26910    10.382    0.032     9.285    0.019     9.625    0.020     8.868    0.020     8.632    0.020     8.498    0.020     7.516    0.020     7.127    0.021     7.005    0.016 
  10132247     63.539    0.622       6.478    0.016   0.52384  0.32234    13.253    0.349    11.932    0.172    12.104    0.020    11.287    0.020    10.988    0.020    10.821    0.020     9.781    0.022     9.240    0.018     9.136    0.011 
  10134740     39.304    0.851       4.467    0.040   0.84488  0.28550    11.712    0.081    10.552    0.048    11.010    0.020    10.252    0.020     9.965    0.020     9.815    0.020     8.782    0.024     8.288    0.017     8.191    0.021 
  10136291     34.408    0.621       4.092    0.014   0.08144  0.51451    13.033    0.277    11.837    0.155    12.540    0.020    11.634    0.020    11.315    0.020    11.107    0.020    10.000    0.022     9.454    0.018     9.327    0.014 
  10147072     67.106    2.433       6.189    0.028   0.68851  0.34392    12.601    0.213    11.551    0.107    12.191    0.020    11.398    0.020    11.102    0.020    10.965    0.020     9.955    0.022     9.414    0.019     9.294    0.012 
  10147635    613.804    4.411      37.123    0.098   2.19959  0.21743    11.649    0.070    10.802    0.058    10.994    0.020    10.599    0.020    10.480    0.020    10.441    0.020     9.632    0.021     9.344    0.017     9.278    0.012 
  10148026     71.688    0.916       6.466    0.026   0.93146  0.27631    12.631    0.218    11.583    0.111    11.924    0.020    11.160    0.020    10.897    0.020    10.750    0.020     9.752    0.020     9.275    0.018     9.165    0.015 
  10155286    114.754    1.131       8.753    0.038   1.24582  0.32881    12.344    0.161    11.023    0.069    11.713    0.020    10.853    0.020    10.637    0.020    10.535    0.020     9.501    0.022     9.027    0.018     8.921    0.015 
  10157507     67.965    0.782       6.625    0.017   1.95122  0.42965    11.974    0.116    10.741    0.059    11.088    0.020    10.571    0.020    10.308    0.020     9.850    0.020     8.697    0.023     8.170    0.018     8.057    0.015 
  10158548     78.418    0.610       7.866    0.017   1.25136  0.28931    13.486    0.350    11.480    0.104    12.239    0.020    11.407    0.020    11.154    0.020    11.008    0.020     9.855    0.022     9.314    0.016     9.222    0.016 
  10161943     60.219    0.681       6.247    0.021   0.84871  0.29368    13.448    0.383    12.286    0.225    12.473    0.020    11.561    0.020    11.209    0.020    11.046    0.020     9.855    0.021     9.288    0.017     9.149    0.014 
  10162436   1015.101    8.029      55.834    0.050   7.25220  0.25010     9.272    0.019     8.747    0.014     8.780    0.020     8.464    0.020     8.446    0.020     8.434    0.020     7.636    0.030     7.438    0.024     7.358    0.020 
  10186053     31.791    0.631       4.013    0.039   1.22312  0.74816    12.705    0.224    11.398    0.095    11.711    0.020    10.817    0.020    10.506    0.020    10.360    0.020     9.196    0.029     8.704    0.029     8.579    0.011 
  10186075     25.412    0.566       3.139    0.014   1.03386  0.46552    12.197    0.143    10.802    0.059    11.170    0.020    10.245    0.020     9.924    0.020     9.748    0.020     8.550    0.020     7.966    0.023     7.869    0.018 
  10186608     33.645    0.949       4.105    0.049   0.57735  0.30421    12.679    0.240    11.602    0.121    11.916    0.020    11.015    0.020    10.757    0.020    10.587    0.020     9.432    0.022     8.887    0.031     8.842    0.011 
  10186764   1303.519  107.237      68.253    3.230   3.11310  0.22720    11.635    0.074    11.150    0.079    11.083    0.020    10.793    0.020    10.750    0.020    10.720    0.020     9.877    0.021     9.653    0.023     9.584    0.011 
  10189920     24.827    0.586       3.572    0.215   1.08063  0.36853    13.051    0.307    11.829    0.171    12.413    0.020    11.500    0.020    11.175    0.020    11.012    0.020     9.871    0.020     9.305    0.018     9.210    0.013 
  10192458    117.029    0.714      10.417    0.020   0.94968  0.30853    13.495    0.312    11.952    0.148    12.721    0.020    11.946    0.020    11.677    0.020    11.546    0.020    10.461    0.021     9.979    0.018     9.872    0.016 
  10196240     35.139    0.625       4.108    0.024   0.31942  0.28879    12.168    0.135    11.234    0.080    11.615    0.020    10.715    0.020    10.416    0.020    10.271    0.020     9.192    0.021     8.657    0.020     8.525    0.012 
  10196797     31.504    1.103       3.976    0.059   0.89282  0.26420    12.786    0.226    11.187    0.078    11.727    0.020    10.883    0.020    10.603    0.020    10.451    0.020     9.388    0.024     8.879    0.018     8.772    0.014 
  10198347     38.811    1.169       4.499    0.115   0.70820  0.32510    11.765    0.077    10.682    0.053    10.986    0.020    10.221    0.020     9.938    0.020     9.806    0.020     8.771    0.023     8.318    0.016     8.211    0.026 
  10202184    158.148    0.846      12.698    0.021   1.04529  0.23393    13.891    0.436    11.933    0.169    12.411    0.020    11.662    0.020    11.380    0.020    11.251    0.020    10.241    0.021     9.746    0.018     9.633    0.011 
  10202294   1102.603   38.031      57.733    0.763   3.57344  0.33780    11.812    0.080    10.854    0.061    11.032    0.020    10.561    0.020    10.426    0.020    10.395    0.020     9.533    0.021     9.280    0.020     9.205    0.011 
  10206307     32.067    0.935       4.055    0.040   0.76447  0.60475    12.858    0.241    11.601    0.108    12.038    0.020    11.163    0.020    10.849    0.020    10.672    0.020     9.611    0.021     9.058    0.018     8.956    0.014 
  10207321     64.302    0.771       6.672    0.018   0.69369  0.62717    13.090    0.280    11.784    0.147    12.255    0.020    11.448    0.020    11.154    0.020    10.989    0.020     9.904    0.022     9.361    0.017     9.268    0.015 
  10213931     43.761    0.567       4.567    0.015   0.48607  0.39429    13.206    0.309    11.651    0.121    12.166    0.020    11.200    0.020    10.898    0.020    10.682    0.020     9.583    0.021     9.014    0.017     8.844    0.012 
  10215584   2107.227  457.452     115.158    2.401   3.52887  0.50596    11.404    0.061    10.696    0.050    10.920    0.020    10.527    0.020    10.391    0.020    10.357    0.020     9.534    0.020     9.232    0.019     9.159    0.012 
  10220213    218.756    6.563      16.439    0.015   1.33393  0.27446    13.284    0.345    12.226    0.200    12.261    0.020    11.594    0.020    11.352    0.020    11.227    0.020    10.260    0.021     9.785    0.017     9.703    0.014 
  10220795     47.659    0.788       4.863    0.031   1.17124  0.29392    11.928    0.101    10.902    0.065    11.198    0.020    10.427    0.020    10.152    0.020    10.006    0.020     8.940    0.026     8.460    0.016     8.366    0.015 
  10226276     60.561    0.555       6.031    0.017   1.86340  0.25402    11.572    0.076    10.492    0.046    10.901    0.020     9.955    0.020     9.645    0.020     9.465    0.020     8.364    0.019     7.804    0.023     7.685    0.021 
  10227872     93.529    1.453       7.875    0.028   1.04916  0.28848    12.117    0.142    10.808    0.064    11.188    0.020    10.413    0.020    10.136    0.020     9.993    0.020     9.001    0.019     8.517    0.024     8.402    0.014 
  10229796     46.250    0.706       4.877    0.063   0.46463  0.31076    12.098    0.135    11.018    0.075    11.480    0.020    10.535    0.020    10.183    0.020    10.018    0.020     8.915    0.023     8.418    0.038     8.262    0.023 
  10253776    106.341    1.667       8.688    0.031   1.44536  0.26619    11.182    0.055    10.133    0.034    10.492    0.020     9.768    0.020     9.537    0.020     9.432    0.020     8.409    0.029     7.938    0.021     7.860    0.018 
  10254023     23.410    1.623       3.083    0.026   0.74472  0.36819    14.930    0.688    11.777    0.150    12.440    0.020    11.542    0.020    11.253    0.020    11.090    0.020     9.979    0.025     9.403    0.020     9.270    0.011 
  10254051     29.501    0.436       4.224    0.152   1.08441  0.35839    12.190    0.146    11.613    0.122    11.938    0.020    11.279    0.020    11.038    0.020    10.920    0.020     9.891    0.022     9.473    0.020     9.384    0.011 
  10257683     31.671    0.547       3.712    0.014   0.63440  0.29868    12.667    0.215    11.628    0.119    12.089    0.020    11.187    0.020    10.890    0.020    10.717    0.020     9.577    0.020     9.017    0.018     8.888    0.013 
  10262542    104.280    0.804       9.291    0.019   0.83134  0.24984    12.544    0.195    11.848    0.160    11.938    0.020    11.201    0.020    10.957    0.020    10.827    0.020     9.793    0.021     9.314    0.017     9.219    0.012 
  10268744     32.365    1.342       3.777    0.026   1.12013  0.26167    11.793    0.077    10.397    0.039    10.824    0.020     9.834    0.020     9.534    0.020     9.354    0.020     8.191    0.034     7.645    0.033     7.493    0.021 
  10272641     90.229    0.537       8.168    0.019   0.95031  0.29466    13.513    0.352    12.270    0.193    12.352    0.020    11.586    0.020    11.303    0.020    11.155    0.020    10.092    0.021     9.608    0.019     9.498    0.014 
  10272858    343.693    1.560      22.755    0.029   2.14352  0.29364    12.752    0.238    11.395    0.092    11.987    0.020    11.278    0.020    11.045    0.020    10.920    0.020     9.914    0.020     9.461    0.019     9.380    0.014 
  10272923    487.863    7.986      30.858    0.151   2.35170  0.49891    13.205    0.318    11.754    0.140    12.095    0.020    11.313    0.020    11.061    0.020    10.929    0.020     9.887    0.020     9.442    0.021     9.330    0.014 
  10282002     31.215    1.268       3.685    0.033   0.68840  0.31616    13.253    0.328    11.579    0.115    12.334    0.020    11.311    0.020    10.967    0.020    10.762    0.020     9.599    0.024     9.019    0.018     8.867    0.015 
  10286616     31.659    0.782       4.029    0.084   0.75680  0.40901    13.067    0.296    11.553    0.114    12.414    0.020    11.607    0.020    11.306    0.020    11.142    0.020    10.076    0.021     9.507    0.018     9.412    0.015 
  10288903     49.673    0.591       5.157    0.013   0.49040  0.39698    13.093    0.316    12.189    0.209    12.805    0.020    11.937    0.020    11.612    0.020    11.435    0.020    10.296    0.019     9.757    0.017     9.643    0.014 
  10290021   1051.136   71.208      54.371    0.594   3.35037  0.28504    10.747    0.042    10.050    0.032    10.237    0.020     9.891    0.020     9.784    0.020     9.765    0.020     8.948    0.032     8.742    0.018     8.682    0.014 
  10290457     30.040    1.240       3.969    0.023   0.67385  0.66989    14.401    0.540    11.806    0.162    12.386    0.020    11.457    0.020    11.140    0.020    10.959    0.020     9.841    0.020     9.272    0.018     9.144    0.014 
  10297313    100.538    1.496       8.086    0.026   0.47554  0.44792    12.864    0.246    11.706    0.132    12.498    0.020    11.555    0.020    11.211    0.020    11.010    0.020     9.908    0.027     9.382    0.034     9.282    0.020 
  10319352   1066.464  240.654      78.746    1.706   3.68567  0.25617    12.119    0.129    11.284    0.087    11.461    0.020    10.945    0.020    10.808    0.020    10.746    0.020     9.903    0.022     9.596    0.018     9.517    0.011 
  10319709     15.961    0.267       2.165    0.009   0.35025  0.32835    13.478    0.349    11.637    0.117    12.469    0.020    11.459    0.020    11.103    0.020    10.914    0.020     9.725    0.023     9.131    0.018     8.989    0.011 
  10320170     24.556    0.576       2.952    0.013   0.80323  0.43170    13.740    0.418    12.069    0.187    12.474    0.020    11.443    0.020    11.114    0.020    10.907    0.020     9.776    0.026     9.120    0.027     9.023    0.020 
  10322381   1676.181  137.373      86.644    6.534   3.50353  0.22958    11.629    0.076    11.116    0.082    11.265    0.020    10.977    0.020    10.908    0.020    10.886    0.020    10.128    0.021     9.874    0.018     9.834    0.014 
  10324098    902.104   42.305      49.903    1.406   1.51801  0.42778    12.090    0.113    11.639    0.112    11.700    0.020    11.391    0.020    11.296    0.020    11.317    0.020    10.545    0.022    10.309    0.019    10.231    0.017 
  10328498     42.698    0.661       4.541    0.013   0.41662  0.24890    13.123    0.290    11.458    0.099    11.938    0.020    11.087    0.020    10.792    0.020    10.644    0.020     9.575    0.024     9.054    0.018     8.946    0.016 
  10331686    235.118    1.187      17.727    0.023   2.08996  0.30871    12.649    0.207    11.451    0.092    11.824    0.020    11.139    0.020    10.912    0.020    10.761    0.020     9.793    0.025     9.317    0.019     9.229    0.014 
  10351059   1337.308   82.346      65.373    1.660   3.49616  0.31289    10.842    0.044    10.370    0.040    10.368    0.020    10.118    0.020    10.045    0.020    10.057    0.020     9.325    0.020     9.145    0.019     9.091    0.012 
  10351792     29.897    1.901       3.601    0.042   1.98731  0.41682    12.647    0.242    11.659    0.131    12.216    0.020    11.103    0.020    10.756    0.020    10.527    0.020     9.347    0.021     8.772    0.020     8.619    0.014 
  10351820     56.046    0.921       5.729    0.015   1.92068  0.31360    11.424    0.065    10.250    0.036    10.658    0.020     9.813    0.020     9.523    0.020     9.350    0.020     8.309    0.044     7.713    0.016     7.602    0.018 
  10352615     61.130    1.192       5.720    0.016   1.05781  0.23953    12.193    0.150    10.998    0.072    11.493    0.020    10.760    0.020    10.485    0.020    10.346    0.020     9.304    0.021     8.810    0.026     8.706    0.015 
  10353044     32.007    1.704       4.112    0.052   0.86149  0.26195    12.610    0.224    11.290    0.090    11.657    0.020    10.825    0.020    10.571    0.020    10.361    0.020     9.293    0.020     8.773    0.021     8.656    0.015 
  10355672     36.164    0.764       4.120    0.035   0.74915  0.44753    12.935    0.301    10.740    0.063    11.410    0.020    10.394    0.020    10.064    0.020     9.870    0.020     8.715    0.027     8.183    0.024     8.038    0.014 
  10355856   1319.980   14.383      67.285    0.143   5.56550  0.25367     9.758    0.024     9.294    0.021     9.310    0.020     9.097    0.020     9.023    0.020     9.044    0.020     8.298    0.021     8.114    0.021     8.057    0.014 
  10357764     41.851    1.337       4.516    0.048   1.08355  0.23449    12.438    0.214    11.424    0.112    11.636    0.020    10.698    0.020    10.380    0.020    10.192    0.020     9.056    0.027     8.540    0.018     8.390    0.014 
  10358632     32.294    0.628       4.137    0.062   0.94969  0.26361    12.776    0.272    11.734    0.156    12.112    0.020    11.213    0.020    10.888    0.020    10.690    0.020     9.618    0.022     9.043    0.018     8.922    0.015 
  10359999     45.797    0.796       4.701    0.032   1.78954  0.26861    10.923    0.049     9.660    0.025     9.964    0.020     9.164    0.020     8.890    0.020     8.727    0.020     7.667    0.034     7.196    0.033     7.075    0.021 
  10362043     39.160    0.716       4.420    0.060   0.64910  0.25135    11.807    0.081    10.768    0.058    11.224    0.020    10.391    0.020    10.073    0.020     9.880    0.020     8.808    0.023     8.258    0.049     8.158    0.021 
  10383488     13.801    0.563       2.048    0.020   0.26676  0.31005    13.598    0.415    11.778    0.164    12.373    0.020    11.440    0.020    11.077    0.020    10.886    0.020     9.737    0.025     9.128    0.018     9.006    0.011 
  10383668     51.572    1.063       4.872    0.037   0.68441  0.32311    12.159    0.153    10.991    0.075    11.474    0.020    10.696    0.020    10.421    0.020    10.291    0.020     9.252    0.029     8.748    0.016     8.678    0.011 
  10384255     43.310    0.842       4.595    0.059   0.64439  0.31579    13.202    0.319    11.683    0.137    12.142    0.020    11.392    0.020    11.107    0.020    10.970    0.020     9.914    0.022     9.414    0.021     9.327    0.011 
  10388249     53.526    0.644       5.448    0.013   1.18179  0.24382    12.788    0.238    11.667    0.125    11.861    0.020    10.939    0.020    10.619    0.020    10.448    0.020     9.356    0.024     8.801    0.018     8.666    0.019 
  10389037     40.391    1.296       4.170    0.019   1.05188  0.26677    11.878    0.087    10.859    0.060    11.209    0.020    10.267    0.020     9.962    0.020     9.783    0.020     8.682    0.024     8.158    0.027     8.026    0.016 
  10389393     39.331    0.523       4.451    0.011   0.63151  0.32408    14.082    0.404    12.240    0.173    12.636    0.020    11.819    0.020    11.505    0.020    11.340    0.020    10.303    0.021     9.724    0.018     9.618    0.016 
  10394814    372.931    4.034      25.560    0.247   2.77646  0.22606    11.897    0.092    10.821    0.061    11.281    0.020    10.567    0.020    10.315    0.020    10.190    0.020     9.190    0.034     8.736    0.027     8.674    0.011 
  10398597   1001.925  103.125      57.387    2.599   1.61578  0.24203    12.180    0.145    11.977    0.173    11.857    0.020    11.560    0.020    11.464    0.020    11.445    0.020    10.692    0.021    10.481    0.017    10.455    0.012 
  10402819     56.123    0.907       5.322    0.017   1.20384  0.23466    11.682    0.071    10.623    0.044    10.947    0.020    10.207    0.020     9.950    0.020     9.819    0.020     8.820    0.019     8.339    0.017     8.251    0.012 
  10403036      9.996    0.248       1.636    0.016   0.68741  0.25791    12.830    0.245    11.377    0.092    11.748    0.020    10.768    0.020    10.354    0.020    10.105    0.020     8.982    0.048     8.277    0.018     8.180    0.012 
  10416550     47.168    0.738       5.067    0.018   0.78114  0.27242    13.113    0.330    11.544    0.116    12.207    0.020    11.383    0.020    11.078    0.020    10.909    0.020     9.813    0.019     9.294    0.017     9.177    0.015 
  10417911    989.906   47.878      56.138    2.078   2.51141  0.43869    12.232    0.162    11.635    0.132    11.746    0.020    11.188    0.020    11.011    0.020    10.940    0.020    10.068    0.020     9.785    0.019     9.694    0.012 
  10426854     40.561    0.946       4.393    0.033   1.28622  0.45494    11.476    0.064    10.415    0.040    10.671    0.020     9.897    0.020     9.579    0.020     9.393    0.020     8.350    0.019     7.882    0.044     7.746    0.020 
  10459696     61.467    0.620       5.864    0.013   0.86865  0.30412    12.962    0.287    11.213    0.089    11.941    0.020    11.004    0.020    10.713    0.020    10.541    0.020     9.435    0.022     8.853    0.033     8.729    0.011 
  10461757     25.844    1.388       3.420    0.075   0.48469  0.31622    12.195    0.141    11.342    0.091    11.738    0.020    11.003    0.020    10.726    0.020    10.594    0.020     9.513    0.023     9.048    0.019     8.922    0.011 
  10462940   2317.486   55.734     104.459    0.415   6.44938  0.24067    10.448    0.032     9.836    0.026     9.925    0.020     9.605    0.020     9.529    0.020     9.534    0.020     8.755    0.043     8.508    0.021     8.468    0.014 
  10468528     28.573    0.501       3.751    0.074   0.78109  0.25119    12.061    0.112    11.146    0.075    11.709    0.020    10.824    0.020    10.509    0.020    10.315    0.020     9.201    0.029     8.730    0.031     8.563    0.012 
  10469976     51.445    1.600       4.868    0.026   1.03481  0.27714    12.380    0.165    11.002    0.068    11.329    0.020    10.566    0.020    10.286    0.020    10.130    0.020     9.115    0.021     8.600    0.026     8.529    0.015 
  10473692     92.630    0.659       8.618    0.030   1.80536  0.38732    12.558    0.204    11.884    0.156    12.401    0.020    11.548    0.020    11.241    0.020    11.058    0.020     9.999    0.018     9.463    0.017     9.371    0.020 
  10480806     65.580    1.375       6.518    0.019   1.76005  0.74795    12.817    0.282    11.165    0.090    11.557    0.020    10.714    0.020    10.417    0.020    10.253    0.020     9.225    0.021     8.673    0.020     8.555    0.014 
  10482001     56.487    1.201       5.017    0.066   0.70724  0.25189    12.261    0.157    10.910    0.066    11.234    0.020    10.405    0.020    10.141    0.020    10.000    0.020     8.936    0.019     8.421    0.016     8.334    0.015 
  10489108     30.095    0.415       3.472    0.041   1.08515  0.26105    11.212    0.063     9.905    0.031    10.268    0.020     9.447    0.020     9.147    0.020     8.990    0.020     7.956    0.020     7.418    0.023     7.318    0.021 
  10491771   1685.675  167.841      81.002    2.539   5.02793  0.26869    10.310    0.030     9.749    0.026     9.842    0.020     9.624    0.020     9.579    0.020     9.607    0.020     8.913    0.046     8.672    0.034     8.670    0.018 
  10513837    193.818    1.301      14.953    0.022   3.55728  0.23574    10.709    0.040     9.563    0.023     9.890    0.020     9.113    0.020     8.854    0.020     8.736    0.020     7.738    0.026     7.264    0.034     7.181    0.024 
  10514430   1303.000   30.000      70.000    1.000   3.75795  0.28962    11.741    0.071    10.905    0.059    11.173    0.020    10.714    0.020    10.596    0.020    10.584    0.020     9.429    0.000     9.094    0.029     9.008    0.031 
  10515966     36.065    1.007       4.314    0.035   0.45079  0.39985    12.445    0.182    11.552    0.103    11.776    0.020    11.033    0.020    10.755    0.020    10.633    0.020     9.569    0.021     9.082    0.020     9.017    0.011 
  10516096   1679.476    8.100      84.443    0.035   7.34694  0.30208    10.294    0.029     9.611    0.023     9.715    0.020     9.351    0.020     9.267    0.020     9.226    0.020     8.441    0.029     8.176    0.026     8.129    0.021 
  10518551    879.302   23.997      50.052    0.688   3.03138  0.27489    11.082    0.051    10.391    0.040    10.555    0.020    10.244    0.020    10.124    0.020    10.114    0.020     9.326    0.020     9.062    0.018     8.987    0.016 
  10522084     46.061    0.489       4.912    0.029   1.52787  0.24008    10.801    0.042     9.663    0.025     9.977    0.020     9.156    0.020     8.882    0.020     8.769    0.020     7.753    0.034     7.236    0.033     7.128    0.017 
  10525475     38.903    1.027       4.347    0.024   0.68177  0.27594    11.951    0.098    11.120    0.073    11.516    0.020    10.698    0.020    10.416    0.020    10.263    0.020     9.187    0.023     8.676    0.023     8.548    0.011 
  10525595    116.404    0.940       9.470    0.019   0.83951  0.24518    12.920    0.245    11.450    0.097    11.892    0.020    11.119    0.020    10.865    0.020    10.741    0.020     9.708    0.021     9.223    0.020     9.107    0.011 
  10527754     60.373    0.574       5.968    0.019   0.93368  0.29622    13.601    0.354    11.991    0.161    12.795    0.020    11.729    0.020    11.385    0.020    11.193    0.020    10.047    0.023     9.474    0.019     9.320    0.014 
  10532751    101.487    1.270       8.301    0.040   0.13160  0.65344    12.131    0.124    11.089    0.072    11.341    0.020    10.643    0.020    10.419    0.020    10.276    0.020     9.286    0.019     8.834    0.015     8.772    0.014 
  10538371      2.657    0.262       0.602    0.018   0.38685  0.33034    13.296    0.340    11.911    0.176    12.414    0.020    11.075    0.020    10.507    0.020    10.168    0.020     8.862    0.018     8.079    0.021     7.909    0.020 
  10545152     33.022    0.755       4.096    0.065   0.81643  0.28825    12.077    0.130    10.872    0.067    11.192    0.020    10.359    0.020    10.073    0.020     9.909    0.020     8.901    0.026     8.329    0.021     8.211    0.014 
  10548319    228.185    1.578      16.324    0.055   1.04138  0.33669    12.617    0.239    11.882    0.181    12.676    0.020    12.004    0.020    11.778    0.020    11.639    0.020    10.672    0.023    10.215    0.021    10.124    0.012 
  10550429    131.205    1.317      10.690    0.018   2.25430  0.29471    11.020    0.055     9.964    0.033    10.269    0.020     9.503    0.020     9.268    0.020     9.113    0.020     8.074    0.019     7.600    0.016     7.498    0.017 
  10552202     38.704    0.664       4.366    0.015   0.75249  0.30568    13.322    0.397    12.044    0.205    12.327    0.020    11.598    0.020    11.311    0.020    11.140    0.020    10.099    0.020     9.586    0.016     9.472    0.017 
  10582841     28.800    0.616       4.174    0.305   1.19195  0.71132    13.016    0.281    11.301    0.087    11.877    0.020    11.088    0.020    10.805    0.020    10.663    0.020     9.654    0.022     9.162    0.018     9.057    0.013 
  10586004   1395.000   40.000      69.200    1.400   2.66491  0.28357    12.881    0.222    11.905    0.149   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000    10.600    0.025    10.325    0.017    10.252    0.019 
  10587122     38.340    1.007       4.416    0.045   1.93057  0.24381    10.938    0.048     9.622    0.024    10.017    0.020     9.086    0.020     8.817    0.020     8.624    0.020     7.579    0.041     7.014    0.021     6.892    0.020 
  10587702     46.424    0.513       4.886    0.016   1.06190  0.26942    14.375    0.579    11.663    0.136    12.704    0.020    11.758    0.020    11.419    0.020    11.256    0.020    10.103    0.023     9.552    0.020     9.408    0.014 
  10592249     37.560    0.453       4.233    0.041   0.63948  0.33609    13.015    0.246    12.099    0.167    12.657    0.020    11.697    0.020    11.384    0.020    11.208    0.020    10.115    0.021     9.573    0.019     9.471    0.014 
  10592802     28.154    0.655       4.098    0.048   1.17504  0.24148    11.389    0.063    10.222    0.036    10.621    0.020     9.881    0.020     9.620    0.020     9.460    0.020     8.435    0.024     7.974    0.020     7.880    0.023 
  10592924     52.437    0.736       5.415    0.012   0.72897  0.24195    13.045    0.276    11.919    0.160    12.416    0.020    11.641    0.020    11.344    0.020    11.201    0.020    10.138    0.022     9.626    0.019     9.532    0.011 
  10593351    502.237    7.713      32.091    0.146   1.62357  0.26691    11.829    0.081    11.213    0.080    11.196    0.020    10.729    0.020    10.584    0.020    10.549    0.020     9.742    0.020     9.476    0.017     9.429    0.014 
  10597648     35.623    0.619       3.960    0.013   1.01585  0.24559    13.332    0.316    11.439    0.094    11.839    0.020    10.746    0.020    10.373    0.020    10.141    0.020     9.005    0.027     8.383    0.017     8.233    0.014 
  10598558     43.532    0.626       4.585    0.022   1.08445  0.24389    11.906    0.089    10.671    0.049    10.966    0.020    10.159    0.020     9.893    0.020     9.720    0.020     8.678    0.023     8.199    0.026     8.097    0.016 
  10599712     37.590    0.668       4.200    0.045   0.91628  0.23203    12.221    0.145    11.268    0.083    11.840    0.020    10.985    0.020    10.679    0.020    10.491    0.020     9.428    0.025     8.887    0.021     8.780    0.014 
  10602015    182.078    1.075      14.263    0.068   1.63064  0.27201    12.676    0.235    11.635    0.127    11.968    0.020    11.135    0.020    10.860    0.020    10.733    0.020     9.668    0.039     9.192    0.039     9.096    0.031 
  10602976     35.783    0.787       4.240    0.029   0.84931  0.27225    13.164    0.317    12.137    0.186    12.447    0.020    11.645    0.020    11.326    0.020    11.154    0.020    10.163    0.020     9.633    0.017     9.504    0.020 
  10603958     29.547    1.475       3.820    0.055   1.11535  0.43406    12.800    0.236    11.539    0.101    12.124    0.020    11.280    0.020    10.961    0.020    10.770    0.020     9.757    0.021     9.197    0.018     9.082    0.016 
  10604255     29.495    1.358       3.779    0.064   1.36627  0.22699    11.564    0.070    10.209    0.035    10.613    0.020     9.727    0.020     9.403    0.020     9.221    0.020     8.129    0.026     7.551    0.034     7.448    0.021 
  10604460     30.376    0.845       3.822    0.042   1.24079  0.25892    12.283    0.154    11.134    0.076    11.824    0.020    10.839    0.020    10.496    0.020    10.302    0.020     9.196    0.021     8.611    0.026     8.485    0.014 
  10610250    153.491    0.870      12.530    0.032   1.50236  0.43852    13.559    0.397    11.685    0.137    12.288    0.020    11.370    0.020    11.062    0.020    10.880    0.020     9.816    0.021     9.270    0.018     9.157    0.016 
  10614602     17.616    0.631       2.419    0.023   0.41818  0.22733    12.371    0.197    11.836    0.185    11.940    0.020    11.044    0.020    10.696    0.020    10.508    0.020     9.404    0.024     8.829    0.018     8.701    0.016 
  10614707     35.884    1.303       4.216    0.052   0.66194  0.23902    12.405    0.202    11.302    0.103    11.683    0.020    10.858    0.020    10.561    0.020    10.411    0.020     9.351    0.024     8.858    0.018     8.736    0.016 
  10644253   2899.488   39.558     122.914    0.085  10.13995  0.27106     9.982    0.024     9.324    0.019     9.436    0.020     9.068    0.020     8.963    0.020     8.964    0.020     8.167    0.023     7.930    0.017     7.874    0.026 
  10649096     25.772    0.531       3.444    0.027   0.57360  0.29307    13.193    0.306    11.221    0.080    11.647    0.020    10.731    0.020    10.402    0.020    10.228    0.020     9.154    0.024     8.604    0.021     8.472    0.013 
  10653383     39.969    0.643       4.431    0.026   0.84184  0.25800    12.269    0.171    11.254    0.094    11.655    0.020    10.857    0.020    10.578    0.020    10.449    0.020     9.375    0.021     8.836    0.020     8.746    0.014 
  10655953   2200.019  129.717     105.098    2.140   4.58491  0.26598    11.298    0.059    10.716    0.054    10.865    0.020    10.636    0.020    10.557    0.020    10.577    0.020     9.827    0.023     9.613    0.028     9.547    0.025 
  10657633     44.797    0.610       5.060    0.017   1.26837  0.38677    13.405    0.324    12.474    0.201    12.589    0.020    11.777    0.020    11.478    0.020    11.330    0.020    10.248    0.026     9.697    0.027     9.592    0.021 
  10659100     27.542    1.213       3.222    0.040   0.52953  0.29063    11.991    0.118    10.695    0.055    11.226    0.020    10.312    0.020    10.016    0.020     9.850    0.020     8.735    0.023     8.167    0.031     8.047    0.021 
  10659842     74.579    0.544       6.988    0.014   1.71362  0.26338    11.297    0.062    10.323    0.042    10.608    0.020     9.853    0.020     9.582    0.020     9.463    0.020     8.412    0.030     7.899    0.036     7.823    0.017 
  10662618     31.997    0.991       3.968    0.020   0.79375  0.28657    12.707    0.221    11.189    0.079    11.802    0.020    10.926    0.020    10.619    0.020    10.437    0.020     9.367    0.023     8.815    0.029     8.689    0.024 
  10666932     36.964    0.682       4.061    0.037   0.74778  0.37946    13.899    0.425    12.131    0.186    12.089    0.020    11.163    0.020    10.848    0.020    10.668    0.020     9.567    0.025     9.003    0.031     8.882    0.020 
  10667966     30.371    0.692       4.038    0.024   0.13019  0.34659    13.814    0.423    12.143    0.188    12.701    0.020    11.934    0.020    11.643    0.020    11.478    0.020    10.412    0.022     9.923    0.018     9.838    0.014 
  10669876     19.211    0.664       2.561    0.011   0.82284  0.23848    13.673    0.388    12.229    0.186    12.369    0.020    11.290    0.020    10.890    0.020    10.648    0.020     9.441    0.020     8.806    0.018     8.649    0.016 
  10670371    538.027    8.133      31.237    0.409   3.54356  0.25293    12.199    0.150    11.327    0.093    11.599    0.020    10.927    0.020    10.701    0.020    10.580    0.020     9.641    0.021     9.212    0.017     9.139    0.014 
  10670445     30.101    0.683       3.575    0.013   0.68696  0.23869    12.634    0.234    11.078    0.076    11.616    0.020    10.694    0.020    10.353    0.020    10.143    0.020     9.025    0.030     8.443    0.018     8.322    0.014 
  10678016     29.415    0.524       3.683    0.016   0.75665  0.26743    13.142    0.361    12.207    0.228    12.615    0.020    11.719    0.020    11.395    0.020    11.205    0.020    10.043    0.022     9.437    0.015     9.365    0.021 
  10683647     35.020    0.889       4.214    0.023   0.85361  0.33676    11.901    0.105    10.527    0.049    11.090    0.020    10.074    0.020     9.753    0.020     9.555    0.020     8.381    0.018     7.853    0.021     7.711    0.018 
  10684837     84.396    1.548       7.069    0.043   0.69094  0.26114    12.105    0.135    10.875    0.066    11.287    0.020    10.570    0.020    10.310    0.020    10.181    0.020     9.175    0.024     8.731    0.016     8.627    0.016 
  10709799     37.042    0.371       4.187    0.014   1.03600  0.61341    12.971    0.229    11.432    0.085    11.693    0.020    10.735    0.020    10.402    0.020    10.214    0.020     9.067    0.024     8.496    0.016     8.360    0.013 
  10709834   1422.045   21.958      67.705    0.141   4.29256  0.28571    10.337    0.028     9.859    0.024     9.901    0.020     9.704    0.020     9.676    0.020     9.695    0.020     8.997    0.022     8.811    0.017     8.788    0.013 
  10711145     33.160    0.664       4.076    0.021   0.55731  0.59696    13.133    0.260    12.093    0.148    12.419    0.020    11.590    0.020    11.290    0.020    11.133    0.020    10.064    0.021     9.534    0.016     9.435    0.013 
  10717090   1609.208  229.932      77.260    2.694   3.51632  0.24494    12.074    0.123    11.158    0.078    11.489    0.020    11.013    0.020    10.900    0.020    10.845    0.020    10.055    0.026     9.737    0.031     9.664    0.022 
  10718491     48.214    0.826       5.006    0.022   0.73818  0.35366    12.862    0.283    11.662    0.134    12.203    0.020    11.290    0.020    10.987    0.020    10.816    0.020     9.678    0.023     9.127    0.030     9.010    0.022 
  10718832     18.784    1.368       2.530    0.027   0.36987  0.27467    13.372    0.379    11.564    0.118    12.246    0.020    11.283    0.020    11.005    0.020    10.781    0.020     9.666    0.024     9.107    0.030     8.958    0.022 
  10721900     36.851    1.125       4.064    0.021   0.53036  0.30923    13.643    0.364    12.196    0.184    12.444    0.020    11.524    0.020    11.234    0.020    11.065    0.020     9.980    0.029     9.422    0.031     9.280    0.021 
  10722175    112.410    0.690       9.447    0.037   2.54866  0.26736    11.093    0.049     9.780    0.025    10.286    0.020     9.397    0.020     9.126    0.020     8.980    0.020     7.937    0.046     7.347    0.031     7.249    0.023 
  10723388     29.944    1.105       4.040    0.027   0.39705  0.29429    12.950    0.247    12.000    0.161    12.257    0.020    11.390    0.020    11.103    0.020    10.941    0.020     9.862    0.022     9.295    0.028     9.216    0.021 
  10724027     30.848    1.232       4.009    0.021   0.61591  0.28923    13.410    0.343    11.497    0.104    12.107    0.020    11.299    0.020    11.012    0.020    10.853    0.020     9.824    0.023     9.242    0.031     9.145    0.020 
  10727922    979.264   50.964      55.389    2.088   2.98235  0.27922    11.950    0.092    11.601    0.108    11.497    0.020    11.166    0.020    11.058    0.020    11.018    0.020    10.213    0.021     9.966    0.029     9.884    0.022 
  10728179     37.314    0.749       4.329    0.045   1.41667  0.24045    11.234    0.052     9.965    0.027    10.382    0.020     9.590    0.020     9.307    0.020     9.170    0.020     8.119    0.021     7.605    0.029     7.538    0.021 
  10731424    664.001   32.819      37.724    2.178   1.05458  0.36981    12.320    0.176    11.701    0.143    11.804    0.020    11.501    0.020    11.420    0.020    11.413    0.020    10.598    0.019    10.381    0.018    10.344    0.017 
  10735926     36.184    1.805       4.213    0.064   1.02044  0.49990    12.149    0.137    11.360    0.095    11.782    0.020    10.962    0.020    10.668    0.020    10.512    0.020     9.492    0.021     8.996    0.018     8.895    0.016 
  10742794     29.063    0.512       3.883    0.033   0.56899  0.29642    12.902    0.270    12.306    0.217    12.619    0.020    11.734    0.020    11.419    0.020    11.241    0.020    10.096    0.021     9.586    0.017     9.469    0.016 
  10743092     18.599    0.435       2.560    0.016   0.85524  0.29852    13.057    0.313    11.771    0.156    12.491    0.020    11.547    0.020    11.198    0.020    10.994    0.020     9.867    0.020     9.285    0.018     9.166    0.013 
  10747862     30.580    0.682       3.756    0.019   0.75147  0.38905    13.469    0.380    11.692    0.138    12.227    0.020    11.295    0.020    10.953    0.020    10.755    0.020     9.588    0.024     8.984    0.017     8.876    0.018 
  10749235     40.953    1.931       4.518    0.099   0.35815  0.45427    13.455    0.373    12.168    0.191    13.205    0.020    12.257    0.020    11.927    0.020    11.738    0.020    10.609    0.023    10.058    0.015     9.948    0.016 
  10752913    229.617    1.680      17.895    0.024   2.83213  0.30913    11.526    0.066    10.493    0.041    10.836    0.020    10.075    0.020     9.836    0.020     9.682    0.020     8.669    0.029     8.136    0.034     8.081    0.025 
  10777816    212.221    1.043      15.752    0.019   1.46182  0.45780    12.833    0.203    11.965    0.136    12.110    0.020    11.383    0.020    11.148    0.020    10.986    0.020    10.017    0.022     9.512    0.018     9.412    0.016 
  10778969     37.045    0.636       4.296    0.023   0.51097  0.41425    13.251    0.307    11.737    0.131    12.648    0.020    11.798    0.020    11.495    0.020    11.321    0.020    10.294    0.021     9.768    0.018     9.676    0.013 
  10779177    232.365    1.397      17.230    0.018   1.26501  0.38827    13.010    0.269    12.376    0.195    12.280    0.020    11.574    0.020    11.316    0.020    11.197    0.020    10.199    0.021     9.729    0.016     9.658    0.014 
  10789202     43.745    0.927       4.470    0.015   0.98744  0.26750    12.448    0.179    10.867    0.064    11.185    0.020    10.200    0.020     9.888    0.020     9.708    0.020     8.605    0.032     8.037    0.057     7.893    0.023 
  10792949     44.400    0.919       4.640    0.034   1.34183  0.26624    11.853    0.083    10.363    0.037    10.857    0.020     9.970    0.020     9.675    0.020     9.495    0.020     8.489    0.035     7.930    0.042     7.807    0.027 
  10793771     78.612    0.854       6.615    0.015   1.10326  0.26895    11.768    0.071    10.507    0.040    10.990    0.020    10.168    0.020     9.905    0.020     9.744    0.020     8.747    0.037     8.243    0.021     8.107    0.021 
  10793872    181.113    0.791      14.850    0.018   1.21970  0.40000    12.878    0.219    11.910    0.147    12.296    0.020    11.530    0.020    11.255    0.020    11.092    0.020    10.057    0.022     9.544    0.026     9.447    0.020 
  10794838     34.245    0.828       4.164    0.029   1.20754  0.25903    11.856    0.083    10.884    0.064    11.110    0.020    10.322    0.020    10.068    0.020     9.888    0.020     8.894    0.041     8.342    0.027     8.257    0.023 
  10794845   2778.118  703.660     116.349    4.817   5.62434  0.34099    11.197    0.052    10.521    0.043    10.740    0.020    10.441    0.020    10.377    0.020    10.344    0.020     9.578    0.027     9.328    0.030     9.283    0.020 
  10799530     37.464    1.440       4.266    0.044   0.93468  0.72505    13.712    0.395    11.803    0.153    12.466    0.020    11.557    0.020    11.241    0.020    11.037    0.020     9.941    0.019     9.413    0.018     9.300    0.016 
  10801063    199.135    0.971      16.021    0.014   2.47313  0.27339    11.716    0.076    10.671    0.050    11.055    0.020    10.306    0.020    10.037    0.020     9.870    0.020     8.876    0.024     8.343    0.017     8.267    0.016 
  10802837     58.523    0.688       5.528    0.062   1.52193  0.24947    11.390    0.062    10.154    0.033    10.584    0.020     9.743    0.020     9.469    0.020     9.321    0.020     8.265    0.018     7.776    0.018     7.683    0.018 
  10816748     33.135    0.681       3.841    0.020   0.54681  0.37779    12.748    0.247    11.975    0.177    12.585    0.020    11.650    0.020    11.306    0.020    11.105    0.020     9.982    0.024     9.382    0.027     9.290    0.024 
  10842958     31.486    0.688       3.959    0.029   0.66160  0.35051    12.089    0.108    10.978    0.058    11.347    0.020    10.588    0.020    10.319    0.020    10.163    0.020     9.083    0.021     8.578    0.024     8.478    0.013 
  10847321     68.437    0.704       6.525    0.021   1.18629  0.28324    14.265    0.493    12.160    0.181    12.602    0.020    11.674    0.020    11.350    0.020    11.196    0.020    10.068    0.024     9.527    0.018     9.403    0.014 
  10848618     32.011    0.652       3.993    0.055   0.79966  0.31661    12.615    0.213    10.917    0.064    11.323    0.020    10.489    0.020    10.195    0.020    10.026    0.020     8.955    0.039     8.421    0.046     8.299    0.026 
  10849541     22.401    0.392       2.871    0.017   0.47209  0.42041    12.734    0.257    11.527    0.119    12.504    0.020    11.540    0.020    11.208    0.020    10.992    0.020     9.813    0.024     9.193    0.026     9.074    0.022 
  10857953     33.109    1.214       4.049    0.036   1.21289  0.26661    12.723    0.225    10.944    0.064    11.343    0.020    10.442    0.020    10.154    0.020     9.988    0.020     8.868    0.023     8.288    0.036     8.222    0.024 
  10858520     33.840    0.422       3.815    0.013   1.08579  0.37225    13.452    0.325    12.138    0.176    12.837    0.020    11.845    0.020    11.475    0.020    11.293    0.020    10.161    0.019     9.540    0.030     9.401    0.025 
  10858780   1389.228  133.124      76.201    1.409   4.81368  0.28189    11.458    0.061    10.792    0.056    10.901    0.020    10.422    0.020    10.242    0.020    10.183    0.020     9.363    0.021     9.058    0.046     8.957    0.025 
  10864711     44.743    0.494       4.865    0.015   0.85037  0.27888    12.614    0.217    11.371    0.095    11.669    0.020    10.771    0.020    10.448    0.020    10.278    0.020     9.179    0.022     8.560    0.018     8.478    0.016 
  10866415     94.292    0.756       8.702    0.018   1.95697  0.51635    12.957    0.240    11.649    0.114    11.826    0.020    10.951    0.020    10.627    0.020    10.503    0.020     9.415    0.022     8.879    0.018     8.779    0.016 
  10879372     32.439    1.099       3.828    0.032   1.29628  0.54283    11.978    0.103    10.704    0.052    11.065    0.020    10.039    0.020     9.702    0.020     9.494    0.020     8.337    0.023     7.776    0.020     7.630    0.061 
  10880958     33.277    0.839       4.110    0.029   0.52901  0.37671    12.244    0.140    11.145    0.072    11.377    0.020    10.492    0.020    10.169    0.020     9.981    0.020     8.935    0.034     8.420    0.042     8.213    0.021 
  10881810    147.216    1.167      11.786    0.032   1.64368  0.39582    13.072    0.265    11.697    0.124    12.099    0.020    11.305    0.020    11.007    0.020    10.856    0.020     9.834    0.022     9.338    0.028     9.212    0.024 
  10903016     25.418    0.350       3.210    0.017   1.06235  0.35411    13.396    0.290    12.131    0.161    12.502    0.020    11.667    0.020    11.362    0.020    11.185    0.020    10.045    0.021     9.468    0.016     9.355    0.016 
  10903291     34.564    0.655       4.109    0.035   0.78860  0.33908    13.896    0.360    12.330    0.171    12.461    0.020    11.741    0.020    11.445    0.020    11.323    0.020    10.298    0.024     9.787    0.017     9.701    0.019 
  10907196     43.941    0.842       4.619    0.064   0.52314  0.24545    13.692    0.363    11.737    0.133    12.208    0.020    11.407    0.020    11.146    0.020    10.983    0.020     9.920    0.021     9.413    0.017     9.302    0.013 
  10908442     38.381    0.731       4.340    0.027   1.09868  0.24296    11.715    0.079    10.528    0.045    10.901    0.020    10.107    0.020     9.847    0.020     9.714    0.020     8.689    0.039     8.117    0.059     8.015    0.024 
  10909629    886.681   19.087      49.467    0.138   2.08670  0.26975    11.657    0.079    11.063    0.076    11.044    0.020    10.768    0.020    10.708    0.020    10.692    0.020     9.919    0.023     9.701    0.026     9.620    0.022 
  10910674     36.545    0.496       4.047    0.017   0.78757  0.41850    12.952    0.275    11.333    0.094    11.982    0.020    11.096    0.020    10.755    0.020    10.579    0.020     9.502    0.021     8.920    0.018     8.804    0.020 
  10918731     45.624    0.822       4.624    0.021   0.47464  0.74399    12.990    0.269    11.825    0.158    12.513    0.020    11.543    0.020    11.222    0.020    11.049    0.020     9.962    0.021     9.456    0.028     9.287    0.020 
  10923629    751.526   16.855      42.207    0.229   3.20252  0.27794    10.500    0.033     9.936    0.029    10.096    0.020     9.748    0.020     9.663    0.020     9.693    0.020     8.877    0.032     8.694    0.023     8.636    0.013 
  10931578    214.883    1.244      15.874    0.019   1.35375  0.38782    14.301    0.515    12.106    0.186    12.865    0.020    11.884    0.020    11.582    0.020    11.402    0.020    10.310    0.021     9.776    0.032     9.657    0.019 
  10934758     46.930    0.830       4.905    0.023   1.93184  0.27089    12.126    0.133    11.099    0.078    11.402    0.020    10.523    0.020    10.213    0.020    10.073    0.020     8.985    0.024     8.484    0.015     8.377    0.015 
  10935853     62.927    1.859       5.727    0.066   0.55501  0.32157    12.930    0.255    12.139    0.185    12.263    0.020    11.483    0.020    11.202    0.020    11.058    0.020     9.961    0.022     9.509    0.015     9.378    0.018 
  10936833     37.992    1.681       4.390    0.154   0.83504  0.24234    12.183    0.142    11.135    0.079    11.613    0.020    10.739    0.020    10.422    0.020    10.255    0.020     9.192    0.023     8.652    0.036     8.535    0.020 
  10937782    266.800    2.796      19.470    0.106   2.10167  0.56309    12.735    0.232    11.815    0.151    11.917    0.020    11.197    0.020    10.959    0.020    10.809    0.020     9.838    0.019     9.321    0.029     9.256    0.024 
  10959362    851.625   55.046      45.437    1.633   2.33399  0.25764    11.843    0.076    11.140    0.071    11.301    0.020    10.800    0.020    10.672    0.020    10.633    0.020     9.804    0.021     9.552    0.018     9.464    0.016 
  10962775     35.462    0.652       4.087    0.063   0.49380  0.29002    13.034    0.277    11.393    0.096    12.130    0.020    11.341    0.020    11.085    0.020    10.920    0.020     9.854    0.021     9.357    0.017     9.239    0.013 
  10963065   2177.336   12.416     103.211    0.040  11.02223  0.23998     9.438    0.019     8.893    0.015     8.960    0.020     8.664    0.020     8.603    0.020     8.575    0.020     7.784    0.021     7.539    0.021     7.486    0.018 
  10964584     31.643    0.544       4.082    0.039   0.80741  0.32394    13.093    0.292    11.929    0.161    12.397    0.020    11.591    0.020    11.358    0.020    11.169    0.020    10.166    0.023     9.630    0.030     9.526    0.025 
  10971974   2347.024  201.088     106.633    2.425   4.01810  0.32400    12.042    0.114    11.136    0.073    11.626    0.020    11.224    0.020    11.091    0.020    11.070    0.020    10.241    0.026     9.942    0.030     9.897    0.020 
  10972873   1036.851    6.477      58.402    0.036   3.16952  0.38719    11.429    0.061    10.712    0.053    11.037    0.020    10.596    0.020    10.459    0.020    10.400    0.020     9.557    0.023     9.220    0.027     9.178    0.024 
  10977629     24.913    0.443       3.159    0.047   0.95450  0.35120    13.120    0.315    11.492    0.104    12.451    0.020    11.441    0.020    11.131    0.020    10.902    0.020     9.761    0.019     9.191    0.017     9.050    0.016 
  10983401     93.922    0.986       7.701    0.028   0.80461  0.25832    11.898    0.099    10.927    0.067    11.265    0.020    10.535    0.020    10.281    0.020    10.138    0.020     9.103    0.020     8.678    0.016     8.577    0.017 
  10990438    302.067    7.900      21.019    0.454   1.97421  0.25066    12.171    0.136    11.474    0.098    11.784    0.020    11.061    0.020    10.823    0.020    10.692    0.020     9.704    0.022     9.251    0.015     9.189    0.015 
  10991271     74.034    1.799       6.462    0.035   0.94349  0.26653    12.589    0.208    11.574    0.108    12.117    0.020    11.375    0.020    11.114    0.020    10.945    0.020     9.922    0.022     9.475    0.015     9.362    0.018 
  10991398     32.905    0.963       4.106    0.024   1.19683  0.25545    11.387    0.062    10.041    0.029    10.384    0.020     9.588    0.020     9.323    0.020     9.158    0.020     8.115    0.021     7.610    0.017     7.508    0.019 
  10991673     41.551    0.718       4.371    0.014   0.68716  0.28665    13.112    0.292    11.834    0.149    12.193    0.020    11.269    0.020    10.938    0.020    10.738    0.020     9.635    0.023     9.050    0.031     8.918    0.020 
  10992126      7.752    0.277       1.351    0.113   0.65563  0.35110    13.326    0.337    11.350    0.090    11.852    0.020    10.790    0.020    10.400    0.020    10.167    0.020     9.001    0.027     8.333    0.053     8.224    0.017 
  10992345     55.922    1.133       5.851    0.012   1.24498  0.27892    12.469    0.179    11.078    0.071    11.600    0.020    10.684    0.020    10.349    0.020    10.175    0.020     9.144    0.037     8.548    0.017     8.407    0.020 
  10992390      7.203    0.476       1.178    0.030   0.93890  0.50335    14.834    0.615    11.936    0.163    12.598    0.020    11.308    0.020    10.764    0.020    10.464    0.020     9.165    0.029     8.484    0.046     8.266    0.016 
  10992711     35.298    0.381       4.071    0.017   1.37865  0.29060    11.742    0.073    10.446    0.040    10.781    0.020     9.849    0.020     9.541    0.020     9.342    0.020     8.244    0.021     7.650    0.031     7.497    0.024 
  11015261     54.361    0.990       5.237    0.021   0.44301  0.36662    11.589    0.075    10.365    0.041    10.764    0.020    10.019    0.020     9.739    0.020     9.612    0.020     8.588    0.019     8.138    0.023     8.039    0.013 
  11018922     33.621    0.974       4.105    0.059   0.58270  0.24363    12.758    0.256    11.696    0.140    12.309    0.020    11.575    0.020    11.294    0.020    11.165    0.020    10.165    0.023     9.681    0.030     9.584    0.022 
  11020211    107.510    0.743       9.858    0.028   1.83363  0.27498    11.684    0.077    10.673    0.054    11.107    0.020    10.359    0.020    10.095    0.020     9.930    0.020     8.939    0.020     8.408    0.026     8.326    0.020 
  11021413    813.048   15.950      48.164    0.627   4.51227  0.26956    11.369    0.063    10.423    0.042    10.639    0.020    10.040    0.020     9.867    0.020     9.790    0.020     8.879    0.019     8.518    0.027     8.439    0.024 
  11026472     92.169    1.345       7.767    0.011   1.22975  0.26840    12.685    0.217    11.108    0.071    11.619    0.020    10.793    0.020    10.510    0.020    10.354    0.020     9.319    0.022     8.795    0.026     8.686    0.020 
  11027005     50.456    1.509       5.050    0.036   0.80892  0.22540    12.039    0.104    10.835    0.057    11.323    0.020    10.498    0.020    10.222    0.020    10.076    0.020     9.034    0.023     8.577    0.028     8.455    0.025 
  11027406   1660.241   74.786      88.314    0.667   5.14076  0.37945    11.124    0.047    10.506    0.041    10.624    0.020    10.316    0.020    10.180    0.020    10.147    0.020     9.349    0.022     9.057    0.028     9.004    0.024 
  11029396     29.130    1.438       3.827    0.081   0.51886  0.29108    13.937    0.473    11.860    0.175    12.664    0.020    11.737    0.020    11.416    0.020    11.238    0.020    10.095    0.019     9.569    0.018     9.452    0.016 
  11029423     75.766    0.613       7.281    0.015   2.69933  0.25928    11.209    0.059     9.893    0.030    10.294    0.020     9.402    0.020     9.081    0.020     8.924    0.020     7.833    0.027     7.274    0.016     7.172    0.016 
  11033302     37.018    2.042       4.161    0.027   0.82407  0.28264    11.383    0.062    10.239    0.034    10.549    0.020     9.787    0.020     9.510    0.020     9.366    0.020     8.382    0.019     7.853    0.018     7.792    0.013 
  11037290     43.448    0.761       4.445    0.022   0.83518  0.28548    11.819    0.087    10.793    0.062    11.198    0.020    10.300    0.020     9.993    0.020     9.825    0.020     8.726    0.018     8.222    0.017     8.082    0.016 
  11042388      9.314    0.392       1.467    0.018   0.67697  0.55428    13.216    0.297    11.744    0.137    12.574    0.020    11.483    0.020    11.029    0.020    10.764    0.020     9.555    0.022     8.904    0.020     8.747    0.019 
  11044315     61.722    1.937       5.284    0.034   0.72093  0.23858    12.604    0.206    11.290    0.086    11.568    0.020    10.853    0.020    10.581    0.020    10.439    0.020     9.399    0.024     8.953    0.014     8.816    0.020 
  11044668     50.808    0.467       5.656    0.024   0.83327  0.44409    13.167    0.319    12.041    0.174    13.052    0.020    12.311    0.020    11.994    0.020    11.814    0.020    10.736    0.021    10.246    0.015    10.141    0.015 
  11045572     63.762    0.565       6.000    0.019   0.85659  0.36303    12.976    0.268    11.655    0.126    12.088    0.020    11.171    0.020    10.845    0.020    10.632    0.020     9.486    0.021     8.983    0.015     8.820    0.019 
  11072852      8.519    0.402       1.451    0.041   0.61569  0.29919    12.933    0.251    11.455    0.098    11.985    0.020    10.849    0.020    10.460    0.020    10.238    0.020     9.047    0.019     8.385    0.033     8.271    0.021 
  11074380    578.815   19.158      34.786    1.086   2.40273  0.25154    12.601    0.225    11.725    0.135    12.030    0.020    11.270    0.020    11.026    0.020    10.916    0.020     9.902    0.022     9.458    0.026     9.371    0.022 
  11074543     57.411    0.848       6.037    0.025   0.89228  0.34140    12.500    0.209    11.664    0.138    12.576    0.020    11.709    0.020    11.408    0.020    11.237    0.020    10.132    0.023     9.545    0.026     9.453    0.021 
  11075908     37.352    0.698       4.381    0.019   0.47253  0.32246    12.828    0.242    11.838    0.158    12.535    0.020    11.680    0.020    11.365    0.020    11.222    0.020    10.153    0.022     9.646    0.030     9.527    0.025 
  11076239      3.505    0.167       0.740    0.058   0.69006  0.55946    12.800    0.243    11.008    0.068   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.172    0.021     7.482    0.029     7.259    0.024 
  11081729   1940.604   19.236      90.019    0.113   7.37105  0.27738     9.505    0.019     9.061    0.016     9.160    0.020     8.930    0.020     8.899    0.020     8.906    0.020     8.187    0.039     8.022    0.040     7.973    0.018 
  11082784    853.121   28.583      49.485    1.013   2.43631  0.29826    12.312    0.154    11.506    0.100    11.782    0.020    11.345    0.020    11.217    0.020    11.161    0.020    10.306    0.022    10.038    0.028     9.948    0.020 
  11083308    902.282   41.545      51.208    1.331   2.72779  0.93275    11.921    0.103    11.778    0.160    11.649    0.020    11.289    0.020    11.173    0.020    11.167    0.020    10.368    0.021    10.145    0.017    10.099    0.016 
  11083613     88.115    0.740       8.599    0.014   0.97863  0.36854    13.200    0.336    11.876    0.171    12.336    0.020    11.555    0.020    11.274    0.020    11.114    0.020    10.065    0.022     9.518    0.018     9.418    0.016 
  11083701     31.198    0.994       3.862    0.021   0.70282  0.25870    13.650    0.418    11.989    0.189    12.617    0.020    11.687    0.020    11.394    0.020    11.206    0.020    10.071    0.019     9.541    0.018     9.412    0.016 
  11084022     44.745    0.667       4.667    0.012   0.83871  0.29109    13.591    0.416    11.574    0.122    12.224    0.020    11.336    0.020    10.998    0.020    10.821    0.020     9.711    0.021     9.140    0.018     9.033    0.016 
  11084620     25.889    0.961       2.994    0.040   0.76473  0.26624    13.525    0.363    12.185    0.191    12.680    0.020    11.621    0.020    11.293    0.020    11.094    0.020     9.931    0.022     9.351    0.018     9.212    0.013 
  11085809     35.562    0.699       4.276    0.049   0.76631  0.28910    12.941    0.297    11.960    0.183    12.405    0.020    11.652    0.020    11.382    0.020    11.237    0.020    10.151    0.021     9.692    0.018     9.584    0.014 
  11090395     37.268    1.243       4.317    0.042   0.71491  0.41849    13.007    0.309    12.049    0.195    12.211    0.020    11.416    0.020    11.103    0.020    10.942    0.020     9.928    0.022     9.365    0.016     9.286    0.014 
  11098033    935.760  127.778      51.248    2.976   1.98094  0.63995    12.185    0.141    11.767    0.150    11.724    0.020    11.399    0.020    11.303    0.020    11.277    0.020    10.444    0.025    10.206    0.014    10.152    0.022 
  11126673     54.959    0.935       5.654    0.017   1.76727  0.35117    11.445    0.068    10.113    0.034    10.469    0.020     9.572    0.020     9.290    0.020     9.115    0.020     8.077    0.034     7.528    0.046     7.408    0.029 
  11127479   1853.148  117.882      90.870    0.636   4.01082  0.29010    12.192    0.142    11.298    0.088    11.446    0.020    11.042    0.020    10.912    0.020    10.886    0.020    10.072    0.024     9.818    0.031     9.761    0.023 
  11128910     37.193    0.732       4.168    0.051   0.68988  0.28528    12.708    0.218    11.287    0.084    11.841    0.020    11.028    0.020    10.749    0.020    10.586    0.020     9.578    0.022     9.041    0.028     8.935    0.025 
  11129945     49.750    1.367       4.921    0.024   0.59894  0.38104    13.497    0.362    12.239    0.197    12.417    0.020    11.549    0.020    11.296    0.020    11.139    0.020    10.133    0.027     9.588    0.032     9.503    0.021 
  11133100    832.774   60.755      43.085    2.678   1.82939  0.37598    11.428    0.067    10.692    0.054    10.915    0.020    10.573    0.020    10.491    0.020    10.473    0.020     9.702    0.024     9.441    0.025     9.391    0.023 
  11133969     30.021    1.316       3.740    0.042   1.49274  0.23698    11.287    0.057     9.900    0.029    10.299    0.020     9.428    0.020     9.137    0.020     8.973    0.020     7.910    0.020     7.357    0.053     7.251    0.021 
  11135286     36.620    1.259       4.145    0.043   0.69939  0.30650    13.636    0.358    11.723    0.129    12.299    0.020    11.294    0.020    10.985    0.020    10.782    0.020     9.639    0.021     9.065    0.029     8.941    0.024 
  11136338     26.692    1.688       3.520    0.082   1.24855  0.38566    11.687    0.073    10.345    0.037    10.767    0.020     9.920    0.020     9.648    0.020     9.460    0.020     8.402    0.023     7.861    0.027     7.748    0.020 
  11137075   1171.228    7.075      65.089    0.240   3.82742  0.27728    11.824    0.089    11.034    0.074    11.297    0.020    10.756    0.020    10.609    0.020    10.554    0.020     9.664    0.023     9.309    0.018     9.274    0.013 
  11138101    672.925   55.795      43.809    0.504   2.05227  0.22826    11.500    0.069    10.747    0.057    11.002    0.020    10.657    0.020    10.576    0.020    10.575    0.020     9.793    0.022     9.543    0.018     9.506    0.013 
  11138542     15.102    1.178       1.972    0.023   0.35718  0.26432    13.049    0.296    11.558    0.112    11.695    0.020    10.850    0.020    10.544    0.020    10.351    0.020     9.267    0.024     8.699    0.033     8.575    0.018 
  11146152     31.879    0.511       3.585    0.025   0.45991  0.75945    12.771    0.256    11.604    0.125    12.018    0.020    11.049    0.020    10.717    0.020    10.538    0.020     9.352    0.021     8.806    0.017     8.675    0.015 
  11152753     43.412    1.022       4.537    0.119   0.70599  0.36147    13.634    0.403    12.045    0.193    12.276    0.020    11.393    0.020    11.093    0.020    10.943    0.020     9.786    0.022     9.278    0.015     9.150    0.018 
  11175619     28.466    0.758       3.814    0.053   1.13923  0.27489    11.991    0.115    11.025    0.076    11.229    0.020    10.442    0.020    10.132    0.020     9.993    0.020     8.936    0.021     8.377    0.023     8.291    0.016 
  11177727     31.203    0.728       3.778    0.012   1.47125  0.76431    12.811    0.263    11.812    0.166    12.376    0.020    11.460    0.020    11.109    0.020    10.940    0.020     9.824    0.030     9.206    0.030     9.089    0.020 
  11180468     50.982    0.834       5.067    0.016   1.33557  0.47677    12.351    0.181    10.557    0.048    11.244    0.020    10.287    0.020     9.968    0.020     9.801    0.020     8.716    0.021     8.163    0.042     8.009    0.033 
  11188067     38.480    0.500       4.336    0.036   0.84308  0.25186    12.723    0.219    11.473    0.096    11.878    0.020    10.909    0.020    10.596    0.020    10.407    0.020     9.330    0.023     8.785    0.030     8.650    0.025 
  11188192    218.932    1.235      16.889    0.017   1.92600  0.50313    12.693    0.201    11.412    0.087    11.772    0.020    10.974    0.020    10.694    0.020    10.555    0.020     9.517    0.021     9.000    0.028     8.913    0.024 
  11188219   1830.930  363.819      93.460    2.422   4.25724  0.81143    12.034    0.110    11.127    0.072    11.378    0.020    10.954    0.020    10.834    0.020    10.799    0.020     9.989    0.021     9.721    0.029     9.657    0.024 
  11189107    879.034  104.372      47.453    2.613   1.40900  0.60195    11.414    0.062    10.958    0.064    10.956    0.020    10.739    0.020    10.659    0.020    10.660    0.020     9.941    0.022     9.827    0.031     9.732    0.021 
  11189432     52.331    0.585       5.453    0.013   1.09126  0.52990    13.269    0.320    12.226    0.188    12.671    0.020    11.754    0.020    11.420    0.020    11.226    0.020    10.146    0.021     9.555    0.017     9.455    0.015 
  11190768    229.487    1.112      17.288    0.019   1.73392  0.28821    12.849    0.289    11.707    0.142    12.441    0.020    11.628    0.020    11.350    0.020    11.215    0.020    10.189    0.020     9.714    0.018     9.596    0.013 
  11191557     70.202    1.104       6.264    0.030   1.34524  0.22968    13.112    0.305    11.469    0.105    11.623    0.020    10.875    0.020    10.616    0.020    10.473    0.020     9.502    0.026     9.019    0.031     8.904    0.021 
  11193681    745.210    4.846      42.844    0.068   2.54188  0.34192    11.770    0.073    10.959    0.062    11.180    0.020    10.643    0.020    10.477    0.020    10.422    0.020     9.563    0.021     9.285    0.021     9.220    0.016 
  11197457     39.970    1.177       4.542    0.037   0.99929  0.27870    13.531    0.424    11.638    0.135    12.333    0.020    11.457    0.020    11.146    0.020    10.989    0.020     9.894    0.020     9.388    0.018     9.284    0.013 
  11200573     33.758    0.851       4.077    0.083   0.61042  0.43950    13.627    0.343    12.316    0.183    12.613    0.020    11.710    0.020    11.372    0.020    11.190    0.020    10.093    0.019     9.539    0.018     9.443    0.016 
  11204531     41.883    0.601       4.231    0.014   1.46979  0.52595    12.187    0.148    11.251    0.088    11.490    0.020    10.646    0.020    10.374    0.020    10.158    0.020     9.042    0.020     8.503    0.026     8.419    0.013 
  11228549     55.041    0.564       5.963    0.016   0.50416  0.60992    12.459    0.208    11.424    0.105    11.655    0.020    10.903    0.020    10.627    0.020    10.459    0.020     9.422    0.022     8.916    0.018     8.828    0.013 
  11229052   1698.888  129.265      84.042    1.587   4.93761  0.36622    10.604    0.041    10.023    0.034    10.198    0.020     9.936    0.020     9.891    0.020     9.902    0.020     9.105    0.020     8.920    0.018     8.871    0.016 
  11231549     29.726    0.588       3.451    0.016   0.74024  0.45716    13.116    0.303    11.457    0.099    11.823    0.020    10.890    0.020    10.547    0.020    10.373    0.020     9.226    0.021     8.642    0.017     8.526    0.018 
  11234625     34.017    1.113       4.226    0.160   0.90870  0.46961    13.273    0.334    11.671    0.134    12.278    0.020    11.418    0.020    11.153    0.020    10.990    0.020     9.925    0.022     9.381    0.028     9.286    0.025 
  11235672     73.433    1.338       5.961    0.042   1.70924  0.23986    10.304    0.028     9.156    0.017     9.503    0.020     8.784    0.020     8.546    0.020     8.438    0.020     7.479    0.019     7.028    0.020     6.925    0.020 
  11241927     26.672    0.359       2.955    0.015   1.30964  0.26776    11.381    0.056    10.001    0.028    10.458    0.020     9.408    0.020     9.064    0.020     8.879    0.020     7.738    0.030     7.154    0.023     7.006    0.016 
  11244118   1386.781    5.910      71.373    0.029   6.26100  0.33490    10.768    0.041     9.937    0.029    10.141    0.020     9.635    0.020     9.490    0.020     9.458    0.020     8.675    0.026     8.351    0.018     8.294    0.013 
  11244855     37.232    0.427       4.304    0.036   0.81029  0.35329    12.758    0.257    12.241    0.209    12.502    0.020    11.711    0.020    11.397    0.020    11.241    0.020    10.264    0.030     9.675    0.033     9.584    0.022 
  11244968     23.063    1.563       2.702    0.017   0.72770  0.29568    12.223    0.150    11.517    0.109    11.950    0.020    11.004    0.020    10.649    0.020    10.477    0.020     9.380    0.028     8.812    0.030     8.648    0.018 
  11247049     33.784    0.851       3.942    0.018   0.88255  0.42670    13.231    0.307    11.447    0.093    11.874    0.020    11.000    0.020    10.703    0.020    10.538    0.020     9.439    0.021     8.942    0.017     8.840    0.016 
  11249981     68.196    0.575       6.275    0.016   2.30579  0.27542    11.516    0.077    10.285    0.042    10.651    0.020     9.654    0.020     9.342    0.020     9.172    0.020     8.003    0.018     7.492    0.016     7.363    0.016 
  11250139     40.177    0.654       4.606    0.011   1.37801  0.25970    12.077    0.140    11.303    0.097    11.534    0.020    10.659    0.020    10.344    0.020    10.166    0.020     9.062    0.021     8.455    0.017     8.404    0.016 
  11250488     24.683    0.277       2.867    0.022   1.12540  0.90403    12.503    0.216    11.576    0.121    12.065    0.020    11.121    0.020    10.779    0.020    10.589    0.020     9.484    0.022     8.906    0.018     8.787    0.013 
  11252233     31.881    0.576       3.731    0.028   0.87896  0.32965    12.454    0.208    11.923    0.172    12.559    0.020    11.610    0.020    11.279    0.020    11.106    0.020     9.945    0.022     9.402    0.014     9.322    0.014 
  11252437     25.591    1.318       3.452    0.028   0.99555  0.45122    12.230    0.153    11.405    0.097    11.988    0.020    11.002    0.020    10.659    0.020    10.481    0.020     9.315    0.021     8.783    0.029     8.636    0.015 
  11253076     27.756    0.988       3.801    0.067   0.83346  0.30781    11.874    0.086    10.573    0.043    10.854    0.020    10.070    0.020     9.781    0.020     9.639    0.020     8.566    0.029     8.053    0.016     7.967    0.016 
  11253226   1661.131   10.567      77.053    0.050   8.40836  0.43887     8.939    0.017     8.514    0.013     8.519    0.020     8.348    0.020     8.298    0.020     8.352    0.020     7.616    0.020     7.468    0.020     7.459    0.016 
  11284798      9.880    0.211       1.438    0.040   0.56631  0.32570    13.383    0.342    11.618    0.120    12.365    0.020    11.160    0.020    10.746    0.020    10.483    0.020     9.271    0.022     8.562    0.016     8.422    0.018 
  11287012     92.742    0.860       8.396    0.014   0.60201  0.33841    13.208    0.321    12.337    0.207    12.896    0.020    12.143    0.020    11.894    0.020    11.752    0.020    10.713    0.023    10.169    0.028    10.102    0.022 
  11287679     45.377    0.465       4.586    0.052   0.39406  0.27183    12.371    0.168    11.484    0.100    11.830    0.020    11.051    0.020    10.811    0.020    10.660    0.020     9.630    0.024     9.095    0.028     9.021    0.022 
  11287936     51.431    0.626       5.336    0.015   0.95994  0.25403    12.179    0.146    10.875    0.067    11.384    0.020    10.477    0.020    10.202    0.020    10.012    0.020     8.935    0.022     8.368    0.030     8.250    0.025 
  11288888     15.099    0.401       2.006    0.022   0.72485  0.27558    11.369    0.062    10.031    0.030    10.447    0.020     9.542    0.020     9.231    0.020     9.063    0.020     7.929    0.023     7.365    0.020     7.214    0.016 
  11289335     35.975    0.834       4.187    0.047   0.30365  0.44403    12.865    0.237    11.895    0.149    12.515    0.020    11.555    0.020    11.242    0.020    11.061    0.020     9.975    0.022     9.402    0.028     9.273    0.024 
  11289822     71.731    0.886       6.744    0.015   1.47733  0.46076    12.324    0.160    11.016    0.067    11.639    0.020    10.584    0.020    10.256    0.020    10.084    0.020     8.870    0.027     8.295    0.038     8.193    0.024 
  11293804     34.058    0.431       3.926    0.017   0.66920  0.31649    12.640    0.206    11.532    0.105    12.410    0.020    11.377    0.020    11.020    0.020    10.829    0.020     9.696    0.027     9.064    0.029     8.930    0.020 
  11294218     19.393    0.529       2.422    0.013   0.14678  0.29611    13.618    0.336    12.176    0.169    12.218    0.020    11.143    0.020    10.770    0.020    10.551    0.020     9.421    0.022     8.791    0.029     8.641    0.023 
  11294717    932.527   72.035      59.440    4.207   2.03492  0.42278    12.580    0.185    12.604    0.206    12.247    0.020    11.745    0.020    11.583    0.020    11.528    0.020    10.706    0.021    10.382    0.029    10.287    0.026 
  11295426   2154.000   13.000     101.570    0.100   6.71874  0.24288    10.873    0.041    10.151    0.031    10.356    0.020     9.894    0.020     9.769    0.020     9.758    0.020     8.975    0.046     8.662    0.029     8.588    0.022 
  11295851     94.929    1.287       7.534    0.032   0.68498  0.31358    13.305    0.326    11.473    0.099    11.855    0.020    11.170    0.020    10.950    0.020    10.800    0.020     9.859    0.021     9.435    0.028     9.317    0.020 
  11298371     36.197    0.703       4.242    0.015   1.02289  0.32873    11.818    0.080    10.642    0.048    11.072    0.020    10.137    0.020     9.860    0.020     9.707    0.020     8.567    0.020     8.051    0.020     7.948    0.018 
  11298714     62.912    0.971       5.907    0.013   0.78016  0.39180    14.121    0.439    11.616    0.108    12.065    0.020    11.026    0.020    10.715    0.020    10.507    0.020     9.373    0.021     8.850    0.018     8.692    0.016 
  11302791     44.062    1.827       4.643    0.022   1.35107  0.29707    11.511    0.075    10.220    0.039    10.681    0.020     9.722    0.020     9.437    0.020     9.268    0.020     8.165    0.026     7.646    0.027     7.538    0.023 
  11305250     91.494    1.399       7.580    0.024   1.77366  0.73979    12.497    0.194    11.517    0.103    11.897    0.020    11.150    0.020    10.895    0.020    10.772    0.020     9.717    0.019     9.290    0.018     9.204    0.015 
  11307599     35.307    1.215       4.211    0.059   0.07997  0.41944    12.915    0.233    11.797    0.138    12.261    0.020    11.470    0.020    11.182    0.020    11.027    0.020     9.944    0.024     9.479    0.036     9.346    0.019 
  11308295    213.440    1.222      15.571    0.015   1.55636  0.23445    12.030    0.103    10.903    0.057    11.242    0.020    10.567    0.020    10.293    0.020    10.187    0.020     9.195    0.021     8.721    0.023     8.638    0.016 
  11308660     36.666    1.182       4.279    0.030   0.64536  0.37984    13.176    0.294    11.445    0.099    11.761    0.020    10.824    0.020    10.503    0.020    10.317    0.020     9.207    0.021     8.664    0.020     8.519    0.016 
  11308784     61.845    0.667       6.143    0.031   0.84821  0.34255    13.306    0.316    12.241    0.186    12.240    0.020    11.377    0.020    11.063    0.020    10.882    0.020     9.774    0.021     9.232    0.018     9.111    0.016 
  11337714     38.403    1.021       4.268    0.047   0.79864  0.29665    11.515    0.068    10.338    0.038    10.885    0.020    10.005    0.020     9.695    0.020     9.530    0.020     8.438    0.029     7.931    0.031     7.820    0.021 
  11337883    148.186    1.150      11.567    0.018   2.64648  0.28446    11.114    0.053     9.900    0.029    10.264    0.020     9.482    0.020     9.272    0.020     9.105    0.020     8.102    0.021     7.606    0.023     7.526    0.016 
  11338267     25.906    0.901       3.438    0.085   0.56934  0.47650    13.653    0.362    12.160    0.179    12.660    0.020    11.828    0.020    11.532    0.020    11.367    0.020    10.316    0.024     9.780    0.015     9.682    0.018 
  11339000     38.151    0.428       4.333    0.023   0.78777  0.33128    13.511    0.355    12.173    0.188    12.614    0.020    11.749    0.020    11.470    0.020    11.307    0.020    10.259    0.023     9.725    0.027     9.617    0.021 
  11341723     28.876    0.727       3.836    0.052   0.84096  0.22619    12.311    0.155    11.041    0.070    11.554    0.020    10.682    0.020    10.413    0.020    10.292    0.020     9.239    0.020     8.731    0.025     8.618    0.018 
  11342694     74.642    0.805       7.106    0.017   2.04068  0.27819    11.778    0.070    10.283    0.034    10.745    0.020     9.737    0.020     9.438    0.020     9.244    0.020     8.131    0.023     7.571    0.031     7.406    0.020 
  11349014     28.512    0.685       3.966    0.232   0.56503  0.52994    13.081    0.302    12.283    0.196    12.331    0.020    11.596    0.020    11.300    0.020    11.143    0.020    10.158    0.023     9.650    0.028     9.581    0.023 
  11350954     21.070    0.655       2.454    0.019   0.07886  0.31042    12.700    0.238    11.358    0.096    11.912    0.020    10.916    0.020    10.634    0.020    10.407    0.020     9.299    0.024     8.786    0.018     8.661    0.014 
  11357004     26.229    0.655       3.139    0.014   1.42762  0.26400    12.182    0.150    10.860    0.066    11.238    0.020    10.276    0.020     9.941    0.020     9.757    0.020     8.642    0.023     8.065    0.017     7.941    0.016 
  11357931     36.032    1.054       4.188    0.036   0.72609  0.45269    13.273    0.327    11.620    0.119    12.180    0.020    11.332    0.020    11.055    0.020    10.885    0.020     9.795    0.021     9.298    0.018     9.214    0.014 
  11358669     97.616    0.691       8.448    0.021   1.85371  0.38377    11.369    0.059    10.085    0.031    10.595    0.020     9.673    0.020     9.359    0.020     9.198    0.020     8.127    0.024     7.635    0.020     7.545    0.018 
  11358755     36.247    0.610       3.991    0.022   1.86418  0.84452    13.240    0.329    11.609    0.119    12.338    0.020    11.364    0.020    11.048    0.020    10.817    0.020     9.685    0.021     9.122    0.018     9.013    0.015 
  11359175     34.965    1.504       4.225    0.051   0.64001  0.34495    12.817    0.224    12.013    0.158    12.383    0.020    11.518    0.020    11.234    0.020    11.052    0.020     9.967    0.021     9.447    0.018     9.351    0.016 
  11361765    102.700    0.716       9.189    0.019   1.54385  0.26118    12.171    0.126    11.203    0.074    11.531    0.020    10.734    0.020    10.476    0.020    10.293    0.020     9.270    0.021     8.765    0.018     8.650    0.016 
  11389393   1139.842   43.940      60.617    2.634   3.23541  0.24040    11.309    0.067    10.565    0.050    10.831    0.020    10.479    0.020    10.361    0.020    10.376    0.020     9.568    0.020     9.330    0.018     9.284    0.013 
  11389437   1228.753   35.932      67.924    1.065   3.60455  0.23140    11.121    0.056    10.651    0.056    10.656    0.020    10.310    0.020    10.190    0.020    10.191    0.020     9.403    0.020     9.139    0.018     9.095    0.013 
  11391047    220.083    1.250      16.872    0.018   0.65929  0.86441    13.102    0.307    11.422    0.099    12.043    0.020    11.335    0.020    11.068    0.020    10.945    0.020     9.963    0.024     9.456    0.017     9.381    0.018 
  11394905     38.966    0.735       4.428    0.053   0.77086  0.37675    13.225    0.281    12.138    0.168    12.038    0.020    11.302    0.020    11.024    0.020    10.886    0.020     9.850    0.019     9.345    0.027     9.238    0.020 
  11401156    578.763   15.840      35.998    0.667   4.80591  0.32034    11.336    0.057    10.129    0.031    10.504    0.020     9.762    0.020     9.569    0.020     9.450    0.020     8.525    0.034     8.067    0.021     7.971    0.021 
  11401466     34.915    1.217       4.140    0.043   0.80469  0.51878    13.108    0.302    11.713    0.138    12.114    0.020    11.266    0.020    10.975    0.020    10.833    0.020     9.759    0.023     9.234    0.028     9.152    0.022 
  11401708    672.048   15.023      40.161    0.218   2.83136  0.49170    11.693    0.073    10.938    0.064    11.121    0.020    10.664    0.020    10.536    0.020    10.503    0.020     9.692    0.023     9.364    0.026     9.320    0.022 
  11401755   1250.000   44.000      67.900    1.200   2.09410  0.44931    12.821    0.242    12.022    0.170   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000    11.124    0.023    10.850    0.029    10.788    0.022 
  11410549     36.544    0.877       4.129    0.023   0.87184  0.28308    12.025    0.113    10.738    0.055    11.206    0.020    10.317    0.020    10.012    0.020     9.850    0.020     8.693    0.024     8.217    0.023     8.123    0.014 
  11410622    148.535    1.000      12.168    0.013   1.30516  0.39060    12.841    0.251    11.841    0.153    12.574    0.020    11.839    0.020    11.576    0.020    11.431    0.020    10.366    0.020     9.908    0.018     9.843    0.014 
  11411163     50.402    0.541       5.179    0.016   0.99718  0.30533    11.990    0.099    10.800    0.056    11.244    0.020    10.389    0.020    10.075    0.020     9.913    0.020     8.814    0.026     8.305    0.017     8.213    0.015 
  11413158     58.444    1.215       5.048    0.028   0.32311  0.23790    12.076    0.111    10.820    0.056    11.269    0.020    10.421    0.020    10.132    0.020     9.969    0.020     8.877    0.026     8.380    0.023     8.287    0.016 
  11414712    753.703    3.540      43.827    0.031   7.78108  0.26158     9.559    0.021     8.785    0.014     8.946    0.020     8.480    0.020     8.306    0.020     8.250    0.020     7.398    0.026     7.059    0.016     7.033    0.017 
  11441797     57.302    0.651       5.831    0.014   1.14697  0.27424    12.723    0.238    11.387    0.091    11.939    0.020    11.094    0.020    10.786    0.020    10.636    0.020     9.510    0.022     8.958    0.016     8.858    0.013 
  11442897    118.867    0.801      10.210    0.021   0.98733  0.32727    13.534    0.379    12.030    0.174    12.298    0.020    11.621    0.020    11.377    0.020    11.248    0.020    10.221    0.029     9.749    0.032     9.668    0.024 
  11444313     33.715    0.854       3.987    0.045   0.54736  0.32130    12.754    0.228    11.749    0.139    12.086    0.020    11.207    0.020    10.932    0.020    10.775    0.020     9.667    0.023     9.111    0.053     9.010    0.020 
  11453627     31.573    0.874       4.024    0.035   0.14023  0.31118    13.446    0.347    11.732    0.138    12.220    0.020    11.303    0.020    11.022    0.020    10.855    0.020     9.748    0.023     9.191    0.026     9.062    0.020 
  11453721     60.355    0.875       6.119    0.030   2.21439  0.33607    11.582    0.069    10.406    0.039    10.758    0.020     9.888    0.020     9.629    0.020     9.463    0.020     8.328    0.027     7.799    0.053     7.690    0.021 
  11453905     16.602    0.554       2.328    0.013   0.46622  0.29961    12.842    0.256    11.170    0.078    11.613    0.020    10.644    0.020    10.302    0.020    10.119    0.020     9.004    0.058     8.311    0.042     8.197    0.026 
  11453915   2479.907  225.835     110.486    4.278   5.10080  0.25510    10.960    0.047    10.554    0.044    10.485    0.020    10.248    0.020    10.199    0.020    10.210    0.020     9.450    0.023     9.186    0.026     9.143    0.020 
  11454275     38.126    0.768       4.252    0.025   0.88606  0.24982    12.505    0.201    11.034    0.071    11.522    0.020    10.626    0.020    10.342    0.020    10.166    0.020     9.099    0.021     8.523    0.023     8.418    0.015 
  11455925     30.706    0.692       3.939    0.039   0.74800  0.27197    13.161    0.300    11.945    0.162    12.295    0.020    11.454    0.020    11.182    0.020    11.019    0.020     9.982    0.030     9.432    0.032     9.344    0.018 
  11456246     31.728    0.784       3.416    0.036   0.96722  0.26730    11.971    0.102    10.833    0.058    11.310    0.020    10.359    0.020    10.064    0.020     9.894    0.020     8.740    0.035     8.263    0.063     8.074    0.026 
  11456449    112.495    1.259       9.358    0.015   1.34381  0.31515    13.532    0.347    11.671    0.119    12.395    0.020    11.553    0.020    11.294    0.020    11.136    0.020    10.030    0.027     9.623    0.031     9.466    0.020 
  11456910   1306.889   81.898      68.652    2.428   2.44065  0.24813    11.952    0.094    11.697    0.121    11.522    0.020    11.215    0.020    11.128    0.020    11.097    0.020    10.303    0.022    10.022    0.018    10.009    0.014 
  11462972     43.347    1.176       4.520    0.019   1.06610  0.35644    11.442    0.063    10.294    0.036    10.640    0.020     9.742    0.020     9.504    0.020     9.352    0.020     8.242    0.021     7.726    0.029     7.628    0.016 
  11463411     50.337    1.071       4.695    0.037   0.55880  0.32086    12.097    0.120    11.072    0.069    11.533    0.020    10.806    0.020    10.563    0.020    10.444    0.020     9.392    0.021     8.955    0.018     8.880    0.015 
  11465784     35.534    0.813       4.276    0.052   0.48282  0.30079    13.389    0.313    12.263    0.181    12.447    0.020    11.566    0.020    11.254    0.020    11.079    0.020     9.981    0.023     9.383    0.031     9.321    0.021 
  11468340     41.723    1.073       4.522    0.023   0.58532  0.41769    12.498    0.239    12.215    0.243    12.574    0.020    11.685    0.020    11.364    0.020    11.193    0.020    10.057    0.024     9.525    0.015     9.444    0.018 
  11494312     38.627    1.133       4.291    0.064   0.78083  0.53472    13.140    0.314    11.629    0.119    12.028    0.020    11.142    0.020    10.885    0.020    10.722    0.020     9.620    0.024     9.083    0.017     8.972    0.019 
  11496569     66.722    0.629       6.154    0.020   1.48145  0.51520    11.091    0.053     9.841    0.028    10.154    0.020     9.346    0.020     9.083    0.020     8.939    0.020     7.910    0.024     7.397    0.031     7.306    0.021 
  11496573    352.306    6.962      23.272    0.486   1.82675  0.35360    12.854    0.238    11.702    0.127    12.030    0.020    11.295    0.020    11.089    0.020    10.962    0.020     9.977    0.019     9.457    0.026     9.385    0.024 
  11498178    201.711    1.082      15.224    0.019   0.25678  0.50303    12.540    0.185    11.790    0.140    11.980    0.020    11.251    0.020    11.043    0.020    10.896    0.020     9.890    0.020     9.421    0.026     9.333    0.022 
  11498298     41.771    0.866       4.551    0.029   0.68651  0.25859    12.223    0.133    10.920    0.060    11.275    0.020    10.484    0.020    10.244    0.020    10.099    0.020     9.063    0.019     8.573    0.026     8.466    0.022 
  11507653   1356.154  178.186      70.218    2.313   2.12516  0.30521    12.519    0.207    11.633    0.121    11.773    0.020    11.310    0.020    11.187    0.020    11.140    0.020    10.276    0.024    10.011    0.018     9.957    0.014 
  11508970     34.622    1.464       4.010    0.032   0.90890  0.73570    12.407    0.172    11.459    0.097    12.040    0.020    11.295    0.020    10.999    0.020    10.883    0.020     9.786    0.022     9.260    0.018     9.192    0.014 
  11509277     44.180    1.711       4.612    0.020   0.90521  0.24770    12.725    0.219    11.234    0.075    11.775    0.020    10.882    0.020    10.616    0.020    10.451    0.020     9.372    0.023     8.823    0.016     8.728    0.019 
  11509792     20.049    0.623       2.791    0.036   0.82271  0.24430    12.765    0.230    11.346    0.086    11.586    0.020    10.635    0.020    10.320    0.020    10.143    0.020     9.077    0.027     8.509    0.018     8.379    0.017 
  11512096     31.042    0.532       4.015    0.032   0.87309  0.25557    11.843    0.098    10.886    0.072    11.065    0.020    10.230    0.020     9.931    0.020     9.790    0.020     8.758    0.029     8.256    0.023     8.174    0.013 
  11513798     90.779    0.751       8.326    0.026   1.37971  0.78750    13.069    0.309    11.404    0.101    11.876    0.020    10.962    0.020    10.676    0.020    10.496    0.020     9.394    0.020     8.887    0.018     8.757    0.016 
  11514322     61.267    0.513       5.738    0.013   1.20909  0.76322    13.084    0.300    11.470    0.102    12.080    0.020    11.181    0.020    10.882    0.020    10.717    0.020     9.586    0.020     9.069    0.017     8.958    0.016 
  11515377    190.746    0.979      14.747    0.021   1.56639  0.34646    12.197    0.129    11.214    0.075    11.414    0.020    10.654    0.020    10.412    0.020    10.289    0.020     9.241    0.020     8.834    0.018     8.746    0.013 
  11517524    102.372    1.314       8.807    0.024   0.71613  0.42226    13.114    0.280    11.579    0.105    12.167    0.020    11.243    0.020    10.935    0.020    10.757    0.020     9.700    0.019     9.181    0.017     9.076    0.015 
  11518492     52.406    0.691       5.364    0.012   0.90197  0.25912    13.998    0.432    11.655    0.121    12.100    0.020    11.123    0.020    10.784    0.020    10.589    0.020     9.430    0.019     8.883    0.018     8.764    0.016 
  11518690     31.141    1.351       3.901    0.033   1.05043  0.23931    12.120    0.130    10.978    0.069    11.245    0.020    10.334    0.020    10.039    0.020     9.832    0.020     8.725    0.023     8.208    0.021     8.082    0.016 
  11519991    100.183    1.068       8.229    0.022   0.99268  0.27221    11.669    0.086    10.724    0.063    10.991    0.020    10.250    0.020     9.996    0.020     9.830    0.020     8.858    0.020     8.408    0.027     8.313    0.013 
  11546913    174.141    1.145      13.294    0.039   1.33454  0.48181    13.074    0.301    11.762    0.148    11.754    0.020    11.081    0.020    10.827    0.020    10.719    0.020     9.769    0.027     9.288    0.030     9.191    0.020 
  11548940     24.691    0.711       3.109    0.027   0.51625  0.28676    13.059    0.306    11.384    0.104    12.395    0.020    11.551    0.020    11.251    0.020    11.092    0.020    10.032    0.019     9.460    0.029     9.348    0.024 
  11550492     94.240    0.702       8.612    0.024   2.79239  0.24878    10.999    0.047     9.664    0.023    10.044    0.020     9.184    0.020     8.905    0.020     8.740    0.020     7.703    0.020     7.171    0.020     7.043    0.021 
  11554100    300.010    1.561      20.737    0.016   1.38442  0.38243    13.006    0.268    11.678    0.129    12.226    0.020    11.341    0.020    11.036    0.020    10.898    0.020     9.858    0.022     9.321    0.029     9.227    0.023 
  11559478     37.840    0.977       4.063    0.023   0.94781  0.82570    12.744    0.241    11.594    0.120    11.877    0.020    11.155    0.020    10.881    0.020    10.743    0.020     9.723    0.024     9.238    0.017     9.162    0.021 
  11559818     38.091    1.195       3.705    0.013   1.04239  0.25659    13.317    0.360    11.345    0.093    11.813    0.020    10.737    0.020    10.391    0.020    10.192    0.020     9.026    0.030     8.462    0.016     8.343    0.027 
  11563791     42.743    0.584       4.989    0.021   0.90460  0.24846    12.482    0.227    11.445    0.112    11.665    0.020    10.950    0.020    10.666    0.020    10.507    0.020     9.462    0.020     8.949    0.021     8.869    0.015 
  11567572     56.565    1.020       5.304    0.041   0.76261  0.43212    13.350    0.314    11.556    0.103    12.249    0.020    11.347    0.020    11.055    0.020    10.880    0.020     9.785    0.021     9.302    0.018     9.186    0.016 
  11568605     49.593    0.613       4.874    0.015   0.90405  0.35636    12.801    0.224    11.419    0.090    11.605    0.020    10.637    0.020    10.299    0.020    10.105    0.020     8.988    0.020     8.434    0.026     8.334    0.016 
  11569659     31.379    1.118       4.136    0.024   0.91089  0.33467    13.280    0.320    11.722    0.132    12.283    0.020    11.431    0.020    11.129    0.020    10.968    0.020     9.934    0.024     9.405    0.038     9.302    0.019 
  11598312     48.266    0.777       4.883    0.026   1.04829  0.30240    11.626    0.074    10.227    0.036    10.665    0.020     9.906    0.020     9.642    0.020     9.516    0.020     8.482    0.027     8.001    0.047     7.898    0.024 
  11599342    129.440    1.343      10.754    0.016   1.57690  0.40699    11.806    0.080    10.517    0.043    10.966    0.020    10.199    0.020     9.945    0.020     9.830    0.020     8.832    0.021     8.334    0.026     8.223    0.019 
  11600255     99.843    0.809       9.255    0.020   0.68433  0.26083    13.156    0.353    12.325    0.227    12.961    0.020    12.258    0.020    11.997    0.020    11.869    0.020    10.859    0.019    10.359    0.028    10.280    0.025 
  11601202     13.679    0.982       1.829    0.060   0.64117  0.27074    13.613    0.405    11.466    0.106    11.995    0.020    11.007    0.020    10.654    0.020    10.467    0.020     9.357    0.048     8.689    0.034     8.538    0.021 
  11611414   1121.172  193.554      68.810    2.558   2.19356  0.30319    12.427    0.185    11.995    0.167    11.719    0.020    11.394    0.020    11.298    0.020    11.297    0.020    10.535    0.026    10.316    0.030    10.273    0.021 
  11612171     36.104    1.113       4.016    0.028   1.61205  0.98547    13.260    0.290    12.171    0.178    12.559    0.020    11.598    0.020    11.315    0.020    11.126    0.020     9.971    0.021     9.463    0.019     9.346    0.013 
  11615224     29.858    1.229       4.052    0.038   0.51080  0.31500    12.151    0.154    11.378    0.106    11.727    0.020    10.816    0.020    10.516    0.020    10.345    0.020     9.242    0.021     8.711    0.018     8.588    0.016 
  11615617    102.324    1.521       8.160    0.026   1.93316  0.25399    10.607    0.039     9.435    0.021     9.763    0.020     8.979    0.020     8.732    0.020     8.617    0.020     7.612    0.017     7.175    0.017     7.078    0.016 
  11617014     37.794    0.610       4.202    0.026   0.42012  0.31284    13.085    0.290    12.179    0.186    12.668    0.020    11.776    0.020    11.465    0.020    11.293    0.020    10.137    0.020     9.634    0.017     9.518    0.015 
  11618522     57.796    0.733       5.457    0.020   1.00882  0.34105    11.635    0.065    10.343    0.036    10.725    0.020     9.872    0.020     9.627    0.020     9.477    0.020     8.364    0.021     7.905    0.020     7.798    0.018 
  11620833    351.828   15.826      22.331    0.189   3.19855  0.30707    12.238    0.131    10.787    0.052    11.099    0.020    10.305    0.020    10.067    0.020     9.933    0.020     8.908    0.023     8.450    0.018     8.364    0.015 
  11621486     36.629    0.589       4.046    0.014   0.81137  0.40018    13.317    0.321    11.860    0.153    12.303    0.020    11.421    0.020    11.107    0.020    10.930    0.020     9.832    0.023     9.239    0.030     9.142    0.019 
  11623012     36.504    0.779       4.271    0.040   0.69844  0.32245    12.687    0.244    11.599    0.126    12.384    0.020    11.511    0.020    11.192    0.020    10.999    0.020     9.885    0.022     9.364    0.018     9.257    0.013 
  11623314      5.792    0.504       1.060    0.017   1.23080  0.38737    12.996    0.322    11.152    0.094    11.751    0.020    10.384    0.020     9.871    0.020     9.545    0.020     8.213    0.026     7.515    0.017     7.313    0.018 
  11649294     33.139    0.750       4.116    0.035   1.44181  0.65229    11.852    0.090    10.411    0.042    10.766    0.020     9.918    0.020     9.648    0.020     9.487    0.020     8.423    0.024     7.870    0.024     7.773    0.013 
  11653073     37.661    0.696       4.266    0.046   0.92939  0.28984    12.605    0.218    11.918    0.159    12.162    0.020    11.282    0.020    11.010    0.020    10.847    0.020     9.816    0.021     9.300    0.024     9.165    0.020 
  11661782     60.637    0.673       5.780    0.020   0.95753  0.29306    12.516    0.212    11.506    0.113    11.805    0.020    11.057    0.020    10.802    0.020    10.654    0.020     9.588    0.021     9.092    0.018     9.006    0.013 
  11665692     67.685    1.134       5.975    0.013   2.16400  0.26809    10.908    0.047     9.573    0.023     9.960    0.020     9.090    0.020     8.852    0.020     8.694    0.020     7.617    0.017     7.143    0.016     7.029    0.017 
  11667928     31.362    0.612       3.901    0.059   0.90344  0.23092    12.472    0.178    11.267    0.080    11.579    0.020    10.719    0.020    10.444    0.020    10.267    0.020     9.207    0.021     8.705    0.024     8.580    0.016 
  11668036     42.062    0.842       4.528    0.064   0.71083  0.29872    12.170    0.122    10.961    0.060    11.418    0.020    10.573    0.020    10.311    0.020    10.156    0.020     9.091    0.021     8.570    0.021     8.494    0.016 
  11669622     34.273    1.074       4.018    0.113   0.73730  0.42574    12.414    0.162    11.552    0.105    11.909    0.020    11.119    0.020    10.835    0.020    10.689    0.020     9.626    0.020     9.148    0.018     9.046    0.016 
  11673900     43.662    0.642       4.629    0.029   0.52446  0.38318    13.380    0.396    11.899    0.186    12.359    0.020    11.353    0.020    11.034    0.020    10.777    0.020     9.636    0.024     9.082    0.017     8.973    0.013 
  11674236    891.072   77.571      51.009    0.985   2.50393  0.25065    12.516    0.231    11.874    0.190    12.123    0.020    11.512    0.020    11.325    0.020    11.237    0.020    10.307    0.022     9.953    0.017     9.896    0.013 
  11702195     52.641    0.666       5.629    0.023   1.02262  0.36363    12.708    0.255    11.075    0.080    11.398    0.020    10.562    0.020    10.271    0.020    10.091    0.020     9.003    0.026     8.483    0.033     8.368    0.020 
  11703230     33.389    0.803       4.127    0.036   0.92404  0.34272    12.822    0.268    11.889    0.178    12.003    0.020    11.162    0.020    10.877    0.020    10.725    0.020     9.702    0.026     9.160    0.034     9.050    0.019 
  11704163     46.572    0.814       4.813    0.017   0.74485  0.33563    12.580    0.208    11.732    0.133    12.202    0.020    11.303    0.020    10.989    0.020    10.822    0.020     9.774    0.019     9.202    0.026     9.064    0.022 
  11708273   1364.401  166.460      72.909    1.790   3.05926  0.27765    12.074    0.133    11.187    0.088    11.436    0.020    10.981    0.020    10.860    0.020    10.842    0.020    10.028    0.024     9.787    0.030     9.662    0.023 
  11713510   1257.002   13.809      68.759    0.124   3.96147  0.22966    11.509    0.070    10.894    0.060    11.119    0.020    10.714    0.020    10.581    0.020    10.534    0.020     9.724    0.025     9.405    0.030     9.350    0.018 
  11716326    220.476    1.400      17.177    0.008   1.54747  0.32594    13.063    0.286    11.483    0.101    12.491    0.020    11.659    0.020    11.383    0.020    11.244    0.020    10.212    0.021     9.713    0.017     9.588    0.016 
  11717120    592.469    3.427      37.552    0.058   6.78698  0.24265    10.527    0.035     9.586    0.023     9.855    0.020     9.200    0.020     8.964    0.020     8.865    0.020     7.917    0.023     7.456    0.016     7.406    0.016 
  11721374     60.216    0.436       5.958    0.017   1.05162  0.34925    12.696    0.202    11.455    0.086    12.009    0.020    11.097    0.020    10.759    0.020    10.586    0.020     9.476    0.021     8.935    0.018     8.826    0.016 
  11722424     23.940    0.575       2.743    0.015   0.49430  0.37219    12.521    0.177    11.285    0.080    11.776    0.020    10.761    0.020    10.383    0.020    10.184    0.020     9.010    0.022     8.443    0.018     8.308    0.016 
  11722551    752.112    7.671      43.774    0.356   3.66228  0.29295    13.240    0.289    11.272    0.079    11.718    0.020    10.898    0.020    10.636    0.020    10.512    0.020     9.512    0.019     9.078    0.017     8.973    0.016 
  11723674    700.218   38.835      40.971    1.236   1.92248  0.31696    12.235    0.142    11.363    0.093    11.702    0.020    11.345    0.020    11.237    0.020    11.212    0.020    10.422    0.021    10.188    0.017    10.134    0.016 
  11725564    104.698    2.342       8.331    0.050   1.20349  0.27507    12.433    0.223    11.353    0.109    11.894    0.020    11.047    0.020    10.730    0.020    10.553    0.020     9.479    0.021     9.023    0.017     8.906    0.013 
  11752358     64.659    0.534       6.591    0.026   0.46194  0.45745    13.507    0.392    12.444    0.233    12.819    0.020    12.136    0.020    11.860    0.020    11.729    0.020    10.716    0.024    10.207    0.017    10.133    0.021 
  11757831   1264.228  172.171      63.939    5.484   2.27877  0.26968    11.367    0.068    10.999    0.072    10.998    0.020    10.785    0.020    10.754    0.020    10.795    0.020    10.034    0.023     9.830    0.028     9.812    0.020 
  11759860     40.478    1.718       4.472    0.040   0.82532  0.28784    12.702    0.218    11.057    0.070    11.353    0.020    10.569    0.020    10.292    0.020    10.161    0.020     9.087    0.032     8.575    0.030     8.498    0.019 
  11760969      8.505    0.257       1.451    0.045   0.22229  0.30121    13.097    0.292    10.873    0.064    11.482    0.020    10.392    0.020     9.990    0.020     9.786    0.020     8.563    0.044     7.953    0.018     7.754    0.017 
  11767058     54.926    0.873       5.426    0.020   0.63839  0.26005    12.005    0.110    10.798    0.060    11.206    0.020    10.464    0.020    10.190    0.020    10.063    0.020     9.045    0.021     8.565    0.021     8.464    0.015 
  11769182     43.521    0.682       4.600    0.014   0.97751  0.35026    12.319    0.157    11.210    0.080    11.388    0.020    10.470    0.020    10.214    0.020    10.004    0.020     8.929    0.020     8.371    0.018     8.199    0.016 
  11770790     10.929    0.841       1.408    0.012   0.48155  0.30411    12.110    0.114    10.622    0.046    10.965    0.020     9.898    0.020     9.520    0.020     9.272    0.020     8.082    0.024     7.495    0.021     7.329    0.018 
  11771760    524.203    6.453      32.571    0.061   1.47807  0.28494    12.057    0.103    11.906    0.142    11.707    0.020    11.293    0.020    11.144    0.020    11.107    0.020    10.287    0.019     9.975    0.018     9.941    0.016 
  11775398     31.971    0.795       4.058    0.031   1.32996  0.49676    12.135    0.152    10.753    0.064    11.013    0.020    10.151    0.020     9.852    0.020     9.663    0.020     8.603    0.023     8.069    0.021     7.975    0.019 
  11802939    574.103   95.784      36.719    1.619   1.50407  0.27832    11.785    0.085    11.260    0.091    11.495    0.020    11.067    0.020    10.951    0.020    10.930    0.020    10.121    0.024     9.855    0.015     9.807    0.018 
  11802968    509.911   13.051      34.226    0.200   3.11194  0.33275    12.401    0.195    11.322    0.099    11.566    0.020    10.796    0.020    10.542    0.020    10.423    0.020     9.426    0.024     8.945    0.015     8.859    0.017 
  11804677     19.759    0.829       2.376    0.041   0.61396  0.23715    12.239    0.171    11.034    0.083    11.511    0.020    10.584    0.020    10.274    0.020    10.104    0.020     8.991    0.026     8.398    0.033     8.259    0.036 
  11805390     32.691    1.783       3.567    0.040   1.20782  0.33126    11.147    0.055     9.898    0.029    10.277    0.020     9.492    0.020     9.246    0.020     9.100    0.020     8.024    0.019     7.556    0.023     7.412    0.021 
  11805460     38.136    0.719       4.256    0.094   0.74298  0.39251    12.759    0.255    11.452    0.107    11.833    0.020    10.905    0.020    10.603    0.020    10.452    0.020     9.364    0.019     8.804    0.021     8.670    0.024 
  11805792     35.911    0.610       4.160    0.027   0.93434  0.30831    14.190    0.492    12.167    0.192    12.476    0.020    11.659    0.020    11.383    0.020    11.224    0.020    10.194    0.019     9.647    0.022     9.546    0.020 
  11807274   1496.000   56.000      75.710    0.310   3.79334  0.26250    11.112    0.057    10.600    0.051    10.606    0.020    10.324    0.020    10.258    0.020    10.244    0.020     9.518    0.026     9.250    0.031     9.197    0.019 
  11808481     28.063    0.555       3.778    0.040   0.86503  0.25168    12.381    0.203    11.201    0.092    11.526    0.020    10.726    0.020    10.434    0.020    10.278    0.020     9.210    0.035     8.681    0.028     8.577    0.019 
  11809558    502.665   13.418      30.455    0.351   2.46127  0.25440    12.571    0.210    11.483    0.103    11.725    0.020    10.920    0.020    10.691    0.020    10.583    0.020     9.596    0.027     9.057    0.031     8.991    0.019 
  11817562    727.257   81.703      41.097    2.008   1.39563  0.45102    12.164    0.139    11.553    0.113    11.788    0.020    11.445    0.020    11.332    0.020    11.327    0.020    10.523    0.021    10.263    0.018    10.217    0.014 
  11819363     50.705    0.793       5.339    0.013   1.88680  0.24009    10.988    0.047     9.897    0.029    10.088    0.020     9.306    0.020     9.043    0.020     8.942    0.020     7.838    0.019     7.333    0.016     7.253    0.016 
  11819760     29.782    0.817       3.633    0.042   0.53589  0.24597    12.367    0.166    11.365    0.089    11.537    0.020    10.712    0.020    10.426    0.020    10.305    0.020     9.227    0.021     8.709    0.016     8.597    0.016 
  11820688     39.153    1.227       4.177    0.028   0.99004  0.28606    12.255    0.140    10.991    0.062    11.347    0.020    10.489    0.020    10.213    0.020    10.076    0.020     8.958    0.030     8.444    0.020     8.332    0.015 
  11821439     48.318    0.584       4.784    0.014   1.21245  0.28386    12.187    0.125    10.978    0.062    11.669    0.020    10.769    0.020    10.445    0.020    10.281    0.020     9.140    0.021     8.582    0.024     8.482    0.016 
  11823838     42.684    1.037       4.509    0.025   1.19378  0.27003    12.997    0.261    11.474    0.097    11.724    0.020    10.957    0.020    10.666    0.020    10.504    0.020     9.425    0.021     8.947    0.018     8.833    0.016 
  11855110     38.843    0.693       4.411    0.033   0.54412  0.29116    14.925    0.704    12.154    0.193    12.429    0.020    11.619    0.020    11.333    0.020    11.201    0.020    10.189    0.022     9.666    0.028     9.539    0.020 
  11862119   1466.104   68.671      79.730    4.151   3.29011  0.29727    12.196    0.142    11.635    0.120    11.523    0.020    11.192    0.020    11.090    0.020    11.051    0.020    10.283    0.024     9.994    0.030     9.944    0.022 
  11869095     57.012    1.403       5.374    0.011   1.15388  0.25347    12.358    0.175    10.857    0.063    11.338    0.020    10.376    0.020    10.069    0.020     9.880    0.020     8.787    0.029     8.217    0.017     8.111    0.015 
  11870991     31.191    0.668       4.141    0.031   0.72649  0.34358    14.398    0.501    12.230    0.185    12.491    0.020    11.762    0.020    11.485    0.020    11.337    0.020    10.292    0.019     9.807    0.018     9.716    0.016 
  11873252    267.975    9.110      19.946    1.063   2.43459  0.48227    12.655    0.192    11.480    0.091    11.853    0.020    11.161    0.020    10.889    0.020    10.779    0.020     9.755    0.021     9.294    0.018     9.204    0.015 
  11904929     43.729    0.654       4.736    0.032   0.96012  0.26953    11.371    0.064    10.223    0.038    10.535    0.020     9.810    0.020     9.526    0.020     9.394    0.020     8.383    0.024     7.886    0.046     7.824    0.020 
  11908744     32.792    0.758       4.020    0.031   0.79254  0.21687    12.212    0.152    10.917    0.068    11.238    0.020    10.379    0.020    10.067    0.020     9.891    0.020     8.817    0.030     8.338    0.049     8.188    0.020 
  11911418    577.336   16.945      35.667    0.495   2.23391  0.26136    12.434    0.181    11.621    0.120    11.885    0.020    11.330    0.020    11.137    0.020    11.058    0.020    10.149    0.025     9.765    0.030     9.703    0.018 
  11913802     24.880    1.292       3.670    0.066   0.78299  0.31447    12.335    0.203    11.486    0.121    12.013    0.020    11.134    0.020    10.820    0.020    10.643    0.020     9.552    0.020     8.996    0.017     8.899    0.015 
  11919192    891.262   31.007      46.697    2.372   2.38058  0.23742    11.236    0.057    10.596    0.047    10.742    0.020    10.552    0.020    10.489    0.020    10.494    0.020     9.777    0.021     9.579    0.017     9.533    0.015 
  11920678     37.363    0.702       4.105    0.014   0.86017  0.71298    11.869    0.089    10.729    0.055    11.195    0.020    10.229    0.020     9.919    0.020     9.721    0.020     8.585    0.024     8.015    0.021     7.911    0.017 
  11924919    113.370    1.212       9.325    0.012   1.84233  0.27334    11.773    0.075    10.614    0.046    10.931    0.020    10.125    0.020     9.848    0.020     9.695    0.020     8.634    0.026     8.135    0.020     8.026    0.016 
  11925044    192.092    1.760      13.689    0.018   1.82708  0.27690    12.748    0.242    11.597    0.116    11.965    0.020    11.152    0.020    10.882    0.020    10.735    0.020     9.669    0.019     9.200    0.018     9.085    0.016 
  11953581     36.614    0.612       4.266    0.051   1.03559  0.29139    12.327    0.181    10.800    0.064    11.408    0.020    10.396    0.020    10.075    0.020     9.882    0.020     8.723    0.020     8.193    0.038     8.058    0.021 
  11953849     36.428    0.762       4.259    0.126   0.60118  0.38375    12.705    0.254    11.752    0.160    11.944    0.020    11.100    0.020    10.827    0.020    10.667    0.020     9.615    0.021     9.092    0.025     8.967    0.020 
  11955410     33.505    0.736       4.086    0.050   1.10661  0.23871    12.077    0.122    11.135    0.076    11.630    0.020    10.779    0.020    10.490    0.020    10.333    0.020     9.285    0.019     8.755    0.021     8.652    0.024 
  11960470     40.061    0.492       4.146    0.048   1.51998  0.30916    11.225    0.054     9.967    0.028    10.348    0.020     9.500    0.020     9.234    0.020     9.078    0.020     7.995    0.024     7.481    0.034     7.369    0.027 
  11961034     30.803    0.749       3.770    0.024   1.66143  0.51423    12.344    0.156    10.712    0.054    11.129    0.020    10.194    0.020     9.915    0.020     9.726    0.020     8.665    0.030     8.113    0.036     7.998    0.021 
  11962180   1033.713   49.542      56.370    4.419   1.87635  0.28539    11.994    0.118    11.327    0.099    11.458    0.020    11.118    0.020    11.059    0.020    11.025    0.020    10.218    0.022    10.007    0.028     9.944    0.022 
  11968749    267.829    1.488      18.845    0.048   2.68175  0.24246    11.839    0.087    10.629    0.052    10.984    0.020    10.242    0.020    10.011    0.020     9.879    0.020     8.846    0.026     8.373    0.018     8.292    0.015 
  11969378     38.442    0.536       4.382    0.029   1.20811  0.25476    11.123    0.054     9.857    0.029    10.262    0.020     9.367    0.020     9.082    0.020     8.923    0.020     7.806    0.026     7.345    0.040     7.202    0.021 
  11970987     44.981    1.073       4.644    0.074   0.66518  0.26570    12.316    0.157    11.369    0.089    11.832    0.020    11.031    0.020    10.760    0.020    10.602    0.020     9.512    0.021     9.040    0.018     8.957    0.013 
  11971746   1925.190   82.352      90.535    2.079   4.28386  0.23642    11.563    0.064    11.053    0.066    11.043    0.020    10.612    0.020    10.500    0.020    10.482    0.020     9.622    0.019     9.418    0.018     9.356    0.016 
  11973853    199.136    1.920      14.553    0.019   1.34653  0.32858    12.509    0.203    11.980    0.169    12.070    0.020    11.361    0.020    11.126    0.020    11.010    0.020     9.992    0.021     9.518    0.018     9.413    0.016 
  12003742     57.462    2.027       5.441    0.038   0.47166  0.62753    12.983    0.278    11.481    0.112    12.050    0.020    11.325    0.020    11.074    0.020    10.954    0.020     9.996    0.021     9.505    0.024     9.421    0.020 
  12005162    157.238    1.336      12.863    0.018   1.95983  0.27515    11.862    0.091    10.991    0.068    11.195    0.020    10.445    0.020    10.198    0.020    10.071    0.020     9.094    0.019     8.608    0.021     8.502    0.024 
  12007558     27.173    0.751       3.829    0.389   0.44380  0.29616    12.781    0.259    12.072    0.193    12.375    0.020    11.583    0.020    11.294    0.020    11.144    0.020    10.141    0.026     9.601    0.031     9.489    0.020 
  12009504   1861.263   10.808      88.295    0.051   6.98227  0.24792     9.984    0.024     9.380    0.020     9.556    0.020     9.218    0.020     9.133    0.020     9.134    0.020     8.373    0.027     8.149    0.046     8.069    0.024 
  12017985     18.096    0.290       2.633    0.018   0.70484  0.73094    11.472    0.072    10.528    0.047    10.821    0.020    10.116    0.020     9.841    0.020     9.686    0.020     8.678    0.024     8.172    0.026     8.114    0.016 
  12020532    375.935    8.486      22.941    0.512   1.82276  0.23718    12.076    0.121    11.045    0.073    11.439    0.020    10.788    0.020    10.587    0.020    10.491    0.020     9.509    0.021     9.148    0.018     9.076    0.013 
  12055375   1513.148   51.771      73.770    1.289   2.74312  0.69703    12.106    0.144    11.532    0.119    11.806    0.020    11.356    0.020    11.198    0.020    11.144    0.020    10.336    0.024     9.982    0.026     9.934    0.020 
  12056767     35.342    0.800       4.239    0.031   1.44427  0.31774    11.692    0.079    10.458    0.044    10.856    0.020    10.060    0.020     9.781    0.020     9.610    0.020     8.588    0.030     8.057    0.036     7.951    0.021 
  12058443    354.160    5.515      23.934    0.139   2.30292  0.40057    13.394    0.349    11.712    0.138    12.135    0.020    11.288    0.020    11.016    0.020    10.880    0.020     9.886    0.027     9.361    0.030     9.253    0.022 
  12067001     43.604    0.936       4.482    0.105   0.59728  0.77995    12.949    0.262    11.340    0.093    11.723    0.020    10.978    0.020    10.700    0.020    10.568    0.020     9.552    0.021     9.048    0.018     8.958    0.015 
  12068975   2298.000  105.000     108.400    3.100   3.68231  0.51180    12.568    0.225    11.849    0.173    12.036    0.020    11.742    0.020    11.633    0.020    11.619    0.020    10.814    0.025    10.577    0.023    10.535    0.021 
  12069127    886.915   13.380      48.386    0.088   1.92003  0.26979    11.414    0.069    10.870    0.066    10.852    0.020    10.592    0.020    10.491    0.020    10.504    0.020     9.733    0.020     9.524    0.018     9.494    0.014 
  12069424   2187.205    8.105     103.493    0.020  46.97563  0.25304     6.719    0.014     5.997    0.009   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     5.091    0.212     4.724    0.194     4.426    0.017 
  12070114     40.306    0.782       4.300    0.018   0.60586  0.30726    12.454    0.180    11.169    0.075    11.646    0.020    10.792    0.020    10.479    0.020    10.327    0.020     9.247    0.021     8.723    0.016     8.615    0.016 
  12101990     30.501    0.625       3.988    0.053   0.93631  0.47700    13.695    0.414    12.163    0.190    12.845    0.020    12.041    0.020    11.742    0.020    11.578    0.020    10.520    0.023    10.040    0.028     9.894    0.022 
  12109442     28.760    0.824       3.981    0.139   0.48463  0.27099    12.310    0.160    10.937    0.064    11.362    0.020    10.657    0.020    10.394    0.020    10.251    0.020     9.265    0.022     8.711    0.020     8.666    0.024 
  12115227     97.512    0.590       9.368    0.015   1.16364  0.49959    11.467    0.070    10.287    0.040    10.581    0.020     9.925    0.020     9.655    0.020     9.533    0.020     8.514    0.023     7.995    0.017     7.940    0.013 
  12116644     66.750    1.267       5.914    0.021   0.92092  0.67130    11.337    0.071    10.038    0.035    10.437    0.020     9.719    0.020     9.499    0.020     9.383    0.020     8.347    0.023     7.899    0.023     7.789    0.024 
  12117099     30.668    0.747       3.948    0.067   1.02489  0.23613    11.565    0.078    10.518    0.048    10.686    0.020     9.986    0.020     9.733    0.020     9.608    0.020     8.601    0.019     8.107    0.020     8.009    0.016 
  12117868   1859.173  132.754      93.695    1.223   4.85433  0.23149    11.331    0.068    10.617    0.054    10.772    0.020    10.421    0.020    10.313    0.020    10.318    0.020     9.486    0.021     9.279    0.017     9.218    0.015 
  12120230     50.512    0.857       5.300    0.011   1.44137  0.49886    12.161    0.127    11.310    0.082    11.706    0.020    10.927    0.020    10.632    0.020    10.491    0.020     9.384    0.021     8.877    0.018     8.758    0.016 
  12120327     34.776    0.858       4.038    0.051   1.14259  0.43537    11.685    0.069    10.477    0.040    10.790    0.020     9.992    0.020     9.707    0.020     9.561    0.020     8.478    0.027     7.993    0.033     7.861    0.016 
  12122151     50.965    0.888       5.100    0.014   1.39334  0.27335    11.313    0.062    10.112    0.033    10.489    0.020     9.639    0.020     9.336    0.020     9.187    0.020     8.073    0.020     7.542    0.018     7.440    0.021 
  12156916   1441.854   59.830      76.174    0.829   4.15361  0.29619    10.743    0.038    10.267    0.035    10.268    0.020    10.033    0.020     9.958    0.020     9.995    0.020     9.194    0.027     9.011    0.029     8.983    0.019 
  12157006     39.234    1.268       4.209    0.052   1.29171  0.31601    10.943    0.045     9.776    0.025    10.139    0.020     9.365    0.020     9.105    0.020     8.961    0.020     7.897    0.020     7.420    0.044     7.308    0.018 
  12169845     31.333    0.521       3.323    0.014   1.30610  0.60819    12.580    0.199    11.144    0.074    11.588    0.020    10.624    0.020    10.310    0.020    10.127    0.020     9.065    0.018     8.484    0.049     8.374    0.033 
  12202431     38.423    0.854       4.302    0.045   1.66682  0.35451    11.486    0.066    10.332    0.038    10.686    0.020     9.829    0.020     9.536    0.020     9.390    0.020     8.335    0.024     7.762    0.044     7.674    0.017 
  12252278      2.573    0.426       0.571    0.016   0.91891  0.50800    13.265    0.300    11.467    0.094   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.579    0.027     7.824    0.033     7.646    0.020 
  12252410     50.630    0.497       5.260    0.015   1.37691  0.31044    13.119    0.290    11.188    0.078    11.725    0.020    10.773    0.020    10.443    0.020    10.262    0.020     9.160    0.024     8.617    0.033     8.462    0.021 
  12253255    896.813  118.743      46.872    2.651   1.11134  0.36597    12.194    0.139    11.816    0.149    11.694    0.020    11.406    0.020    11.323    0.020    11.318    0.020    10.594    0.023    10.368    0.026    10.351    0.023 
  12257026     31.477    0.699       4.012    0.028   0.50815  0.27768    12.418    0.169    11.185    0.078    11.710    0.020    10.780    0.020    10.475    0.020    10.297    0.020     9.206    0.019     8.682    0.030     8.504    0.025 
  12258514   1494.074    5.617      74.968    0.029  12.10934  0.22423     8.864    0.017     8.204    0.012     8.368    0.020     7.967    0.020     7.874    0.020     7.884    0.020     7.035    0.020     6.797    0.017     6.758    0.018 
  12264089     40.138    0.609       4.593    0.026   0.95644  0.70956    12.942    0.284    11.640    0.135    12.157    0.020    11.271    0.020    10.947    0.020    10.772    0.020     9.691    0.020     9.142    0.017     9.030    0.015 
  12265063   1324.832  231.336      67.875    2.408   3.54833  0.82316    11.716    0.090    11.163    0.089    11.272    0.020    10.919    0.020    10.788    0.020    10.772    0.020     9.939    0.021     9.682    0.018     9.626    0.016 
  12265509     95.963    1.021       7.822    0.031   1.45813  0.31945    13.074    0.323    11.941    0.187    11.934    0.020    11.136    0.020    10.851    0.020    10.718    0.020     9.679    0.020     9.246    0.018     9.174    0.014 
  12304142   1230.117   53.627      64.485    1.078   3.77035  0.28791    10.830    0.043    10.144    0.034    10.282    0.020     9.942    0.020     9.842    0.020     9.858    0.020     9.080    0.046     8.841    0.030     8.764    0.023 
  12304485     28.992    0.814       3.771    0.045   0.84191  0.25211    12.343    0.164    11.057    0.072    11.249    0.020    10.455    0.020    10.168    0.020    10.031    0.020     8.918    0.030     8.460    0.031     8.323    0.033 
  12305574     29.372    0.703       3.876    0.028   0.60191  0.34678    13.254    0.312    11.427    0.092    11.840    0.020    10.839    0.020    10.513    0.020    10.332    0.020     9.209    0.024     8.593    0.027     8.462    0.018 
  12307366    324.963    1.580      21.443    0.097   1.93560  0.37470    13.003    0.256    11.828    0.149    12.180    0.020    11.403    0.020    11.162    0.020    11.042    0.020    10.006    0.021     9.548    0.018     9.428    0.016 
  12314910     24.140    0.481       2.982    0.027   0.71031  0.27900    13.522    0.400    11.775    0.157    12.223    0.020    11.276    0.020    10.945    0.020    10.722    0.020     9.551    0.019     8.994    0.018     8.869    0.016 
  12314927     14.366    0.597       2.014    0.018   0.72259  0.23880    12.471    0.207    11.532    0.118    11.698    0.020    10.719    0.020    10.373    0.020    10.138    0.020     8.975    0.021     8.356    0.016     8.252    0.016 
  12316100     13.759    0.418       1.870    0.016   1.01578  0.28797    12.069    0.124    10.789    0.059    11.241    0.020    10.212    0.020     9.849    0.020     9.615    0.020     8.426    0.020     7.814    0.020     7.698    0.017 
  12317678   1248.595    7.932      63.573    0.037   6.02764  0.35336     9.239    0.018     8.795    0.014     8.862    0.020     8.636    0.020     8.591    0.020     8.609    0.020     7.883    0.037     7.655    0.026     7.631    0.017 
  12352180   1045.275   45.546      57.366    0.405   4.26771  0.22654     9.993    0.024     9.332    0.018   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.270    0.020     8.039    0.038     7.991    0.023 
  12365293     93.577    0.929       7.513    0.036   1.17901  0.27014    11.697    0.082    10.625    0.053    10.880    0.020    10.169    0.020     9.923    0.020     9.796    0.020     8.786    0.030     8.385    0.023     8.294    0.016 
  12366537     47.370    0.429       4.754    0.013   1.61346  0.32165    11.969    0.105    10.678    0.053    11.103    0.020    10.257    0.020     9.977    0.020     9.785    0.020     8.683    0.019     8.179    0.021     8.100    0.016 
  12366681    690.176   22.716      39.276    0.280   2.68274  0.30462    10.377    0.031     9.700    0.025     9.819    0.020     9.455    0.020     9.373    0.020     9.362    0.020     8.581    0.030     8.420    0.023     8.366    0.016 
  12406029     34.799    0.817       4.169    0.022   0.97389  0.44805    14.263    0.506    11.772    0.152    12.336    0.020    11.539    0.020    11.247    0.020    11.081    0.020    10.020    0.026     9.487    0.032     9.366    0.021 
  12454554     38.248    0.619       4.135    0.015   2.54015  0.76285    12.205    0.130    11.374    0.085    11.662    0.020    10.826    0.020    10.541    0.020    10.398    0.020     9.317    0.024     8.778    0.031     8.679    0.023 
  12459729      2.250    0.032       0.523    0.029   0.04947  0.76671    13.749    0.397    11.660    0.121   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000   -99.000  -99.000     8.713    0.021     7.870    0.034     7.783    0.021 
  12470054    158.644    1.059      12.625    0.060   1.97399  0.49427    13.168    0.320    11.547    0.112    12.098    0.020    11.285    0.020    11.013    0.020    10.868    0.020     9.838    0.021     9.340    0.018     9.239    0.016 
  12506130     37.952    0.672       4.333    0.026   0.86545  0.26782    11.684    0.074    10.375    0.039    10.746    0.020    10.003    0.020     9.722    0.020     9.596    0.020     8.586    0.026     8.061    0.026     7.978    0.020 
  12506290     34.828    0.767       4.107    0.026   0.80758  0.63584    13.890    0.436    11.529    0.106    12.117    0.020    11.142    0.020    10.872    0.020    10.641    0.020     9.562    0.024     9.015    0.029     8.852    0.020 
  12507240   1134.391   39.700      58.912    2.329   2.43631  0.30828    11.655    0.077    10.930    0.067    11.222    0.020    10.830    0.020    10.770    0.020    10.691    0.020     9.913    0.027     9.662    0.030     9.601    0.022 
  12508433    792.809    3.442      45.180    0.134   6.44404  0.27450    10.907    0.049     9.880    0.029    10.102    0.020     9.430    0.020     9.237    0.020     9.135    0.020     8.245    0.024     7.837    0.027     7.770    0.031 
  12600075     37.193    0.528       4.268    0.051   1.12006  0.41488    12.958    0.277    11.621    0.122    11.994    0.020    11.267    0.020    10.995    0.020    10.853    0.020     9.834    0.021     9.340    0.028     9.240    0.020 
  12645107     29.778    0.807       3.828    0.024   0.80547  0.29911    12.226    0.164    11.474    0.107    11.926    0.020    11.127    0.020    10.843    0.020    10.690    0.020     9.649    0.023     9.123    0.029     8.996    0.022 
  12647227     38.191    0.709       4.352    0.014   1.40594  0.23277    11.061    0.051     9.755    0.025    10.096    0.020     9.334    0.020     9.082    0.020     8.905    0.020     7.824    0.024     7.383    0.049     7.243    0.020 
  12647649     31.886    0.632       4.165    0.053   0.56100  0.61783    11.945    0.098    11.026    0.066    11.302    0.020    10.555    0.020    10.284    0.020    10.143    0.020     9.116    0.019     8.643    0.032     8.555    0.020 
  12735580   1265.068  104.498      61.341    2.154   2.26090  0.25387    12.829    0.291    11.680    0.148    11.783    0.020    11.395    0.020    11.283    0.020    11.253    0.020    10.465    0.023    10.183    0.030    10.131    0.022 


==> anc/table2.txt <==
kic teff teffe logg logge feh fehe r_dir r_dir_ep r_dir_em d_dir d_dir_ep d_dir_em av_dir r_dir_cor r_dir_cor_ep r_dir_cor_em d_dir_cor d_dir_cor_ep d_dir_cor_em av_dir_cor r_grid r_grid_ep r_grid_em d_grid d_grid_ep d_grid_em av_grid av_grid_ep av_grid_em r_grid_cor r_grid_cor_ep r_grid_cor_em d_grid_cor d_grid_cor_ep d_grid_cor_em av_grid_cor av_grid_cor_ep av_grid_cor_em r_gaia r_gaia_ep r_gaia_em d_gaia d_gaia_ep d_gaia_em av_gaia evstate src 
   1160789  4739  86   2.307 0.014  -0.340 0.060    10.835  0.538  0.538     656  42  42  0.246     9.846  0.489  0.489     597  38  38  0.227    11.290  0.375  0.307     677  24  19  0.133 0.070 0.070   11.295  0.341  0.307     679  25  21  0.133 0.070 0.070    11.922  7.104  2.131     754    405    147  0.545     -1    apo 
   1161618  4763  86   2.442 0.009  -0.009 0.060    10.964  0.307  0.307     806  39  39  0.085    11.011  0.309  0.309     810  39  39  0.086    11.214  0.078  0.067     800   6   6  0.223 0.080 0.070   11.210  0.089  0.067     801   7   6  0.223 0.070 0.070    11.580 12.526  2.684     808    881    176  0.108      1    apo 
   1162746  4798  86   2.356 0.020  -0.478 0.060    10.967  0.923  0.923    1452 135 135  0.251    10.880  0.916  0.916    1441 134 134  0.250    11.024  0.801  0.582    1435 114  76  0.353 0.080 0.090   11.017  0.801  0.582    1435 114  76  0.353 0.080 0.080     7.521 44.449  2.615     919   5788    399  0.282      1    apo 
   1163621  4959  86   2.624 0.008  -0.041 0.060    11.179  0.289  0.289    1722  79  79  0.372    11.337  0.293  0.293    1747  80  80  0.372    11.096  0.181  0.226    1676  39  34  0.383 0.080 0.070   11.136  0.200  0.150    1685  34  27  0.373 0.080 0.080     8.299 28.311  3.033    1216   4349    348  0.385      1    apo 
   1294385  4825  86   2.936 0.006   0.030 0.060     6.923  0.137  0.137     667  29  29  0.192     6.710  0.133  0.133     646  28  28  0.189     6.933  0.156  0.122     668  17  12  0.073 0.070 0.070    6.578  0.315  0.118     633  31  11  0.043 0.100 0.090     7.806 27.342  2.187     754   2612    209  0.287     -1    apo 
   1430163  6590  77   4.226 0.018  -0.050 0.101     1.519  0.094  0.094     181  12  12  0.057     1.471  0.091  0.091     176  12  12  0.056     1.475  0.029  0.029     175   4   4  0.103 0.070 0.070    1.458  0.032  0.023     174   4   4  0.103 0.070 0.070     1.532  0.109  0.096     182     13     11  0.057      0    spc 
   1433803  4721  86   3.081 0.005   0.198 0.060     5.405  0.099  0.099     405  18  18  0.152     5.231  0.096  0.096     392  17  17  0.149     5.385  0.140  0.086     403  10   6  0.083 0.080 0.080    5.138  0.093  0.073     384   7   6  0.053 0.080 0.080     4.971  0.845  0.591     375     60     40  0.147      0    apo 
   1435467  6326  77   4.108 0.004   0.010 0.101     1.716  0.029  0.029     138   5   5  0.068     1.692  0.028  0.028     136   5   5  0.067     1.695  0.017  0.024     137   2   2  0.003 0.070 0.070    1.676  0.023  0.010     135   2   2  0.033 0.070 0.080     2.235  0.115  0.115     177      9      7  0.092      0    spc 
   1435573  4678  86   2.304 0.014   0.020 0.060     9.645  0.579  0.579    1156  83  83  0.258     9.361  0.562  0.562    1122  81  81  0.255    11.092  0.242  0.198    1286  28  23  0.283 0.080 0.080   11.070  0.220  0.176    1284  28  20  0.283 0.080 0.080    12.978 36.176  4.020    1470   4308    345  0.316     -1    apo 
   1569842  4847  86   3.039 0.004  -0.317 0.060     5.256  0.093  0.093     640  27  27  0.291     5.029  0.089  0.089     613  26  26  0.283     5.260  0.042  0.021     648   6   4  0.153 0.070 0.070    5.022  0.040  0.060     618   6   9  0.183 0.070 0.070     6.361 34.957  1.793     774   4208    216  0.416      0    apo 
   1571780  4876  86   2.596 0.014   0.123 0.060    13.131  0.488  0.488    1116  60  60  0.586    13.300  0.495  0.495    1131  61  61  0.586    13.649  0.243  0.417    1161  25  36  0.463 0.080 0.090   13.857  0.028  0.556    1183   9  50  0.473 0.080 0.090    10.096 17.489  2.281     898   1489    203  0.600      1    apo 
   1572780  4808  86   2.165 0.019  -0.566 0.060    13.554  0.944  0.944     976  78  78  0.580    12.679  0.883  0.883     913  73  73  0.577    13.567  0.907  0.605     968  71  53  0.423 0.070 0.080   13.481  0.824  0.550     957  65  43  0.433 0.070 0.070    12.251 18.158  2.905     901   1266    211  0.618     -1    apo 
   1575886  5055  86   2.919 0.008  -0.110 0.060     8.689  0.269  0.269    1230  60  60  0.361     8.860  0.275  0.275    1254  61  61  0.363     8.389  0.075  0.092    1178  12  11  0.353 0.070 0.070    8.420  0.101  0.067    1185  12  11  0.353 0.070 0.070     5.334 24.466  1.483     714   3300    188  0.416      1    apo 
   1576469  5019  86   2.870 0.006   0.040 0.060     8.944  0.187  0.187     826  36  36  0.282     9.081  0.190  0.190     839  36  36  0.285     9.007  0.054  0.081     828   6   6  0.163 0.070 0.070    9.021  0.217  0.014     832  19   5  0.163 0.070 0.070     7.855  2.937  1.305     725    268    107  0.280      1    apo 
   1725190  5142  86   2.914 0.007  -0.072 0.060     8.720  0.192  0.192     497  21  21  0.371     8.891  0.196  0.196     507  22  22  0.373     8.471  0.059  0.059     483   3   3  0.053 0.070 0.070    8.521  0.051  0.051     486   3   3  0.043 0.070 0.070    12.204  5.289  2.351     699    276    110  0.407      1    apo 
   1725552  4303  86   1.783 0.035   0.051 0.060    27.574  2.365  2.365    1925 185 185  0.353    26.046  2.234  2.234    1819 174 174  0.346    28.296  2.478  2.478    1950 181 181  0.343 0.120 0.120   27.930  2.844  2.585    1920 207 188  0.333 0.120 0.120    15.959 78.434  5.409     980   5473    405  0.616     -1    apo 
   1725815  6330  77   3.987 0.020  -0.070 0.101     2.063  0.104  0.104     390  23  23  0.166     2.010  0.101  0.101     380  22  22  0.162     1.996  0.035  0.056     379   7  12  0.123 0.080 0.070    1.980  0.032  0.040     376   7   8  0.123 0.080 0.070     1.801  0.373  0.280     335     66     47  0.147      0    spc 
   1726211  4914  86   2.393 0.011  -0.620 0.060    11.609  0.681  0.681    1259  88  88  0.444    11.664  0.684  0.684    1264  88  88  0.445    11.297  0.730  0.657    1221  86  77  0.393 0.070 0.080   11.482  0.730  0.730    1236  86  86  0.393 0.070 0.070     8.438 51.104  3.524     845   5401    264  0.604      1    apo 
   1865595  4345  86   1.980 0.010  -0.128 0.060    19.386  0.620  0.620    1873 100 100  0.423    18.084  0.579  0.579    1748  93  93  0.418    19.637  0.787  0.630    1906  76  69  0.383 0.100 0.090   18.426  0.928  0.760    1787  98  74  0.353 0.120 0.100    12.255 50.653  4.605    1306   4896    506  0.446     -1    apo 
   1872166  4970  86   2.804 0.006   0.011 0.060     9.462  0.249  0.249    1407  65  65  0.211     9.588  0.253  0.253    1426  66  66  0.212     9.460  0.226  0.057    1381  38  11  0.383 0.080 0.070    9.494  0.302  0.075    1390  41  16  0.383 0.080 0.080     5.377  6.084  1.074     793    911    152  0.205      1    apo 
   1995859  4950  86   2.578 0.012  -0.189 0.060    11.021  0.391  0.391    1168  61  61  0.266    11.162  0.396  0.396    1182  61  61  0.267    11.236  0.349  0.139    1176  37  18  0.313 0.080 0.080   11.287  0.301  0.162    1180  33  21  0.313 0.080 0.080    11.635 25.917  3.240    1316   2783    384  0.284      1    apo 
   2010607  6227  77   3.794 0.089  -0.010 0.101     2.294  0.495  0.495     554 121 121  0.291     2.326  0.502  0.502     562 122 122  0.292     2.483  0.089  0.098     610  22  25  0.073 0.080 0.080    2.471  0.071  0.098     605  22  24  0.073 0.080 0.080     3.378  2.764  0.754     758    634    127  0.334      0    spc 
   2013502  4912  86   2.696 0.008  -0.017 0.060    10.268  0.292  0.292    1575  75  75  0.491    10.409  0.296  0.296    1597  76  76  0.492    10.405  0.187  0.041    1584  26   9  0.563 0.070 0.070   10.464  0.175  0.096    1591  29  15  0.563 0.070 0.070    18.024 31.008  7.752    2637   4660   1118  0.674      1    apo 
   2015820  4853  86   2.566 0.009  -0.047 0.060    11.441  0.292  0.292     646  30  30  0.297    11.583  0.296  0.296     654  30  30  0.302    11.244  0.239  0.034     631  12   4  0.143 0.080 0.070   11.244  0.270  0.045     631  17   3  0.153 0.070 0.080    14.721 16.086  3.447     784    858    172  0.441      1    apo 
   2016706  4821  86   2.493 0.008  -0.107 0.060    10.908  0.296  0.296     936  44  44  0.434    10.982  0.298  0.298     942  45  45  0.437    11.301  0.045  0.113     954   8  10  0.423 0.080 0.070   11.298  0.056  0.102     954   9   9  0.423 0.080 0.070    15.605 48.329  3.718    1267   4058    353  0.634      1    apo 
   2141928  4689  86   2.432 0.013   0.098 0.060    10.462  0.408  0.408     921  51  51  0.203    10.492  0.409  0.409     924  51  51  0.203    11.285  0.134  0.078     974  12   9  0.243 0.080 0.080   11.284  0.145  0.078     974  13   9  0.243 0.080 0.080    13.753 20.832  2.841    1206   1824    292  0.232      1    apo 
   2157901  4774  86   2.358 0.027  -0.222 0.060    10.458  0.731  0.731    1126  90  90  0.264    10.026  0.701  0.701    1080  86  86  0.259    10.730  0.331  0.220    1119  38  28  0.393 0.070 0.080   10.725  0.331  0.220    1121  38  29  0.393 0.070 0.080     9.151  7.402  2.072     952    820    205  0.272     -1    apo 
   2164327  4858  86   2.559 0.011   0.004 0.060    11.111  0.348  0.348    1108  55  55  0.348    11.209  0.351  0.351    1118  56  56  0.348    11.234  0.146  0.022    1112  15   7  0.153 0.080 0.070   11.234  0.146  0.022    1113  18   6  0.153 0.080 0.070    12.232 29.239  3.509    1229   2788    348  0.429      1    apo 
   2164874  4414  86   1.983 0.026   0.161 0.060    20.700  1.650  1.650    1606 145 145  0.505    19.489  1.554  1.554    1517 137 137  0.445    22.131  1.907  0.817    1704 148  68  0.363 0.100 0.100   22.131  1.918  0.885    1695 171  57  0.363 0.100 0.100     7.851 19.531  1.628     658   1591    177  0.169     -1    apo 
   2165450  5005  86   2.937 0.006   0.038 0.060     8.651  0.175  0.175     982  42  42  0.364     8.787  0.178  0.178     998  43  43  0.365     8.281  0.108  0.008     936   9   4  0.263 0.060 0.070    8.369  0.013  0.101     947  17  10  0.243 0.080 0.070     7.870  9.395  1.503     921   1099    176  0.387      1    apo 
   2283075  4660  86   2.738 0.006   0.136 0.060     8.685  0.181  0.181     858  39  39  0.166     8.300  0.173  0.173     820  37  37  0.165     8.653  0.223  0.092     854  19  14  0.153 0.080 0.070    8.225  0.166  0.166     808  16  18  0.123 0.090 0.080     7.305  2.760  1.104     748    256    114  0.165      0    apo 
   2284679  4897  86   3.210 0.004  -0.526 0.060     4.138  0.073  0.073     597  25  25  0.179     3.950  0.069  0.069     570  24  24  0.176     4.185  0.029  0.055     612   6   9  0.223 0.070 0.070    4.165  0.042  0.126     609   8  20  0.203 0.080 0.080     6.510  4.295  1.322     973    638    179  0.222     -1    apo 
   2285898  4790  86   2.289 0.017  -0.221 0.060     8.994  0.425  0.425     904  55  55  0.141     9.047  0.428  0.428     909  56  56  0.142    10.605  0.138  0.085    1029  14  10  0.303 0.070 0.080   10.605  0.127  0.085    1029  12   9  0.303 0.070 0.080    16.446 48.780  5.420    1646   4851    539  0.350      1    apo 
   2300503  4388  86   2.018 0.012  -0.230 0.060    17.978  0.603  0.603    1050  58  58  0.216    16.714  0.560  0.560     977  54  54  0.205    18.129  0.445  0.700    1053  33  41  0.323 0.090 0.100   16.907  0.660  0.540     981  38  35  0.303 0.080 0.090    19.452 15.877  3.969    1064    884    177  0.307     -1    apo 
   2305590  4603  86   2.596 0.006  -0.362 0.060     9.328  0.196  0.196    1168  53  53  0.375     8.684  0.182  0.182    1088  50  50  0.355     9.420  0.151  0.094    1196  18  13  0.493 0.070 0.070    9.028  0.068  0.191    1145  10  22  0.513 0.070 0.080     5.996 20.918  1.609     798   2614    218  0.414     -1    apo 
   2307683  4755  86   2.502 0.007  -0.245 0.060    11.356  0.251  0.251    1455  65  65  0.367    10.740  0.237  0.237    1376  62  62  0.366    11.296  0.238  0.119    1439  30  17  0.503 0.070 0.080   11.331  0.273  0.136    1444  38  20  0.503 0.080 0.080    26.516 34.590 10.643    3290   4357   1394  0.680     -1    apo 
   2309550  4900  86   2.614 0.012  -0.096 0.060    10.788  0.382  0.382     561  29  29  0.215    10.926  0.386  0.386     568  30  30  0.217    10.910  0.284  0.065     564  15   5  0.103 0.070 0.070   11.032  0.218  0.175     570  12   9  0.093 0.070 0.070    15.992  7.802  2.601     827    375    135  0.260      1    apo 
   2309595  5152  77   3.732 0.007  -0.090 0.101     2.355  0.080  0.080     382  18  18  0.089     2.404  0.081  0.081     390  19  19  0.090     2.378  0.066  0.060     384  12  12  0.223 0.090 0.090    2.416  0.072  0.072     390  12  12  0.223 0.090 0.090     2.321  2.537  0.507     397    416     93  0.102      0    spc 
   2422073  4480  86   2.315 0.011   0.002 0.060    12.988  0.386  0.386    1263  64  64  0.227    12.164  0.362  0.362    1183  60  60  0.223    13.023  0.360  0.400    1259  36  45  0.353 0.100 0.120   12.809  0.525  0.525    1230  57  46  0.363 0.090 0.110    13.916 43.862  5.061    1271   4320    360  0.245     -1    apo 
   2423824  4969  86   2.262 0.013  -0.386 0.060    16.377  0.706  0.706    1960 112 112  0.253    15.838  0.682  0.682    1896 109 109  0.250    17.536  1.539  1.881    2055 227 227  0.173 0.200 0.120   18.865  0.171  3.249    2256  22 409  0.273 0.150 0.190    10.372 23.962  2.995    1194   2769    332  0.254     -1    apo 
   2424934  4840  86   2.430 0.011  -0.187 0.060    11.215  0.406  0.406     907  48  48  0.232    11.265  0.407  0.407     911  49  49  0.232    11.080  0.270  0.090     874  24   9  0.303 0.080 0.080   11.097  0.292  0.112     875  27   9  0.303 0.080 0.080    22.806 49.182  7.026    1972   3897    624  0.401      1    apo 
   2424955  4699  86   2.613 0.007  -0.092 0.060     9.440  0.205  0.205     844  38  38  0.138     8.950  0.195  0.195     800  36  36  0.136     9.433  0.232  0.159     828  23  13  0.323 0.080 0.080    8.860  0.125  0.179     778  11  17  0.293 0.070 0.080    14.848 51.079  5.473    1392   4521    522  0.350     -1    apo 
   2444348  4549  86   2.381 0.008   0.079 0.060    14.957  0.364  0.364    1023  49  49  0.200    14.253  0.347  0.347     975  46  46  0.196    14.831  0.534  0.356    1014  36  24  0.273 0.080 0.080   14.430  0.554  0.403     983  38  26  0.233 0.100 0.090    21.507 68.556  7.910    1439   4670    346  0.531     -1    apo 
   2447529  4970  86   2.936 0.012   0.037 0.060     8.156  0.275  0.275    1270  64  64  0.347     8.049  0.271  0.271    1253  64  64  0.346     8.193  0.087  0.087    1269  15  13  0.343 0.070 0.070    8.236  0.041  0.041    1277   6  10  0.343 0.070 0.070     9.774 29.230  3.654    1458   4579    528  0.477     -1    apo 
   2447604  4917  86   2.653 0.013   0.105 0.060    11.714  0.397  0.397    1154  59  59  0.306    11.866  0.402  0.402    1169  60  60  0.310    12.187  0.031  0.428    1191   6   9  0.383 0.080 0.080   12.193  0.549  0.037    1191  54   9  0.393 0.080 0.080    60.945 27.000 27.000    5301   3133   2308  0.506      1    apo 
   2448225  4666  86   2.466 0.027   0.172 0.060    12.170  0.784  0.784    1070  81  81  0.345    12.271  0.791  0.791    1079  82  82  0.346    11.638  0.511  0.298    1004  51  30  0.263 0.080 0.080   11.652  0.474  0.328    1004  51  30  0.263 0.080 0.080     7.852 54.017  2.920     676   4590    191  0.487      1    apo 
   2450729  5868  77   3.974 0.036  -0.240 0.101     1.636  0.142  0.142     256  23  23  0.242     1.687  0.146  0.146     264  24  24  0.243     1.699  0.034  0.031     268   6   6  0.093 0.080 0.080    1.716  0.034  0.027     271   6   5  0.093 0.080 0.080     1.670  0.263  0.164     262     42     27  0.244      0    spc 
   2451509  4862  86   2.823 0.005  -0.129 0.060     8.683  0.164  0.164     618  26  26  0.271     8.379  0.158  0.158     596  26  26  0.268     8.521  0.566  0.089     610  47   8  0.153 0.150 0.090    9.059  0.050  0.900     652   7  65  0.163 0.120 0.100    10.606  9.855  2.190     724    672    155  0.294      0    apo 
   2568563  4703  86   2.634 0.007   0.240 0.060    10.432  0.252  0.252    1187  55  55  0.273    10.056  0.243  0.243    1144  53  53  0.271    10.889  0.087  0.066    1229   9   9  0.363 0.070 0.080   10.912  0.077  0.077    1232   9  10  0.363 0.070 0.080     9.164 18.390  2.122    1133   2086    321  0.294     -1    apo 
   2583884  4986  86   2.673 0.008  -0.054 0.060    10.271  0.241  0.241     888  39  39  0.433    10.412  0.244  0.244     900  40  40  0.437    10.548  0.142  0.032     902  15   5  0.343 0.080 0.080   10.578  0.126  0.053     904  13   6  0.343 0.090 0.080     8.068 22.587  1.807     636   1753    159  0.475      1    apo 
   2695267  4815  86   2.391 0.020  -0.351 0.060    10.695  0.770  0.770     602  49  49  0.184    10.685  0.769  0.769     601  49  49  0.184    10.777  0.294  0.359     596  17  23  0.173 0.070 0.070   10.769  0.294  0.359     596  19  23  0.173 0.070 0.070    11.260  3.089  1.765     642    181     91  0.193      1    apo 
   2695975  4354  86   1.897 0.025  -0.095 0.060    21.794  1.359  1.359    1555 118 118  0.268    20.373  1.270  1.270    1454 110 110  0.266    22.005  1.022  0.650    1548  79  46  0.293 0.090 0.090   21.775  1.051  0.450    1542  73  42  0.303 0.090 0.100    26.914 67.345 10.775    1677   4756    549  0.275     -1    apo 
   2696732  4843  86   2.868 0.005  -0.167 0.060     7.080  0.130  0.130     974  42  42  0.143     6.810  0.125  0.125     937  40  40  0.142     7.053  0.181  0.111     960  28  14  0.243 0.080 0.080    6.794  0.081  0.054     924  14   9  0.223 0.080 0.080     6.428 14.413  1.730     916   1991    249  0.164      0    apo 
   2710472  4729  86   2.571 0.006  -0.106 0.060    11.374  0.245  0.245    1461  66  66  0.335    10.832  0.233  0.233    1391  63  63  0.330    11.334  0.235  0.141    1452  36  21  0.503 0.070 0.090   11.365  0.352  0.164    1457  49  26  0.493 0.080 0.100    13.325 39.482  4.738    1727   5107    613  0.384     -1    apo 
   2711432  4336  86   1.882 0.021   0.053 0.060    20.881  1.643  1.643    1188 106 106  0.239    19.417  1.528  1.528    1105  99  99  0.229    22.349  0.997  0.690    1258  61  44  0.133 0.090 0.100   22.268  0.920  0.613    1254  56  39  0.133 0.090 0.090    17.100 49.008  3.770     975   2850    211  0.260     -1    apo 
   2716608  5116  86   2.751 0.007  -0.114 0.060    11.254  0.285  0.285    1110  50  50  0.450    11.533  0.292  0.292    1137  51  51  0.452    10.894  0.011  0.022    1072   3   4  0.283 0.070 0.070   10.895  0.011  0.022    1072   3   4  0.283 0.070 0.070    12.284 53.120  3.794    1338   5074    525  0.498      1    apo 
   2719795  4644  86   2.630 0.006  -0.010 0.060     9.435  0.196  0.196     944  43  43  0.363     8.940  0.186  0.186     895  40  40  0.347     9.423  0.151  0.208     941  17  21  0.293 0.080 0.080    9.070  0.072  0.072     906  10   6  0.303 0.080 0.080    39.002 41.259 22.693    4298   3882   2426  0.468      0    apo 
   2831788  4630  86   2.634 0.005   0.049 0.060     9.569  0.187  0.187     610  27  27  0.223     9.081  0.177  0.177     579  26  26  0.197     9.583  0.158  0.144     611  11  10  0.113 0.070 0.070    9.099  0.154  0.036     580  10   3  0.113 0.080 0.080    12.754  4.912  2.047     859    294    131  0.262     -1    apo 
   2836038  4635  86   2.470 0.009   0.232 0.060    10.863  0.305  0.305    1203  59  59  0.234    10.909  0.306  0.306    1208  59  59  0.234    11.482  0.069  0.069    1245  10   9  0.263 0.070 0.080   11.487  0.080  0.069    1247  11   9  0.263 0.070 0.080    12.165 32.280  3.228    1162   3560    254  0.265      1    apo 
   2837475  6614  77   4.190 0.003   0.010 0.101     1.797  0.029  0.029     132   4   4  0.050     1.660  0.027  0.027     122   4   4  0.048     1.697  0.009  0.012     126   2   1  0.053 0.060 0.060    1.657  0.013  0.003     122   1   0  0.063 0.080 0.070     1.716  0.069  0.069     126      4      4  0.049      0    spc 
   2846051  4279  86   1.713 0.010  -0.062 0.060    27.970  1.048  1.048    1338  76  76  0.600    26.274  0.984  0.984    1258  72  72  0.580    28.179  1.006  1.006    1335  49  55  0.513 0.090 0.090   27.797  0.919  1.264    1317  55  60  0.513 0.090 0.090    29.775 86.716  7.226    1369   4073    388  0.681     -1    apo 
   2849125  6068  77   3.818 0.016   0.180 0.101     2.562  0.264  0.264     579  62  62  0.329     2.587  0.267  0.267     585  63  63  0.332     2.590  0.074  0.110     594  17  25  0.073 0.080 0.080    2.585  0.074  0.101     594  17  25  0.073 0.080 0.080     7.163 24.591  3.173    1364   5559    596  0.444      0    spc 
   2852862  6261  77   3.958 0.006  -0.100 0.101     2.109  0.042  0.042     382  13  13  0.180     2.074  0.041  0.041     376  13  13  0.178     2.077  0.025  0.017     380   5   4  0.053 0.070 0.070    2.066  0.012  0.016     378   5   3  0.063 0.070 0.070     2.067  0.704  0.313     386    113     65  0.192      0    spc 
   2858440  4795  86   2.579 0.013   0.151 0.060    10.873  0.389  0.389     987  52  52  0.368    10.984  0.393  0.393     997  53  53  0.369    11.252  0.186  0.101    1009  21  11  0.253 0.080 0.090   11.255  0.184  0.100    1011  20  12  0.243 0.080 0.080     9.695  4.651  1.860     891    418    167  0.371      1    apo 
   2860010  4991  86   2.808 0.006   0.004 0.060     9.133  0.189  0.189    1320  57  57  0.337     9.260  0.192  0.192    1339  58  58  0.338     9.339  0.056  0.047    1338  11   8  0.323 0.070 0.070    9.366  0.154  0.028    1341  12   6  0.333 0.070 0.070    10.116 35.028  4.042    1413   4986    554  0.480      1    apo 
   2865774  5801  77   4.042 0.025  -0.070 0.101     1.818  0.260  0.260     399  58  58  0.261     1.867  0.267  0.267     409  60  60  0.264     1.629  0.063  0.058     361  15  13  0.073 0.080 0.080    1.642  0.066  0.060     363  15  13  0.073 0.080 0.080     1.681  0.298  0.186     368     67     44  0.255      0    spc 
   2970584  4613  86   2.698 0.006  -0.153 0.060     8.153  0.170  0.170     530  24  24  0.179     7.635  0.159  0.159     497  23  23  0.175     8.132  0.175  0.100     534  13   8  0.213 0.080 0.080    7.437  0.100  0.067     486   9   5  0.153 0.100 0.080     9.977  2.302  1.315     631    167     84  0.192     -1    apo 
   2973894  4941  86   2.356 0.024  -0.755 0.060     9.255  1.302  1.302    1336 195 195  0.239     9.446  1.329  1.329    1363 199 199  0.239    10.518  0.773  0.515    1490 119  79  0.463 0.070 0.070   10.521  0.837  0.488    1490 129  79  0.463 0.070 0.070    19.490 32.597  8.451    2748   4768   1192  0.265      1    apo 
   2975717  4404  86   2.332 0.010  -0.004 0.060    12.370  0.342  0.342     861  43  43  0.210    12.261  0.339  0.339     853  43  43  0.208    12.384  0.370  0.277     865  26  21  0.253 0.120 0.090   11.709  0.687  0.370     815  43  23  0.253 0.140 0.100    10.401 30.774  2.280     693   2029    176  0.254      1    apo 
   2987113  4520  86   2.414 0.019   0.309 0.060    11.548  0.553  0.553     882  56  56  0.249    11.557  0.554  0.554     883  56  56  0.249    11.711  0.260  0.289     876  22  22  0.273 0.080 0.080   11.699  0.278  0.278     875  23  21  0.273 0.080 0.080     9.189 56.294  2.346     796   4383    292  0.293      1    apo 
   2988638  4932  86   2.872 0.011   0.043 0.060     8.850  0.258  0.258    1694  81  81  0.336     8.966  0.261  0.261    1716  82  82  0.338     8.919  0.063  0.045    1715  10  10  0.263 0.070 0.080    8.983  0.036  0.063    1724  12  10  0.263 0.070 0.080     5.134 26.080  1.630     972   4856    374  0.373      1    apo 
   2988988  4736  86   2.491 0.010   0.112 0.060    11.128  0.308  0.308    1079  52  52  0.213    11.203  0.310  0.310    1086  52  52  0.213    11.402  0.136  0.091    1084  14   9  0.243 0.080 0.090   11.414  0.127  0.104    1085  14  10  0.243 0.080 0.090    10.155 12.085  2.324     952   1128    180  0.234      1    apo 
   2991448  5635  77   3.989 0.006  -0.100 0.101     1.701  0.036  0.036     256  10  10  0.072     1.768  0.037  0.037     266  10  10  0.073     1.687  0.030  0.020     254   5   5  0.123 0.080 0.080    1.728  0.024  0.024     260   5   5  0.123 0.080 0.080     3.040 30.100  0.860     452   4441    127  0.338      0    spc 
   2992350  4919  86   2.570 0.008  -0.212 0.060    10.927  0.256  0.256     638  29  29  0.220    11.059  0.259  0.259     646  29  29  0.222    11.127  0.122  0.089     642  11   5  0.183 0.080 0.070   11.136  0.184  0.033     644  12   5  0.193 0.070 0.070    10.260  4.125  1.375     616    226    100  0.234      1    apo 
   2998253  6298  77   4.242 0.052   0.090 0.101     1.528  0.268  0.268     266  47  47  0.055     1.479  0.259  0.259     258  46  46  0.050     1.433  0.066  0.052     250  11  10  0.123 0.070 0.080    1.431  0.070  0.052     248  13   9  0.123 0.070 0.080     1.593  0.177  0.133     279     26     23  0.063      0    spc 
   3096473  4597  86   2.465 0.008  -0.101 0.060    10.593  0.251  0.251    1472  69  69  0.254     9.933  0.235  0.235    1381  65  65  0.253    10.650  0.561  0.224    1467  82  35  0.373 0.150 0.090   11.113  0.135  1.280    1531  30 171  0.463 0.120 0.160    41.251 20.317 18.962    5074   3217   2212  0.430     -1    apo 
   3098716  4902  86   2.408 0.023  -0.474 0.060     9.927  0.639  0.639    1741 130 130  0.235     9.976  0.642  0.642    1750 131 131  0.235    10.760  0.275  0.825    1863  57 160  0.323 0.070 0.080   10.728  0.330  0.825    1859  63 157  0.323 0.070 0.070     9.551 24.892  2.987    1548   4362    364  0.237      1    apo 
   3099949  4924  86   2.432 0.008  -0.425 0.060    10.149  0.287  0.287    1759  83  83  0.250    10.227  0.289  0.289    1773  84  84  0.251    10.791  0.161  0.139    1837  33  26  0.283 0.070 0.070   10.824  0.162  0.146    1847  33  26  0.283 0.070 0.070    10.281 26.936  3.367    1733   4645    557  0.256      1    apo 
   3100193  4344  86   2.374 0.009   0.422 0.060    13.127  0.349  0.349    1175  59  59  0.252    12.385  0.329  0.329    1109  56  56  0.251    13.166  0.428  0.389    1170  40  36  0.353 0.090 0.090   13.134  0.467  0.389    1170  44  40  0.363 0.080 0.090     9.860 62.383  4.025     939   5456    390  0.304     -1    apo 
   3101090  4759  86   2.412 0.017  -0.076 0.060    11.122  0.488  0.488    1349  80  80  0.275    11.152  0.489  0.489    1352  80  80  0.275    11.149  0.311  0.089    1328  40  13  0.213 0.080 0.080   11.142  0.288  0.089    1329  40  13  0.213 0.080 0.080    21.337 36.954  6.843    2829   4284   1118  0.300      1    apo 
   3101632  4560  86   2.371 0.017   0.202 0.060    11.315  0.525  0.525    1022  63  63  0.191    11.303  0.524  0.524    1021  63  63  0.190    11.294  0.227  0.227     992  22  22  0.213 0.080 0.080   11.271  0.226  0.203     990  22  22  0.213 0.080 0.080    13.875 49.667  5.138    1195   4533    349  0.376      1    apo 
   3102411  4825  86   3.053 0.005  -0.433 0.060     5.032  0.091  0.091     727  31  31  0.132     4.761  0.086  0.086     688  29  29  0.127     5.165  0.036  0.062     756   7  11  0.173 0.080 0.070    4.887  0.039  0.064     714   8   9  0.183 0.070 0.060     8.505 39.311  2.808    1552   5316    570  0.447     -1    apo 
   3111383  4979  86   3.288 0.005  -0.411 0.060     3.885  0.072  0.072     560  24  24  0.217     3.793  0.070  0.070     547  23  23  0.208     3.896  0.088  0.108     567  14  14  0.123 0.090 0.080    3.795  0.046  0.046     552   8   8  0.133 0.070 0.070     2.004  0.563  0.322     288     81     41  0.117     -1    apo 
   3112152  6019  77   4.044 0.016   0.010 0.101     1.736  0.126  0.126     470  37  37  0.337     1.767  0.128  0.128     478  38  38  0.339     1.724  0.065  0.065     477  18  20  0.023 0.070 0.080    1.741  0.057  0.069     480  18  20  0.023 0.080 0.080     1.870  0.371  0.289     489    100     67  0.347      0    spc 
   3112889  6113  77   3.901 0.029  -0.210 0.101     1.836  0.178  0.178     398  40  40  0.112     1.878  0.182  0.182     407  41  41  0.115     1.956  0.059  0.053     427  14  13  0.023 0.070 0.080    1.963  0.059  0.053     427  14  13  0.023 0.070 0.080     2.135  0.741  0.371     476    141     70  0.147      0    spc 
   3115178  4935  77   3.546 0.007   0.060 0.101     2.900  0.154  0.154     440  28  28  0.196     2.910  0.154  0.154     442  28  28  0.196     2.969  0.162  0.108     448  25  18  0.193 0.100 0.090    2.955  0.162  0.108     446  25  18  0.203 0.090 0.090     2.689  0.397  0.298     409     55     41  0.191      0    spc 
   3115946  4760  86   2.875 0.007   0.093 0.060     7.608  0.162  0.162    1232  55  55  0.243     7.336  0.157  0.157    1188  53  53  0.241     7.564  0.208  0.132    1220  34  24  0.213 0.080 0.080    7.274  0.184  0.129    1175  33  24  0.233 0.070 0.080     4.263  1.854  0.741     676    304    122  0.221      0    apo 
   3120889  4015  86   1.242 0.008  -0.144 0.060    51.119  5.898  5.898    2190 272 272  0.418    49.373  5.697  5.697    2115 262 262  0.417    51.853  5.137  4.623    2195 253 207  0.423 0.120 0.120   51.687  6.841  4.975    2194 304 221  0.423 0.130 0.130     8.361  2.183  1.213     374     86     61  0.109     -1    apo 
   3121940  4717  86   2.362 0.010  -0.210 0.060    10.929  0.427  0.427    1629  91  91  0.473    10.332  0.404  0.404    1540  86  86  0.470    10.848  0.298  0.265    1587  49  44  0.453 0.070 0.080   10.853  0.298  0.265    1592  49  44  0.453 0.070 0.080     8.694 30.007  3.215    1338   4455    495  0.567     -1    apo 
   3122185  5001  86   2.892 0.008   0.115 0.060     8.770  0.507  0.507    1114  77  77  0.326     8.893  0.514  0.514    1129  78  78  0.328     8.802  0.106  0.106    1111  13  13  0.183 0.080 0.070    8.802  0.119  0.106    1112  14  13  0.183 0.080 0.070    20.400 36.918  8.520    2044   4827    715  0.514      1    apo 
   3123191  6333  77   4.209 0.015  -0.080 0.101     1.346  0.103  0.103     165  14  14  0.031     1.356  0.104  0.104     167  14  14  0.031     1.395  0.033  0.041     170   5   5  0.053 0.070 0.080    1.392  0.033  0.037     170   5   5  0.043 0.080 0.070     1.382  0.173  0.148     168     20     15  0.031      0    spc 
   3216467  4492  86   2.384 0.019   0.367 0.060    10.879  0.529  0.529    1078  69  69  0.246    10.309  0.501  0.501    1022  65  65  0.245    11.698  0.206  0.294    1137  23  31  0.283 0.080 0.080   11.709  0.202  0.288    1137  22  31  0.283 0.080 0.080    19.875 47.993  6.620    1917   4619    533  0.386     -1    apo 
   3217051  4643  86   2.462 0.018   0.225 0.060    10.514  0.493  0.493    1200  74  74  0.331    10.542  0.494  0.494    1203  74  74  0.331    11.492  0.155  0.069    1293  21  10  0.293 0.080 0.080   11.499  0.184  0.069    1292  21  10  0.293 0.080 0.070    44.674 29.232 20.634    5017   3267   2287  0.520      1    apo 
   3221239  4765  86   3.000 0.005   0.198 0.060     6.072  0.108  0.108     772  33  33  0.162     5.907  0.106  0.106     751  32  32  0.160     6.069  0.064  0.164     762  11  21  0.143 0.080 0.080    5.735  0.172  0.086     718  23  11  0.113 0.080 0.080     6.841  9.788  1.175     936   1262    202  0.176      0    apo 
   3222220  4713  86   2.381 0.009   0.017 0.060    11.590  0.358  0.358    1274  64  64  0.236    11.637  0.360  0.360    1279  64  64  0.236    11.271  0.277  0.277    1197  33  30  0.233 0.080 0.080   11.258  0.289  0.260    1197  33  33  0.233 0.080 0.080     9.657 14.123  1.695    1114   1597    266  0.255      1    apo 
   3222670  4928  86   2.459 0.016  -0.308 0.060    12.053  0.507  0.507     945  54  54  0.262    12.191  0.513  0.513     956  55  55  0.263    11.737  0.488  0.597     901  46  51  0.293 0.070 0.070   11.797  0.603  0.603     905  50  50  0.293 0.070 0.080    14.411 11.310  2.828    1107    916    229  0.280      1    apo 
   3223000  6282  77   4.377 0.091  -0.130 0.101     1.288  0.274  0.274     126  27  27  0.082     1.274  0.271  0.271     125  27  27  0.082     1.181  0.024  0.024     115   3   3  0.113 0.070 0.070    1.179  0.024  0.024     115   3   3  0.113 0.070 0.070     1.435  0.065  0.073     139      6      5  0.093      0    spc 
   3231503  4769  86   2.538 0.009   0.118 0.060    12.258  0.319  0.319    1070  50  50  0.357    12.386  0.322  0.322    1081  51  51  0.358    12.008  0.267  0.357    1035  28  31  0.273 0.080 0.080   12.025  0.267  0.327    1039  26  31  0.273 0.080 0.080    10.635 34.517  2.876    1043   3168    366  0.381      1    apo 
   3234666  4598  86   2.604 0.007   0.126 0.060    10.379  0.233  0.233    1125  52  52  0.262     9.862  0.221  0.221    1070  50  50  0.257    10.883  0.066  0.328    1185   8  33  0.343 0.090 0.100   10.925  0.131  0.011    1187  13   6  0.363 0.080 0.070     6.923  7.419  1.427     746    804    161  0.251     -1    apo 
   3234703  5057  86   2.826 0.008   0.009 0.060     9.378  0.276  0.276     920  44  44  0.234     9.546  0.281  0.281     936  45  45  0.237     9.442  0.211  0.126     921  19  12  0.113 0.070 0.070    9.493  0.189  0.151     926  18  15  0.103 0.070 0.070    13.937 33.817  4.058    1359   3249    390  0.322      1    apo 
   3235616  5024  86   2.934 0.007   0.044 0.060     8.212  0.188  0.188    1213  53  53  0.284     8.335  0.190  0.190    1231  54  54  0.286     8.238  0.041  0.074    1212   6  11  0.153 0.070 0.070    8.272  0.008  0.041    1214   5   6  0.153 0.060 0.070     7.104  6.033  1.624    1026    864    199  0.289      1    apo 
   3236379  4735  86   2.683 0.006  -0.029 0.060     9.368  0.196  0.196    1051  47  47  0.229     8.951  0.187  0.187    1005  45  45  0.227     9.399  0.170  0.189    1044  23  21  0.273 0.070 0.070    8.861  0.142  0.195     983  17  22  0.233 0.080 0.080     7.157 28.318  1.953     763   3185    255  0.296     -1    apo 
   3236382  6752  77   4.177 0.034  -0.040 0.101     1.743  0.218  0.218     235  30  30  0.078     1.639  0.205  0.205     221  28  28  0.074     1.616  0.058  0.053     217   8   8  0.073 0.070 0.070    1.594  0.053  0.049     214   8   7  0.073 0.070 0.070     1.578  0.116  0.102     213     14     11  0.072      0    spc 
   3238859  4872  86   2.621 0.008  -0.030 0.060    10.667  0.272  0.272    1451  67  67  0.257    10.802  0.275  0.275    1469  68  68  0.262    10.859  0.098  0.076    1463  12  10  0.253 0.070 0.070   10.887  0.098  0.049    1466  13   9  0.263 0.070 0.070    12.791 30.560  4.702    1754   4163    640  0.382      1    apo 
   3240670  4956  86   3.116 0.005  -0.064 0.060     5.890  0.110  0.110     650  27  27  0.105     5.760  0.107  0.107     636  27  27  0.100     5.863  0.131  0.052     647  14   8  0.043 0.080 0.080    5.685  0.157  0.114     625  19  11  0.013 0.080 0.070     5.649  1.459  0.729     608    152     68  0.107     -1    apo 
   3241374  4846  86   2.489 0.007  -0.101 0.060    11.548  0.295  0.295     870  40  40  0.243    11.638  0.298  0.298     877  41  41  0.244    11.314  0.261  0.087     834  21   9  0.293 0.070 0.080   11.312  0.278  0.093     835  22  10  0.293 0.070 0.080    12.482  7.101  2.367     949    531    170  0.283      1    apo 
   3241581  5713  77   4.394 0.059   0.240 0.101     1.083  0.157  0.157     131  19  19  0.068     1.097  0.159  0.159     132  20  20  0.069     1.087  0.022  0.022     132   3   3  0.033 0.080 0.080    1.091  0.020  0.024     132   3   3  0.033 0.080 0.080     1.120  0.057  0.050     135      5      4  0.071      0    spc 
   3241947  4675  86   2.673 0.007   0.214 0.060     9.689  0.211  0.211    1212  55  55  0.350     9.305  0.203  0.203    1164  53  53  0.343     9.689  0.203  0.116    1203  24  22  0.263 0.090 0.080    9.222  0.184  0.184    1142  23  27  0.253 0.080 0.080     8.455 24.673  2.961    1084   3035    379  0.384     -1    apo 
   3326790  4638  86   2.330 0.014  -0.180 0.060    10.992  0.484  0.484    1117  67  67  0.307    10.935  0.481  0.481    1112  66  66  0.307    11.288  0.349  0.349    1134  37  41  0.333 0.080 0.080   11.257  0.349  0.349    1131  39  39  0.333 0.080 0.080     5.771  7.601  0.991     623    814    122  0.298      1    apo 
   3329196  4976  77   3.554 0.006  -0.250 0.101     2.722  0.060  0.060     270  11  11  0.069     2.713  0.060  0.060     269  11  11  0.069     2.726  0.055  0.055     269   6   6  0.143 0.070 0.070    2.729  0.060  0.055     270   6   6  0.143 0.080 0.070     3.198  0.340  0.265     318     31     23  0.078      0    spc 
   3336731  4948  86   2.535 0.008  -0.241 0.060    11.479  0.321  0.321     954  46  46  0.306    11.628  0.325  0.325     967  46  46  0.307    11.402  0.358  0.179     940  35  15  0.163 0.070 0.070   11.454  0.466  0.215     950  36  21  0.163 0.070 0.070    11.120 36.274  3.023    1021   3092    357  0.327      1    apo 
   3337740  4980  86   3.017 0.006  -0.189 0.060     6.276  0.123  0.123     658  28  28  0.270     6.135  0.120  0.120     643  27  27  0.266     6.274  0.113  0.113     659  12  13  0.133 0.070 0.090    6.036  0.156  0.092     632  17   9  0.093 0.070 0.070     3.258 27.876  1.052     376   3070    128  0.374     -1    apo 
   3344897  6371  77   3.925 0.024  -0.040 0.101     2.533  0.171  0.171     478  35  35  0.215     2.414  0.163  0.163     456  33  33  0.209     2.303  0.042  0.051     438   9  11  0.083 0.070 0.080    2.277  0.041  0.050     433   9  10  0.083 0.070 0.070     1.887  0.207  0.207     355     41     33  0.185      0    spc 
   3347146  4250  86   1.465 0.033  -0.573 0.060    30.387  2.679  2.679    1774 174 174  0.257    27.953  2.464  2.464    1634 161 161  0.243    31.980  2.399  1.962    1877 150 135  0.033 0.230 0.200   30.960  2.484  1.807    1826 148 121  0.033 0.230 0.200   119.818 33.898 64.714    6964   2024   3680  0.411     -1    apo 
   3355015  4824  86   2.321 0.009  -0.141 0.060    12.312  0.618  0.618    1821 116 116  0.452    12.352  0.620  0.620    1827 116 116  0.453    11.975  0.480  0.480    1720  70  78  0.373 0.080 0.080   11.979  0.480  0.528    1717  70  78  0.373 0.080 0.080    19.131 32.242  8.359    2696   4675   1169  0.577      1    apo 
   3424072  4929  86   3.151 0.006  -0.144 0.060     5.276  0.106  0.106     463  20  20  0.302     5.140  0.104  0.104     452  20  20  0.282     5.236  0.140  0.054     466  13   6  0.043 0.090 0.080    5.179  0.054  0.109     461   6  10  0.043 0.070 0.070     7.046  5.433  1.358     595    444    111  0.423     -1    apo 
   3424105  4572  86   2.611 0.006   0.178 0.060    10.230  0.216  0.216    1208  55  55  0.461     9.717  0.205  0.205    1147  52  52  0.460    10.797  0.087  0.695    1289  10  83  0.333 0.090 0.100   10.834  0.065  1.111    1296   8  94  0.373 0.080 0.100     8.873  7.486  1.728    1059    876    219  0.463     -1    apo 
   3425476  4780  86   2.508 0.008  -0.032 0.060    10.729  0.304  0.304    1552  75  75  0.313    10.801  0.306  0.306    1562  75  75  0.313    11.313  0.057  0.045    1623  10  10  0.233 0.080 0.070   11.306  0.045  0.045    1624  11   8  0.233 0.080 0.070    15.825 31.832  5.684    2511   4623    924  0.320      1    apo 
   3425851  6343  85   4.278 0.013  -0.040 0.100     1.471  0.068  0.068     256  14  14  0.070     1.416  0.066  0.066     247  14  14  0.066     1.377  0.022  0.028     239   5   7  0.213 0.180 0.190    1.375  0.022  0.030     238   5   6  0.223 0.180 0.180     1.452  0.116  0.090     255     16     16  0.069      0    spc 
   3426898  4816  86   2.715 0.006  -0.350 0.060     8.107  0.166  0.166    1365  60  60  0.213     7.684  0.158  0.158    1294  57  57  0.206     8.087  0.264  0.066    1359  42  14  0.273 0.070 0.070    7.538  0.136  0.034    1262  21   8  0.223 0.070 0.070    18.306 25.591  6.890    2972   4403   1016  0.255      0    apo 
   3427720  6045  77   4.394 0.005  -0.060 0.101     1.143  0.020  0.020      94   3   3  0.027     1.136  0.020  0.020      94   3   3  0.027     1.127  0.015  0.014      93   2   2  0.083 0.070 0.070    1.130  0.017  0.011      94   2   1  0.103 0.070 0.070     1.153  0.044  0.044      95      2      2  0.027      0    spc 
   3427850  4800  86   2.342 0.009  -0.257 0.060    12.079  0.373  0.373     581  29  29  0.208    11.498  0.355  0.355     553  28  28  0.198    11.906  0.362  0.325     560  20  16  0.173 0.070 0.080   11.885  0.398  0.289     560  20  15  0.173 0.070 0.080    15.084  5.222  2.374     749    247    110  0.247     -1    apo 
   3429205  5063  77   3.489 0.004  -0.100 0.101     3.476  0.063  0.063     304  12  12  0.120     3.471  0.063  0.063     303  12  12  0.120     3.477  0.010  0.063     302   2   6  0.183 0.090 0.080    3.476  0.016  0.078     302   2   7  0.183 0.090 0.090     3.393  0.385  0.269     300     29     26  0.119      0    spc 
   3429738  4636  86   2.647 0.006  -0.233 0.060     8.534  0.180  0.180     570  26  26  0.203     7.977  0.168  0.168     532  24  24  0.202     8.597  0.117  0.155     580   7  11  0.183 0.070 0.070    7.971  0.048  0.096     536   4   7  0.133 0.070 0.070     8.285  1.491  0.932     548     97     61  0.203      0    apo 
   3430893  6165  77   4.193 0.022   0.070 0.101     1.588  0.175  0.175     287  33  33  0.181     1.557  0.172  0.172     282  32  32  0.178     1.474  0.048  0.039     268   9   9  0.093 0.080 0.080    1.478  0.045  0.045     268   9   8  0.093 0.080 0.080     1.640  0.132  0.132     297     21     21  0.187      0    spc 
   3431022  4907  86   2.447 0.014  -0.400 0.060    10.781  0.418  0.418    1560  85  85  0.292    10.873  0.421  0.421    1573  86  86  0.293    11.040  0.244  0.178    1570  38  28  0.393 0.070 0.070   11.065  0.246  0.179    1574  40  32  0.393 0.070 0.070    21.127 29.087  7.831    2916   4397    977  0.302      1    apo 
   3437637  5448  77   3.857 0.021  -0.180 0.101     2.071  0.152  0.152     376  30  30  0.126     2.145  0.158  0.158     390  31  31  0.130     1.996  0.054  0.054     362  11  11  0.123 0.090 0.090    2.023  0.055  0.055     368  11  11  0.123 0.080 0.090     2.024  0.352  0.282     362     61     45  0.124      0    spc 
   3438633  6202  77   3.948 0.016  -0.170 0.101     1.902  0.167  0.167     414  38  38  0.148     1.915  0.168  0.168     417  39  39  0.150     1.915  0.074  0.054     418  18  13  0.073 0.080 0.080    1.913  0.067  0.054     418  18  12  0.073 0.080 0.080     2.430  1.379  0.517     524    287    115  0.232      0    spc 
   3439353  4800  86   2.834 0.005  -0.092 0.060     7.921  0.143  0.143    1544  71  71  0.406     7.591  0.137  0.137    1481  68  68  0.398     7.910  0.127  0.190    1545  34  28  0.313 0.080 0.070    7.619  0.092  0.199    1490  22  41  0.333 0.070 0.070     2.568  1.388  0.463     531    261    116  0.324      0    apo 
   3443483  4880  86   3.030 0.006   0.013 0.060     6.270  0.123  0.123     956  41  41  0.162     6.114  0.120  0.120     932  40  40  0.160     6.257  0.075  0.047     946  10  12  0.183 0.080 0.080    6.046  0.100  0.046     915  17  11  0.183 0.070 0.070     5.188  2.204  0.980     814    356    129  0.157      0    apo 
   3444374  4579  86   2.645 0.006   0.079 0.060     8.914  0.177  0.177    1210  55  55  0.227     8.424  0.167  0.167    1144  52  52  0.225     8.840  0.229  0.106    1195  33  14  0.243 0.090 0.080    8.080  0.670  0.070    1090  97  11  0.163 0.130 0.100     6.107  4.144  1.130     878    565    188  0.221      0    apo 
   3453419  4767  86   2.565 0.010   0.161 0.060    11.411  0.575  0.575    1584 101 101  0.436    11.542  0.582  0.582    1602 102 102  0.438    11.416  0.364  0.159    1573  53  22  0.303 0.070 0.080   11.446  0.370  0.171    1575  55  24  0.303 0.070 0.080    17.297 33.723  6.245    2610   4415    960  0.551      1    apo 
   3455760  4597  86   2.583 0.007  -0.090 0.060    10.760  0.245  0.245     966  45  45  0.468    10.172  0.232  0.232     913  43  43  0.463    11.044  0.122  0.111    1007  14  12  0.503 0.080 0.090   11.027  0.155  0.580    1009  20  52  0.513 0.080 0.100    14.039 63.174  5.923    1383   5547    594  0.634     -1    apo 
   3455843  4691  86   2.339 0.019   0.002 0.060    14.288  0.718  0.718    1130  73  73  0.586    13.617  0.684  0.684    1077  69  69  0.577    13.973  0.728  0.809    1104  63  70  0.293 0.090 0.090   13.731  0.705  0.635    1084  61  55  0.303 0.080 0.090    21.481 67.861  7.830    1701   5123    615  0.789     -1    apo 
   3456181  6384  77   3.955 0.004  -0.150 0.101     2.199  0.038  0.038     250   9   9  0.218     2.119  0.037  0.037     240   8   8  0.208     2.134  0.036  0.024     245   5   4  0.043 0.070 0.080    2.101  0.025  0.013     241   4   3  0.063 0.070 0.070     2.315  0.182  0.182     260     22     17  0.222      0    spc 
   3458097  4917  86   2.750 0.014  -0.363 0.060     9.069  0.339  0.339    1228  66  66  0.346     8.716  0.326  0.326    1180  63  63  0.344     9.479  0.344  0.589    1323  53  98  0.033 0.260 0.220    9.766  0.059  1.061    1352  27 151  0.073 0.260 0.240     6.956 41.648  2.872     946   5646    389  0.501     -1    apo 
   3526061  4747  86   3.015 0.004   0.157 0.060     6.049  0.107  0.107     420  19  19  0.201     5.854  0.104  0.104     407  18  18  0.195     6.075  0.096  0.144     423   8   8  0.103 0.070 0.070    5.903  0.012  0.030     410   6   2  0.103 0.090 0.080     5.821  0.790  0.659     399     50     33  0.196      0    apo 
   3526625  4724  86   2.430 0.015   0.039 0.060    10.290  0.416  0.416    1262  71  71  0.278     9.946  0.402  0.402    1220  69  69  0.276    11.274  0.101  0.056    1360  14   9  0.263 0.070 0.080   11.273  0.101  0.056    1360  15   9  0.263 0.070 0.080    13.878 44.280  6.108    1491   5489    549  0.320     -1    apo 
   3527032  4761  86   2.537 0.008  -0.240 0.060    10.971  0.255  0.255     980  45  45  0.252    10.382  0.242  0.242     928  42  42  0.250    11.213  0.067  0.112     998   9  13  0.383 0.080 0.080   11.233  0.045  0.112     998   9  10  0.393 0.080 0.080     9.767  4.257  1.703     862    355    158  0.252     -1    apo 
   3527708  4403  86   1.813 0.013  -0.187 0.060    19.661  1.620  1.620    1656 153 153  0.283    18.085  1.490  1.490    1524 141 141  0.281    21.723  0.950  0.518    1796  87  44  0.253 0.090 0.090   21.691  0.842  0.454    1793  75  37  0.253 0.090 0.090    12.001 47.918  3.549     867   3861    297  0.287     -1    apo 
   3527891  4603  86   2.390 0.015  -0.021 0.060    13.021  0.492  0.492     838  46  46  0.272    12.310  0.465  0.465     792  44  44  0.270    13.084  0.323  0.461     832  24  32  0.353 0.090 0.090   12.976  0.313  0.679     826  27  43  0.363 0.080 0.090    49.209 69.846 19.557    3051   4461   1201  0.302     -1    apo 
   3528656  4557  86   2.217 0.008  -0.420 0.060    15.253  0.386  0.386    1671  80  80  0.256    14.246  0.361  0.361    1561  75  75  0.255    15.470  0.310  0.310    1699  37  37  0.413 0.080 0.080   14.349  0.604  0.402    1578  63  57  0.383 0.080 0.080    38.779 33.838 17.724    3255   4443   1270  0.333     -1    apo 
   3529276  4850  86   2.677 0.009  -0.216 0.060     9.935  0.253  0.253    1098  51  51  0.268     9.522  0.242  0.242    1053  49  49  0.265    10.329  0.134  0.010    1144   6   8  0.453 0.070 0.100   10.331  0.139  0.790    1145  17 103  0.393 0.090 0.110     8.209  3.951  1.581     928    444    178  0.265     -1    apo 
   3529480  4774  86   2.557 0.020   0.104 0.060    11.323  0.554  0.554     678  43  43  0.235    11.438  0.560  0.560     685  43  43  0.235    11.457  0.370  0.171     678  24  12  0.193 0.080 0.080   11.492  0.345  0.184     680  22  14  0.193 0.070 0.080    12.533 10.463  2.854     757    650    150  0.252      1    apo 
   3529597  4862  86   2.622 0.010   0.030 0.060    11.609  0.325  0.325    1720  82  82  0.285    11.761  0.330  0.330    1742  83  83  0.285    11.245  0.681  0.136    1649  70  25  0.253 0.080 0.090   11.354  0.766  0.153    1663 127  30  0.253 0.100 0.090     9.117 15.478  1.935    1355   2255    322  0.306      1    apo 
   3531478  4957  86   3.298 0.005  -0.095 0.060     4.488  0.081  0.081     742  31  31  0.176     4.396  0.079  0.079     727  30  30  0.175     4.532  0.027  0.164     752   6  28  0.163 0.080 0.080    4.378  0.158  0.018     726  25   5  0.143 0.080 0.070     5.711  3.518  1.055     922    584    146  0.201     -1    apo 
   3532113  4659  86   2.571 0.007  -0.170 0.060    10.305  0.245  0.245    1461  68  68  0.340     9.717  0.231  0.231    1378  64  64  0.340    10.374  0.435  0.187    1463  61  36  0.553 0.090 0.090    9.843  1.174  0.419    1386 177  59  0.533 0.130 0.100     8.148 14.953  1.725    1173   2135    246  0.344     -1    apo 
   3533464  4847  86   3.196 0.005   0.084 0.060     4.830  0.091  0.091     423  19  19  0.275     4.724  0.089  0.089     413  18  18  0.274     4.790  0.134  0.019     421  13   3  0.083 0.090 0.080    4.772  0.017  0.251     418   4  24  0.063 0.090 0.100     5.556  0.851  0.662     489     72     52  0.279      0    apo 
   3534307  5685  77   4.102 0.022  -0.230 0.101     1.376  0.081  0.081     270  18  18  0.144     1.422  0.084  0.084     279  19  19  0.148     1.394  0.025  0.022     275   6   4  0.103 0.080 0.080    1.408  0.025  0.021     278   6   4  0.103 0.080 0.080     1.379  0.122  0.108     270     22     19  0.145      0    spc 
   3539408  4988  86   2.975 0.006  -0.229 0.060     6.907  0.133  0.133     462  20  20  0.155     6.734  0.130  0.130     451  19  19  0.154     6.870  0.167  0.139     459   9  10  0.083 0.080 0.080    6.700  0.107  0.161     446   8  10  0.073 0.080 0.080     8.601  2.385  1.325     568    160     71  0.274     -1    apo 
   3543433  4403  86   1.878 0.027  -0.014 0.060    23.509  1.604  1.604    1940 155 155  0.203    22.099  1.508  1.508    1824 146 146  0.201    23.506  1.527  1.388    1900 133 120  0.273 0.090 0.100   23.150  1.805  1.111    1864 160 106  0.273 0.090 0.100    17.489 39.231  5.117    1420   3243    405  0.212     -1    apo 
   3544595  5669  75   4.471 0.011  -0.180 0.100     0.927  0.027  0.027      95   4   4  0.015     0.933  0.027  0.027      96   4   4  0.015     0.923  0.017  0.015      94   2   2  0.133 0.080 0.080    0.926  0.015  0.017      94   2   2  0.133 0.080 0.080     0.961  0.046  0.040      99      4      3  0.016      0    spc 
   3545147  4715  86   2.646 0.008   0.061 0.060    10.515  0.251  0.251     869  40  40  0.184    10.079  0.241  0.241     833  39  39  0.180    10.728  0.085  0.075     884   7   7  0.263 0.070 0.070   10.761  0.076  0.076     887   6   6  0.253 0.070 0.070    11.848  5.712  2.285    1004    482    193  0.203     -1    apo 
   3545753  5984  77   3.830 0.036  -0.210 0.101     2.404  0.234  0.234     459  47  47  0.123     2.440  0.237  0.237     466  47  47  0.126     2.265  0.057  0.051     433  12  12  0.063 0.080 0.080    2.285  0.056  0.056     436  12  11  0.063 0.080 0.080     2.310  0.708  0.315     448    126     56  0.134      0    spc 
   3547041  4648  86   2.915 0.005   0.297 0.060     6.747  0.129  0.129     990  44  44  0.267     6.492  0.124  0.124     953  42  42  0.264     6.764  0.113  0.061     981  16  12  0.343 0.080 0.080    6.400  0.103  0.116     925  15  17  0.293 0.080 0.090     4.326  3.025  0.825     629    436    131  0.251      0    apo 
   3547794  6584  77   4.057 0.028  -0.160 0.101     1.687  0.282  0.282     462  78  78  0.146     1.676  0.280  0.280     459  78  78  0.144     1.772  0.071  0.071     486  21  21  0.053 0.080 0.070    1.757  0.071  0.071     483  21  21  0.053 0.070 0.070     1.354  0.587  0.251     380    168     63  0.123      0    spc 
   3548732  4684  86   2.546 0.007   0.070 0.060    12.319  0.279  0.279     770  35  35  0.228    11.805  0.267  0.267     738  34  34  0.222    12.077  0.247  0.173     753  15  12  0.223 0.090 0.090   12.048  0.296  0.407     750  18  30  0.223 0.090 0.100     6.105 18.156  1.579     367   1078     90  0.202     -1    apo 
   3560093  5036  86   2.836 0.006  -0.158 0.060     8.987  0.189  0.189    1075  46  46  0.258     9.137  0.192  0.192    1092  47  47  0.264     9.131  0.237  0.037    1087  26   7  0.353 0.070 0.070    9.403  0.076  0.265    1120  14  34  0.363 0.070 0.070    12.515 45.496  6.275    1288   5502    550  0.443      1    apo 
   3560181  4598  86   2.401 0.010   0.172 0.060    11.012  0.350  0.350    1051  54  54  0.269    10.483  0.333  0.333    1001  51  51  0.258    11.386  0.080  0.091    1061  10  10  0.293 0.090 0.080   11.392  0.091  0.080    1061  10  10  0.293 0.090 0.080     8.129 22.095  1.768     780   2086    167  0.313     -1    apo 
   3630240  5151  77   3.327 0.010  -0.550 0.101     4.208  0.171  0.171     751  40  40  0.156     4.156  0.168  0.168     742  39  39  0.156     4.159  0.125  0.125     748  25  22  0.163 0.070 0.080    4.168  0.138  0.125     746  26  24  0.153 0.080 0.070     2.908 27.195  0.850     516   4798    150  0.316      0    spc 
   3631821  4981  86   2.690 0.007  -0.155 0.060    10.575  0.257  0.257     822  37  37  0.281    10.743  0.261  0.261     835  37  37  0.283    10.686  0.295  0.187     822  27  14  0.273 0.080 0.080   10.706  0.300  0.129     828  25  14  0.293 0.090 0.080    12.774 13.237  2.758     942    974    182  0.309      1    apo 
   3632418  6131  44   4.021 0.003  -0.150 0.060     1.885  0.029  0.029     104   3   3  0.025     1.877  0.029  0.029     104   3   3  0.025     1.856  0.007  0.006     102   1   1  0.153 0.070 0.070    1.860  0.004  0.009     103   1   1  0.163 0.070 0.080     1.996  0.062  0.062     110      3      3  0.028      0    spc 
   3633057  4804  86   2.611 0.007  -0.310 0.060     9.897  0.222  0.222    1239  56  56  0.300     9.381  0.211  0.211    1175  53  53  0.299     9.914  0.219  0.239    1232  30  37  0.443 0.080 0.070    9.245  0.416  0.194    1143  52  24  0.423 0.080 0.070    14.389 32.675  4.507    1921   4001    616  0.551     -1    apo 
   3633152  4524  86   2.423 0.007  -0.322 0.060    10.968  0.254  0.254     983  52  52  0.295    10.174  0.235  0.235     912  48  48  0.292    11.017  0.223  0.156     992  23  15  0.493 0.090 0.080   10.370  0.377  0.189     934  37  17  0.483 0.090 0.080    12.817 17.178  2.241    1200   1520    234  0.304     -1    apo 
   3633847  6041  77   4.014 0.025   0.070 0.101     1.840  0.123  0.123     258  19  19  0.057     1.870  0.125  0.125     262  19  19  0.058     1.862  0.038  0.066     260   6  10  0.073 0.080 0.080    1.867  0.042  0.052     262   6   9  0.073 0.080 0.070     2.286  0.208  0.182     320     28     21  0.062      0    spc 
   3633889  6419  77   4.274 0.012  -0.090 0.101     1.318  0.126  0.126     188  19  19  0.045     1.304  0.125  0.125     186  19  19  0.045     1.302  0.047  0.027     185   8   5  0.063 0.070 0.070    1.299  0.047  0.027     185   8   5  0.063 0.070 0.070     1.504  0.094  0.094     214     14     10  0.050      0    spc 
   3634488  5018  86   3.284 0.004  -0.236 0.060     4.205  0.074  0.074     448  19  19  0.176     4.151  0.073  0.073     442  18  18  0.175     4.243  0.039  0.026     451   5   4  0.173 0.080 0.080    4.127  0.106  0.084     438  12  10  0.183 0.080 0.090     4.908  0.926  0.617     525     90     60  0.190     -1    apo 
   3634720  4857  86   2.486 0.021  -0.063 0.060    13.091  0.688  0.688     801  52  52  0.229    13.243  0.696  0.696     811  53  53  0.230    12.570  1.781  0.763     754 116  50  0.203 0.120 0.090   12.697  2.263  0.754     760 153  51  0.223 0.150 0.100    10.565  2.827  1.413     654    184     92  0.225      1    apo 
   3640905  4991  75   3.616 0.007   0.280 0.100     2.930  0.073  0.073     456  19  19  0.296     2.957  0.074  0.074     460  19  19  0.297     2.986  0.089  0.081     463  17  14  0.203 0.100 0.110    2.985  0.125  0.094     463  22  17  0.223 0.100 0.100     2.776  2.021  0.606     441    312     85  0.316      0    spc 
   3642038  4731  86   2.517 0.009  -0.159 0.060    11.943  0.301  0.301    1314  61  61  0.334    11.341  0.286  0.286    1248  58  58  0.331    12.217  0.074  0.625    1343  16  73  0.413 0.080 0.090   12.194  0.129  0.772    1343  16  92  0.403 0.080 0.100    11.000 49.331  3.654    1338   5402    559  0.446     -1    apo 
   3642422  5212  77   3.620 0.042  -0.010 0.101     3.198  0.321  0.321     327  35  35  0.168     3.248  0.326  0.326     332  35  35  0.175     3.131  0.055  0.095     320   6  11  0.173 0.090 0.090    3.160  0.105  0.086     323  13   9  0.173 0.100 0.090     4.375 17.710  1.143     450   1873    150  0.353      0    spc 
   3643774  5943  77   4.149 0.010   0.130 0.101     1.607  0.046  0.046     186   8   8  0.058     1.620  0.047  0.047     187   8   8  0.059     1.594  0.012  0.029     184   2   4  0.133 0.070 0.080    1.598  0.019  0.010     184   3   2  0.133 0.070 0.080     1.722  0.104  0.104     198     11      9  0.064      0    spc 
   3644223  4966  86   3.128 0.005  -0.218 0.060     5.052  0.092  0.092     322  14  14  0.170     4.942  0.090  0.090     315  13  13  0.168     5.045  0.091  0.015     320   7   2  0.153 0.070 0.070    4.870  0.166  0.076     309  12   6  0.133 0.080 0.090     4.833  0.538  0.461     303     35     24  0.167     -1    apo 
   3644958  4980  86   2.962 0.005  -0.257 0.060     7.048  0.132  0.132     834  35  35  0.209     6.857  0.128  0.128     812  34  34  0.207     7.034  0.078  0.121     834   9  15  0.173 0.070 0.070    6.795  0.163  0.051     804  18  11  0.163 0.070 0.070     7.869  4.729  1.576     957    534    178  0.234     -1    apo 
   3646933  4192  86   1.632 0.036   0.083 0.060    26.660  3.852  3.852    1347 204 204  0.322    24.617  3.557  3.557    1245 188 188  0.304    28.991  3.716  3.040    1441 186 153  0.203 0.110 0.120   28.607  4.054  2.703    1426 196 160  0.203 0.110 0.110    16.293 28.002  3.652     859   1424    171  0.318     -1    apo 
   3651360  4756  86   2.371 0.015   0.006 0.060    12.649  0.508  0.508    1265  71  71  0.285    12.734  0.511  0.511    1273  71  71  0.285    12.316  0.653  0.522    1192  69  57  0.273 0.080 0.080   12.284  0.653  0.534    1193  69  57  0.273 0.080 0.080    12.615 50.622  3.894    1389   5076    544  0.327      1    apo 
   3654897  4401  86   1.834 0.008  -0.172 0.060    24.902  2.641  2.641    1557 178 178  0.297    23.431  2.485  2.485    1465 167 167  0.288    24.939  3.427  2.570    1556 215 176  0.233 0.090 0.090   24.609  3.562  2.671    1513 213 155  0.233 0.090 0.090    36.435 82.533 17.942    2574   4811   1255  0.503     -1    apo 
   3656231  4774  86   2.484 0.006  -0.003 0.060    11.195  0.337  0.337    1472  73  73  0.543    10.774  0.324  0.324    1418  70  70  0.523    11.305  0.136  0.068    1477  21  12  0.383 0.080 0.070   11.316  0.170  0.085    1476  22  11  0.383 0.080 0.070     5.518  5.018  1.075     722    646    118  0.358     -1    apo 
   3656476  5668  77   4.230 0.004   0.250 0.101     1.299  0.022  0.022     113   4   4  0.044     1.332  0.023  0.023     116   4   4  0.044     1.307  0.021  0.018     113   2   2  0.093 0.090 0.080    1.330  0.016  0.018     115   2   2  0.103 0.080 0.080     1.322  0.068  0.053     116      4      4  0.044      0    spc 
   3657002  5927  77   4.158 0.019   0.040 0.101     1.492  0.077  0.077     161  10  10  0.073     1.517  0.079  0.079     163  10  10  0.074     1.487  0.034  0.037     160   4   5  0.093 0.080 0.080    1.499  0.039  0.033     161   4   4  0.093 0.080 0.080     1.541  0.083  0.083     164      7      7  0.075      0    spc 
   3658812  4577  86   2.132 0.014  -0.710 0.060    15.294  0.595  0.595     928  52  52  0.374    14.078  0.548  0.548     857  48  48  0.319    15.530  0.718  0.653     958  48  44  0.323 0.070 0.080   14.305  0.637  0.521     880  43  36  0.293 0.080 0.080    12.604  5.791  2.172     782    355    118  0.357     -1    apo 
   3660374  4654  86   2.583 0.007   0.039 0.060    10.537  0.233  0.233    1489  68  68  0.402    10.025  0.221  0.221    1417  65  65  0.387    10.997  0.066  0.022    1561  11   9  0.483 0.070 0.070   11.042  0.044  0.066    1565  12   9  0.493 0.070 0.070     7.429 21.684  2.065    1006   2932    266  0.493     -1    apo 
   3660498  4631  86   2.661 0.007  -0.235 0.060     8.179  0.186  0.186     849  39  39  0.254     7.642  0.174  0.174     794  37  37  0.244     8.231  0.099  0.198     863  14  19  0.223 0.080 0.070    7.604  0.091  0.091     796  11  10  0.193 0.080 0.080     9.920 52.386  3.274     951   5449    389  0.575     -1    apo 
   3660976  4988  86   2.514 0.015  -0.218 0.060    14.429  0.629  0.629    2175 125 125  0.475    14.683  0.640  0.640    2214 128 128  0.476    15.067  0.137  0.365    2280  21  48  0.513 0.100 0.090   15.170  0.030  0.182    2298  16  21  0.503 0.090 0.070    17.138 32.198  7.155    2849   4652   1206  0.582      1    apo 
   3661135  5599  77   3.944 0.010  -0.030 0.101     1.936  0.109  0.109     292  19  19  0.128     2.015  0.114  0.114     304  20  20  0.133     1.845  0.045  0.037     278   8   8  0.213 0.080 0.080    1.863  0.045  0.041     281   8   8  0.213 0.080 0.090     1.817  0.404  0.225     278     54     39  0.126      0    spc 
   3661494  4877  86   2.854 0.005  -0.366 0.060     6.807  0.130  0.130     639  27  27  0.235     6.510  0.125  0.125     612  26  26  0.230     6.872  0.069  0.224     647  11  19  0.253 0.070 0.080    6.587  0.105  0.079     618  10   7  0.223 0.070 0.070     5.618  3.026  1.009     544    294     98  0.234      0    apo 
   3662233  4076  86   1.506 0.027  -0.205 0.060    32.050  2.298  2.298    2979 252 252  0.348    29.964  2.149  2.149    2786 235 235  0.344    32.924  2.093  2.093    3080 196 216  0.423 0.110 0.110   31.935  2.210  1.989    2971 228 207  0.423 0.110 0.120    12.209 58.974  3.932    1365   5314    569  0.356     -1    apo 
   3663200  5060  86   2.883 0.006  -0.071 0.060     8.691  0.194  0.194    1262  54  54  0.204     8.843  0.197  0.197    1284  55  55  0.205     8.726  0.044  0.079    1253   9  10  0.243 0.070 0.070    8.745  0.061  0.026    1259   9   6  0.233 0.070 0.070    33.279 23.525 16.606    4720   3580   2327  0.452      1    apo 
   3729833  4628  86   2.617 0.006   0.044 0.060    10.030  0.199  0.199    1051  47  47  0.353     9.520  0.189  0.189     998  45  45  0.351    10.032  0.301  0.100    1053  29  21  0.403 0.100 0.080   10.647  0.140  1.259    1113  24 135  0.503 0.130 0.190    10.314 30.160  2.872    1165   3287    411  0.419     -1    apo 
   3730801  5832  77   4.124 0.015   0.190 0.101     1.594  0.100  0.100     353  25  25  0.162     1.634  0.103  0.103     361  25  25  0.164     1.580  0.036  0.051     351   8  12  0.113 0.080 0.080    1.590  0.039  0.044     354  10  11  0.113 0.080 0.080     1.839  0.378  0.236     394     79     40  0.192      0    spc 
   3733735  6687  77   4.303 0.005  -0.010 0.101     1.575  0.029  0.029     112   4   4  0.019     1.471  0.027  0.027     104   4   4  0.018     0.000  0.000  0.000       0   0   0  0.000 0.000 0.000    1.426  0.002  0.021     101   0   2  0.103 0.050 0.050     1.465  0.055  0.055     104      3      3  0.018      0    spc 
   3735269  4651  86   2.460 0.007  -0.145 0.060    11.182  0.248  0.248     971  44  44  0.377    10.531  0.234  0.234     915  42  42  0.373    11.232  0.136  0.045     959  14   6  0.723 0.080 0.080   11.243  0.220  0.068     959  19   6  0.723 0.080 0.080    17.174 57.302  5.730    1454   4883    564  0.546     -1    apo 
   3735699  4176  86   1.488 0.032  -0.059 0.060    31.967  3.248  3.248    1645 182 182  0.277    29.590  3.006  3.006    1523 169 169  0.276    35.044  3.278  3.606    1760 167 186  0.393 0.110 0.110   34.476  3.700  3.363    1732 189 189  0.393 0.110 0.100    46.560 89.776 14.364    2607   4419   1020  0.443     -1    apo 
   3735871  6107  77   4.410 0.006  -0.040 0.101     1.133  0.023  0.023     127   5   5  0.063     1.124  0.023  0.023     126   5   5  0.062     1.112  0.013  0.013     124   2   2  0.093 0.070 0.070    1.115  0.014  0.013     124   2   2  0.093 0.070 0.070     1.126  0.047  0.042     126      4      3  0.063      0    spc 
   3736289  4974  86   2.615 0.014  -0.111 0.060    11.085  0.413  0.413    1190  63  63  0.246    11.241  0.419  0.419    1207  64  64  0.246    11.080  0.271  0.203    1169  30  24  0.263 0.080 0.080   11.100  0.267  0.111    1172  30  14  0.263 0.080 0.080     7.104 35.085  1.949     796   3710    285  0.270      1    apo 
   3736401  4722  86   2.394 0.017   0.026 0.060     9.855  0.442  0.442    1516  91  91  0.244     9.904  0.444  0.444    1523  91  91  0.244    11.182  0.089  0.067    1677  15  12  0.343 0.070 0.080   11.178  0.100  0.056    1678  15  12  0.343 0.070 0.080     6.451 10.188  1.329     990   1546    238  0.243      1    apo 
   3742673  4784  86   2.715 0.006  -0.044 0.060     9.286  0.187  0.187     916  40  40  0.417     8.908  0.179  0.179     879  39  39  0.414     9.301  0.113  0.255     904  15  22  0.523 0.070 0.070    8.896  0.243  0.298     865  28  31  0.523 0.100 0.100    10.166 54.223  3.286     962   5317    304  0.514      0    apo 
   3744043  4953  86   2.961 0.005  -0.382 0.060     6.216  0.115  0.115     411  17  17  0.209     6.008  0.111  0.111     397  17  17  0.202     6.256  0.103  0.122     412   7   7  0.253 0.070 0.070    5.968  0.045  0.117     392   4   7  0.213 0.070 0.070     6.035  0.891  0.668     397     59     41  0.207      0    apo 
   3744681  4949  86   2.711 0.009  -0.041 0.060    11.241  0.300  0.300    1011  47  47  0.163    11.383  0.303  0.303    1023  48  48  0.166    11.088  0.658  0.077     992  63   8  0.233 0.090 0.080   11.423  0.360  0.360    1027  32  39  0.253 0.080 0.080    14.138 39.223  3.269    1265   3609    289  0.263      1    apo 
   3745153  4954  86   2.570 0.011  -0.171 0.060    11.927  0.406  0.406    1618  82  82  0.257    12.105  0.412  0.412    1641  84  84  0.264    11.949  0.036  0.611    1588  14  82  0.373 0.070 0.080   11.951  0.030  0.599    1593  14  77  0.373 0.080 0.080    11.929 35.355  4.419    1711   4736    474  0.388      1    apo 
   3747777  4684  86   2.545 0.008   0.070 0.060    11.852  0.275  0.275    1322  61  61  0.319    11.336  0.263  0.263    1265  58  58  0.318    11.699  0.187  0.258    1291  26  31  0.403 0.090 0.080   11.719  0.264  0.264    1296  32  32  0.413 0.080 0.090     9.113 46.277  2.892    1050   5056    410  0.343     -1    apo 
   3748691  4768  86   2.491 0.009   0.056 0.060    11.672  0.389  0.389    1582  82  82  0.287    11.760  0.392  0.392    1594  82  82  0.287    11.511  0.259  0.165    1519  34  25  0.393 0.080 0.080   11.534  0.236  0.189    1519  37  25  0.383 0.080 0.080     6.792  9.444  1.180     992   1330    199  0.278      1    apo 
   3749487  4801  86   2.754 0.006  -0.056 0.060     8.941  0.187  0.187     887  39  39  0.288     8.590  0.180  0.180     853  38  38  0.266     8.976  0.180  0.216     893  20  22  0.133 0.080 0.080    8.577  0.968  0.242     857 103  26  0.113 0.110 0.090     6.673 32.133  1.836     650   3131    174  0.429      0    apo 
   3750614  4592  86   2.610 0.007  -0.084 0.060     8.904  0.192  0.192    1276  59  59  0.293     8.352  0.180  0.180    1197  55  55  0.288     8.895  0.121  0.174    1274  18  26  0.333 0.080 0.080    8.196  0.082  0.091    1169  13  14  0.263 0.080 0.080     7.870 19.046  2.285    1146   2750    330  0.304     -1    apo 
   3750891  4610  86   2.638 0.007   0.067 0.060     9.181  0.196  0.196    1398  64  64  0.261     8.694  0.185  0.185    1324  60  60  0.258     9.158  0.164  0.082    1382  27  12  0.303 0.090 0.080    8.644  0.155  0.155    1302  26  23  0.273 0.080 0.090     8.401 26.573  1.968    1244   3988    347  0.298      0    apo 
   3754895  4625  86   2.724 0.007  -0.152 0.060     8.020  0.181  0.181     718  33  33  0.224     7.522  0.170  0.170     674  31  31  0.209     8.052  0.224  0.199     729  20  23  0.233 0.080 0.080    7.833  0.095  0.238     708   9  22  0.253 0.080 0.080     6.717  1.377  0.860     594    112     75  0.188     -1    apo 
   3758458  5006  86   2.741 0.011   0.061 0.060    10.617  0.326  0.326    1358  66  66  0.686    10.777  0.331  0.331    1378  67  67  0.688    10.913  0.033  0.427    1404   7  56  0.453 0.070 0.080   10.922  0.055  0.022    1408   8   7  0.453 0.070 0.080     9.801 28.731  2.298    1259   3612    289  0.732      1    apo 
   3758731  5082  86   2.825 0.010  -0.036 0.060    11.416  0.365  0.365    1116  55  55  0.473    12.086  0.386  0.386    1180  58  58  0.504    10.341  0.109  0.109     999  11  10  0.473 0.070 0.070   10.440  0.269  0.104    1006  25   9  0.473 0.070 0.070     6.084  8.014  1.603     600    738    141  0.401      1    apo 
   3759654  5077  86   2.873 0.008  -0.129 0.060     8.013  0.218  0.218     706  33  33  0.353     8.116  0.220  0.220     715  33  33  0.356     8.526  0.051  0.068     750   6   8  0.243 0.070 0.080    8.585  0.060  0.051     755   5   5  0.253 0.070 0.070     9.794  8.917  1.911     923    806    248  0.471      1    apo 
   3759814  4946  86   3.252 0.009  -0.202 0.060     4.361  0.114  0.114     497  23  23  0.129     4.259  0.111  0.111     485  23  23  0.126     4.367  0.140  0.070     502  16  10  0.083 0.080 0.080    4.360  0.077  0.232     500  12  27  0.073 0.080 0.080     4.509  1.518  0.569     531    157     90  0.254     -1    apo 
   3761660  4252  86   1.864 0.006   0.202 0.060    22.748  1.237  1.237    1231  85  85  0.417    21.251  1.156  1.156    1150  80  80  0.415    22.968  0.983  0.656    1224  55  35  0.293 0.090 0.100   22.846  1.015  0.547    1220  57  33  0.293 0.090 0.100    32.965 97.702 13.957    1699   5293    722  0.546     -1    apo 
   3833399  4661  86   2.469 0.010  -0.014 0.060    11.385  0.326  0.326     536  26  26  0.265    11.410  0.327  0.327     537  26  26  0.265    11.360  0.253  0.118     535  13   5  0.113 0.080 0.070   11.367  0.272  0.113     536  14   6  0.113 0.080 0.080    13.281  3.832  2.129     606    173     77  0.289      1    apo 
   3833819  4847  86   3.094 0.005  -0.043 0.060     5.346  0.098  0.098     901  39  39  0.262     5.192  0.096  0.096     875  38  38  0.259     5.402  0.114  0.065     908  20  10  0.293 0.070 0.070    5.178  0.036  0.062     869   8  11  0.263 0.070 0.070     7.177 20.409  1.855    1088   3333    290  0.398      0    apo 
   3836105  4195  86   1.624 0.024  -0.107 0.060    28.573  2.015  2.015    1487 124 124  0.302    26.623  1.878  1.878    1385 115 115  0.298    29.374  2.100  2.100    1504 115 115  0.373 0.100 0.100   28.694  2.143  1.948    1467 116 104  0.383 0.100 0.110   113.657 53.659 50.502    5690   2944   2523  0.419     -1    apo 
   3838075  4702  86   2.457 0.013   0.082 0.060    10.906  0.382  0.382    1703  90  90  0.295    10.954  0.384  0.384    1710  91  91  0.296    11.375  0.169  0.101    1745  26  18  0.333 0.080 0.080   11.381  0.191  0.112    1745  28  18  0.333 0.070 0.080    12.271 30.024  3.464    2341   4545    842  0.449      1    apo 
   3839310  4395  86   2.006 0.012  -0.428 0.060    18.133  0.628  0.628    2267 124 124  0.266    16.856  0.584  0.584    2108 115 115  0.265    18.165  0.643  0.514    2287  73  81  0.423 0.080 0.080   16.973  0.599  0.719    2127  77  94  0.403 0.080 0.080    14.123 34.795  4.490    1606   4236    471  0.427     -1    apo 
   3847071  4755  86   2.693 0.006  -0.151 0.060     8.713  0.182  0.182    1246  56  56  0.472     8.285  0.173  0.173    1186  53  53  0.457     8.638  0.294  0.086    1245  37  19  0.303 0.080 0.080    8.347  0.126  0.272    1201  18  43  0.293 0.080 0.080     6.406 34.159  2.440     981   4937    380  0.561      0    apo 
   3854781  5717  77   4.018 0.012   0.360 0.101     1.804  0.072  0.072     333  17  17  0.113     1.872  0.075  0.075     345  18  18  0.115     1.842  0.045  0.067     340   8  14  0.143 0.080 0.080    1.880  0.029  0.074     347   6  15  0.153 0.080 0.080     2.125  1.742  0.475     368    307     77  0.132      0    spc 
   3858714  4785  86   2.595 0.006   0.079 0.060    11.082  1.116  1.116    1809 196 196  0.206    11.210  1.129  1.129    1830 198 198  0.206    11.286  1.328  0.234    1811 224  45  0.343 0.090 0.080   11.256  1.423  0.190    1816 304  54  0.353 0.090 0.090     4.722 11.391  1.266     819   1882    195  0.196      1    apo 
   3860139  4494  86   2.222 0.021   0.071 0.060    17.381  0.888  0.888    1503  99  99  0.632    16.502  0.843  0.843    1431  94  94  0.580    17.810  0.578  0.489    1548  60  54  0.373 0.110 0.110   17.473  0.828  0.993    1520  81  89  0.363 0.120 0.110    25.866 54.245  9.353    2427   4633    891  0.728     -1    apo 
   3860253  4856  86   2.843 0.007  -0.069 0.060     8.491  0.183  0.183     665  29  29  0.383     8.212  0.177  0.177     643  28  28  0.380     8.952  0.081  0.541     715   6  49  0.223 0.090 0.150    8.987  0.050  0.797     719   4  68  0.253 0.080 0.120     7.021  1.240  0.930     548     96     60  0.368     -1    apo 
   3934458  4809  86   2.475 0.011  -0.128 0.060    10.972  0.328  0.328     909  45  45  0.231    11.031  0.329  0.329     914  45  45  0.231    11.242  0.090  0.079     917   8   7  0.263 0.070 0.080   11.246  0.101  0.079     917  10   7  0.263 0.070 0.070    11.011  4.114  2.057     888    344    129  0.238      1    apo 
   3935987  4309  86   2.191 0.010   0.244 0.060    15.327  0.448  0.448    1457  76  76  0.356    14.324  0.418  0.418    1362  71  71  0.349    15.395  0.416  0.508    1451  44  48  0.373 0.120 0.140   14.876  0.609  0.609    1403  57  63  0.383 0.120 0.130    19.038 50.006  5.358    1910   4726    727  0.371     -1    apo 
   3936921  4546  86   2.321 0.015   0.081 0.060    11.653  0.599  0.599     918  60  60  0.348    10.975  0.564  0.564     864  57  57  0.342    11.751  0.511  0.383     905  41  34  0.433 0.080 0.090   11.739  0.468  0.383     905  41  34  0.433 0.080 0.090    12.065  9.808  2.452     977    764    206  0.366     -1    apo 
   3937217  4768  86   2.375 0.024  -0.191 0.060    11.502  0.725  0.725    1555 115 115  0.312    10.948  0.690  0.690    1480 110 110  0.311    11.081  0.476  0.357    1459  74  54  0.373 0.080 0.070   11.092  0.476  0.396    1458  74  54  0.373 0.080 0.070     6.302 40.170  2.511     791   5439    247  0.326     -1    apo 
   3938291  4950  86   2.969 0.005  -0.115 0.060     7.148  0.135  0.135     673  29  29  0.267     6.969  0.132  0.132     656  28  28  0.263     7.108  0.098  0.098     666  12  11  0.213 0.070 0.070    6.870  0.083  0.138     644  12  13  0.203 0.080 0.080     9.314  3.979  1.769     891    376    167  0.298      0    apo 
   3939679  4947  86   3.229 0.004  -0.135 0.060     4.696  0.082  0.082     593  25  25  0.371     4.597  0.081  0.081     580  24  24  0.363     4.758  0.037  0.121     608   7  17  0.133 0.070 0.070    4.571  0.114  0.091     587  13  16  0.123 0.080 0.080     5.062  1.109  0.832     627    149     81  0.395     -1    apo 
   3942203  4772  86   2.447 0.009  -0.081 0.060    10.418  0.287  0.287    1063  51  51  0.459    10.449  0.287  0.287    1067  51  51  0.459    11.197  0.056  0.067    1135   8   7  0.353 0.080 0.080   11.208  0.067  0.056    1135   8   7  0.353 0.080 0.070    10.987 15.024  2.404    1161   1507    232  0.502      1    apo 
   3952307  6156  77   3.893 0.028   0.000 0.101     1.973  0.155  0.155     315  26  26  0.152     2.016  0.158  0.158     322  27  27  0.153     2.133  0.072  0.072     341  11  14  0.083 0.080 0.080    2.136  0.065  0.072     342  11  12  0.083 0.080 0.080     1.998  0.591  0.253     314     96     39  0.156      0    spc 
   3952580  6176  77   3.761 0.012  -0.020 0.101     2.882  0.113  0.113     412  20  20  0.101     2.853  0.111  0.111     408  20  20  0.099     2.846  0.036  0.136     408   5  20  0.143 0.070 0.080    2.823  0.051  0.091     405   5  16  0.153 0.070 0.080     3.362  1.007  0.576     469    139     70  0.140      0    spc 
   3953057  4251  86   2.090 0.018   0.223 0.060    17.109  0.761  0.761     930  58  58  0.271    15.948  0.709  0.709     870  54  54  0.219    17.380  0.884  0.723     943  53  48  0.323 0.110 0.120   16.735  0.763  0.848     906  46  46  0.343 0.110 0.130    43.961 91.007 19.501    2680   4818   1297  0.371     -1    apo 
   3955590  4487  86   2.206 0.016   0.131 0.060    14.191  0.616  0.616     912  55  55  0.391    13.322  0.578  0.578     856  51  51  0.387    14.105  0.572  0.514     885  39  36  0.393 0.090 0.090   14.005  0.595  0.446     877  40  32  0.403 0.080 0.090    10.789 36.488  2.919     732   2405    200  0.420     -1    apo 
   3958400  4870  86   2.643 0.009   0.054 0.060    11.067  0.294  0.294     999  47  47  0.152    11.213  0.297  0.297    1012  47  47  0.152    10.854  0.407  0.109     970  33  10  0.093 0.090 0.080   10.916  0.684  0.098     976  74  12  0.103 0.090 0.080    11.426  7.066  2.120    1044    651    217  0.162      1    apo 
   3964632  4099  86   1.812 0.023   0.305 0.060    24.751  1.546  1.546    1468 113 113  0.354    23.177  1.447  1.447    1376 106 106  0.345    24.842  1.780  1.335    1451 121  81  0.383 0.150 0.150   24.543  1.780  1.187    1432 111  81  0.383 0.150 0.150    20.354 86.609  6.662    1172   5220    461  0.508     -1    apo 
   3967300  4924  86   3.114 0.007  -0.020 0.060     5.561  0.116  0.116     528  23  23  0.303     5.446  0.114  0.114     517  22  22  0.295     5.569  0.128  0.157     530  12  16  0.113 0.080 0.080    5.280  0.075  0.075     502   8   9  0.053 0.090 0.080     6.102  2.504  1.073     589    232     93  0.381     -1    apo 
   3967430  6674  77   4.247 0.009  -0.010 0.101     1.553  0.064  0.064     171   8   8  0.105     1.496  0.061  0.061     165   8   8  0.093     1.463  0.030  0.021     162   4   3  0.063 0.070 0.070    1.448  0.026  0.032     160   3   4  0.073 0.070 0.070     1.499  0.090  0.079     166      8      7  0.096      0    spc 
   3967859  5938  77   4.153 0.055  -0.310 0.101     1.076  0.146  0.146     167  23  23  0.042     1.098  0.148  0.148     171  24  24  0.043     1.235  0.028  0.028     191   5   5  0.023 0.080 0.070    1.240  0.031  0.028     193   5   5  0.023 0.080 0.070     1.294  0.095  0.072     201     12     12  0.051      0    spc 
   4038445  5128  77   3.615 0.007  -0.630 0.101     2.775  0.099  0.099     481  24  24  0.239     2.741  0.098  0.098     475  23  23  0.238     2.626  0.085  0.065     461  15  12  0.183 0.080 0.080    2.669  0.082  0.090     468  15  15  0.173 0.080 0.070     2.560  3.478  0.522     416    544     95  0.263      0    spc 
   4039306  4815  86   2.433 0.015  -0.126 0.060    10.254  0.419  0.419    1391  78  78  0.378    10.281  0.420  0.420    1394  79  79  0.378    11.189  0.089  0.067    1489  13  10  0.383 0.080 0.080   11.189  0.089  0.067    1490  15  10  0.383 0.080 0.080    10.299 21.861  2.623    1445   2942    436  0.382      1    apo 
   4039831  4143  86   1.742 0.018   0.183 0.060    29.278  1.495  1.495    2399 162 162  0.328    27.750  1.417  1.417    2274 154 154  0.328    29.873  1.382  1.535    2416 125 137  0.463 0.110 0.120   29.407  1.689  1.520    2374 151 137  0.463 0.110 0.120    29.965 58.997 11.346    2738   4648   1162  0.329     -1    apo 
   4040211  4733  86   2.494 0.012  -0.268 0.060    11.697  0.390  0.390    1498  77  77  0.385    11.042  0.369  0.369    1414  73  73  0.383    11.393  0.500  0.214    1458  69  32  0.453 0.080 0.090   11.324  0.486  0.203    1451  73  31  0.453 0.080 0.100    11.287 25.763  3.220    1592   3387    484  0.390     -1    apo 
   4041405  4536  86   2.171 0.012  -0.525 0.060    14.702  0.496  0.496    1351  72  72  0.361    13.596  0.459  0.459    1249  66  66  0.358    14.774  0.450  0.495    1367  44  49  0.473 0.080 0.080   13.675  0.538  0.440    1260  54  41  0.453 0.080 0.080    10.492 10.768  2.393     893    930    194  0.356     -1    apo 
   4041406  5180  86   2.923 0.007  -0.396 0.060     8.208  0.184  0.184     797  34  34  0.320     8.179  0.183  0.183     794  34  34  0.319     8.101  0.024  0.016     783   4   4  0.233 0.060 0.070    8.120  0.041  0.024     786   4   4  0.243 0.060 0.060    10.163  4.897  1.959     996    473    189  0.352     -1    apo 
   4042951  4980  86   2.417 0.013  -0.566 0.060     9.865  0.363  0.363    1366  72  72  0.359     9.876  0.364  0.364    1368  73  73  0.360     9.641  0.959  0.096    1292 146  15  0.583 0.070 0.080    9.708  0.983  0.116    1303 151  25  0.563 0.070 0.070     9.196 12.928  1.616    1321   1771    283  0.371      1    apo 
   4042977  4862  86   3.050 0.006   0.133 0.060     6.373  0.131  0.131     796  35  35  0.330     6.221  0.128  0.128     777  34  34  0.328     6.294  0.086  0.067     786  11  14  0.253 0.070 0.080    6.116  0.147  0.086     761  20  14  0.233 0.080 0.080     7.164 11.152  1.593     945   1410    226  0.360     -1    apo 
   4048951  4838  86   2.987 0.005  -0.195 0.060     5.905  0.108  0.108     695  30  30  0.209     5.676  0.104  0.104     668  29  29  0.205     5.987  0.060  0.180     704  11  21  0.193 0.070 0.070    5.679  0.147  0.102     669  18  13  0.163 0.070 0.080     6.304  2.286  1.016     755    249    111  0.225      0    apo 
   4049576  5824  77   3.929 0.056  -0.190 0.101     1.993  0.358  0.358     431  79  79  0.235     2.055  0.369  0.369     445  81  81  0.238     1.882  0.094  0.085     409  21  19  0.153 0.080 0.080    1.902  0.094  0.085     413  21  19  0.153 0.080 0.080     1.891  0.256  0.183     418     47     37  0.232      0    spc 
   4055294  4865  86   2.990 0.005   0.104 0.060     6.965  0.133  0.133     472  20  20  0.131     6.792  0.130  0.130     460  20  20  0.129     6.944  0.140  0.126     466   8   9  0.123 0.080 0.080    6.744  0.095  0.149     451   7   9  0.093 0.080 0.080    11.498 61.103  3.303     755   4015    211  0.454      0    apo 
   4056079  4856  86   2.573 0.007  -0.207 0.060    11.967  0.253  0.253     872  39  39  0.283    11.508  0.243  0.243     839  37  37  0.279    11.960  0.012  0.144     878   4  10  0.213 0.060 0.070   11.959  0.012  0.144     879   4   4  0.213 0.060 0.060    15.889 63.802  5.800    1192   4627    356  0.349     -1    apo 
   4057744  4648  86   2.299 0.014  -0.049 0.060    15.479  0.570  0.570    1258  68  68  0.532    14.704  0.541  0.541    1195  65  65  0.529    15.577  0.281  0.610    1265  27  49  0.343 0.090 0.080   15.105  0.276  0.644    1217  30  48  0.353 0.090 0.100    11.096 15.322  2.452     898   1255    193  0.532     -1    apo 
   4058004  4853  86   2.515 0.014  -0.162 0.060    11.709  1.035  1.035     862  83  83  0.435    11.818  1.045  1.045     870  84  84  0.439    11.408  0.784  0.196     825  60  12  0.483 0.070 0.080   11.392  0.833  0.147     827  64  16  0.473 0.080 0.080    14.035 42.440  3.858    1139   3198    400  0.576      1    apo 
   4060545  4923  86   2.582 0.010  -0.162 0.060    11.038  0.343  0.343     962  47  47  0.199    10.704  0.333  0.333     933  46  46  0.198    11.229  0.372  0.163     968  33  18  0.203 0.080 0.080   11.255  0.348  0.174     971  30  20  0.193 0.080 0.080    12.422 48.335  3.718     946   4038    260  0.296     -1    apo 
   4064179  4556  86   1.958 0.019  -0.400 0.060    25.309  1.669  1.669    1305 101 101  0.233    24.201  1.596  1.596    1248  97  97  0.229    25.138  1.641  1.641    1289  91  91  0.363 0.090 0.090   24.648  1.944  1.767    1259 104  93  0.353 0.090 0.090    21.436 36.810  4.417    1141   1969    236  0.263     -1    apo 
   4064447  5147  77   3.381 0.012  -0.170 0.101     4.358  0.239  0.239     772  50  50  0.215     4.350  0.238  0.238     770  50  50  0.214     4.209  0.144  0.144     759  31  28  -0.117 0.080 0.080    4.197  0.153  0.138     757  32  29  -0.127 0.080 0.080     2.886  0.610  0.381     505    116     58  0.171      0    spc 
   4065054  5107  86   2.855 0.007  -0.009 0.060     9.151  0.258  0.258    1282  60  60  0.284     9.201  0.260  0.260    1289  60  60  0.285     9.313  0.127  0.255    1290  19  35  0.183 0.070 0.070    9.393  0.095  0.302    1303  16  42  0.183 0.070 0.070     6.782  6.700  1.396     965    924    213  0.282     -1    apo 
   4066278  4821  86   2.993 0.007   0.049 0.060     6.432  0.137  0.137    1144  51  51  0.439     6.237  0.133  0.133    1111  49  49  0.424     6.519  0.049  0.215    1165  12  29  0.263 0.080 0.080    6.235  0.162  0.075    1114  24  16  0.243 0.080 0.070     3.943  5.451  0.861     768    996    166  0.399      0    apo 
   4070746  4992  86   3.209 0.006  -0.163 0.060     5.191  0.107  0.107     550  24  24  0.313     5.081  0.105  0.105     539  23  23  0.310     5.188  0.081  0.112     557  10  15  0.143 0.070 0.070    5.083  0.041  0.123     545   8  12  0.133 0.080 0.080     6.295 23.923  1.709     643   2434    168  0.402     -1    apo 
   4072740  4922  77   3.331 0.004   0.040 0.101     4.231  0.074  0.074     270  11  11  0.083     4.166  0.073  0.073     266  11  11  0.077     4.258  0.052  0.103     270   3   8  0.243 0.090 0.090    4.152  0.019  0.044     263   2   3  0.203 0.090 0.080     4.010  0.462  0.347     258     26     22  0.067      0    spc 
   4072847  4588  86   2.040 0.032  -0.164 0.060    18.764  1.491  1.491    1639 146 146  0.435    17.636  1.402  1.402    1541 137 137  0.424    20.422  0.657  0.739    1774  64  75  0.313 0.090 0.090   20.417  0.489  1.304    1770  32 128  0.313 0.090 0.100    25.723 54.564 10.493    1912   4834    744  0.522     -1    apo 
   4139784  4621  86   2.577 0.007   0.109 0.060    10.797  0.237  0.237    1164  53  53  0.346    10.275  0.226  0.226    1107  51  51  0.342    11.163  0.100  0.011    1205  13  10  0.413 0.090 0.100   11.164  0.156  0.011    1206  16   7  0.403 0.090 0.080     9.222 13.686  2.028     998   1486    238  0.355     -1    apo 
   4139805  4999  86   2.848 0.007  -0.067 0.060     8.599  0.202  0.202     841  37  37  0.311     8.723  0.205  0.205     853  38  38  0.314     8.993  0.045  0.098     878   7   7  0.313 0.070 0.070    9.043  0.095  0.068     882   9   5  0.313 0.070 0.070     9.731  4.689  1.876     963    451    169  0.358      1    apo 
   4139914  4828  86   2.471 0.012  -0.121 0.060    10.613  0.435  0.435     773  44  44  0.343    10.655  0.437  0.437     776  44  44  0.343    11.246  0.101  0.079     808   9   7  0.263 0.070 0.080   11.249  0.113  0.079     809  10   7  0.263 0.070 0.080    13.459  6.627  2.410     993    481    192  0.378      1    apo 
   4141376  6134  91   4.428 0.015  -0.240 0.100     1.074  0.045  0.045     220  12  12  0.043     1.063  0.045  0.045     217  12  12  0.042     1.048  0.019  0.021     215   5   6  0.083 0.080 0.080    1.048  0.019  0.021     215   5   5  0.083 0.080 0.080     1.140  0.184  0.138     231     35     26  0.045      0    spc 
   4141483  4516  86   1.851 0.007  -0.374 0.060    26.394  2.432  2.432    1982 200 200  0.477    25.009  2.304  2.304    1878 190 190  0.476    26.220  2.106  2.106    1956 168 168  0.363 0.090 0.090   25.601  2.606  2.369    1926 188 188  0.363 0.090 0.090    33.330 58.727 10.213    2754   4272    915  0.592     -1    apo 
   4141815  4834  86   2.548 0.010  -0.038 0.060    11.147  0.376  0.376     995  51  51  0.531    11.231  0.378  0.378    1002  51  51  0.531    11.252  0.125  0.034     995  14   6  0.473 0.070 0.080   11.283  0.102  0.057     996  14   8  0.463 0.080 0.080    14.439 18.978  2.997    1237   1673    291  0.551      1    apo 
   4143460  4826  86   2.505 0.011  -0.299 0.060    11.373  0.378  0.378    1562  80  80  0.741    11.413  0.379  0.379    1567  80  80  0.741    11.296  0.284  0.142    1563  43  24  0.543 0.080 0.070   11.301  0.368  0.147    1567  55  26  0.543 0.080 0.070     9.006 26.164  2.093    1288   3574    298  0.842      1    apo 
   4143755  5622 106   4.106 0.017  -0.400 0.110     1.426  0.077  0.077     372  25  25  0.193     1.470  0.080  0.080     384  26  26  0.213     1.381  0.022  0.019     367   7   6  0.113 0.080 0.080    1.391  0.025  0.022     370   7   6  0.113 0.080 0.080     1.335  0.159  0.119     346     37     25  0.158      0    spc 
   4164910  4726  86   2.482 0.013   0.101 0.060    10.518  0.380  0.380    1103  59  59  0.286    10.563  0.381  0.381    1108  59  59  0.287    11.331  0.124  0.023    1177  11   7  0.253 0.070 0.080   11.328  0.124  0.023    1177  12   7  0.253 0.070 0.080    10.696 27.753  3.084    1221   2944    315  0.357      1    apo 
   4165030  5542  77   3.979 0.013  -0.340 0.101     1.658  0.087  0.087     342  21  21  0.112     1.718  0.091  0.091     355  22  22  0.117     1.610  0.032  0.026     334   7   6  0.103 0.080 0.080    1.627  0.036  0.026     338   8   7  0.093 0.080 0.080     1.535  0.193  0.150     315     37     31  0.103      0    spc 
   4168909  4723  86   3.056 0.005   0.284 0.060     5.692  0.103  0.103     574  25  25  0.133     5.528  0.100  0.100     558  24  24  0.125     5.704  0.126  0.137     572  13  14  0.073 0.080 0.080    5.426  0.139  0.097     544  15  11  0.043 0.090 0.090     7.370 15.657  1.957     758   1565    174  0.236      0    apo 
   4169130  4731  86   2.479 0.012   0.097 0.060    10.929  0.381  0.381    1152  61  61  0.207    10.989  0.383  0.383    1158  61  61  0.208    11.373  0.204  0.102    1174  21  11  0.283 0.070 0.080   11.373  0.221  0.102    1176  23  12  0.283 0.070 0.080     8.754 24.253  2.509     894   2435    195  0.357      1    apo 
   4169517  5070  86   2.735 0.009  -0.515 0.060     9.797  0.308  0.308    1731  85  85  0.427     9.951  0.312  0.312    1758  86  86  0.429    10.063  0.181  0.161    1789  32  25  0.483 0.080 0.090   10.088  0.302  0.126    1798  54  22  0.483 0.080 0.100    16.174 26.895  6.973    2720   4659   1165  0.631      1    apo 
   4177025  4292  86   1.655 0.010  -0.316 0.060    18.940  1.193  1.193    1058  81  81  0.388    17.328  1.091  1.091     969  74  74  0.369    22.965  0.405  0.495    1264  27  27  0.313 0.080 0.080   22.875  0.360  0.450    1259  25  25  0.323 0.080 0.080    15.678 75.138  5.635     847   4068    239  0.541     -1    apo 
   4241369  4947  86   2.705 0.008  -0.068 0.060    10.128  0.267  0.267     886  41  41  0.267    10.269  0.271  0.271     899  42  42  0.268    10.372  0.166  0.010     899  12   5  0.333 0.070 0.070   10.377  0.145  0.010     899  13   4  0.323 0.070 0.070    10.903 10.707  2.231     926    939    156  0.287      1    apo 
   4243623  5031  77   3.611 0.009  -0.290 0.101     2.667  0.098  0.098     362  18  18  0.098     2.656  0.097  0.097     360  18  18  0.098     2.628  0.095  0.071     356  14  11  0.233 0.090 0.090    2.635  0.116  0.074     357  17  11  0.233 0.090 0.090     2.530  0.317  0.250     337     44     29  0.097      0    spc 
   4243796  4675  86   2.471 0.008   0.144 0.060    10.524  0.264  0.264     923  43  43  0.345    10.562  0.265  0.265     926  44  44  0.345    11.245  0.136  0.635     969  12  59  0.373 0.110 0.180   11.337  0.125  0.079     977  10   7  0.423 0.090 0.110    15.478 26.163  3.270    1378   2216    289  0.393      1    apo 
   4243803  4596  86   2.134 0.029   0.003 0.060    25.481  1.875  1.875    1771 149 149  0.390    25.308  1.862  1.862    1760 148 148  0.390    26.101  0.834  1.788    1817  65 129  0.413 0.150 0.120   26.412  0.662  1.986    1844  55 144  0.433 0.140 0.130    53.992 56.745 22.205    3257   4249   1108  0.397     -1    apo 
   4244973  4840  86   2.635 0.008   0.187 0.060    12.833  0.332  0.332     999  47  47  0.291    12.995  0.336  0.336    1012  47  47  0.295    13.307  0.053  0.506    1030  10  39  0.323 0.080 0.080   13.348  0.133  0.426    1038   8  39  0.333 0.080 0.080    12.399  8.132  2.502     965    630    194  0.341      1    apo 
   4247542  6243  77   4.046 0.058  -0.280 0.101     1.419  0.211  0.211     362  55  55  0.153     1.446  0.215  0.215     369  56  56  0.157     1.566  0.058  0.048     402  16  13  0.073 0.080 0.080    1.568  0.053  0.048     402  15  12  0.073 0.080 0.080     1.582  0.238  0.185     397     61     45  0.176      0    spc 
   4249357  4652  86   2.582 0.008  -0.060 0.060     9.713  0.231  0.231    1402  66  66  0.520     9.185  0.218  0.218    1327  62  62  0.516     9.709  0.311  0.136    1416  46  21  0.283 0.080 0.080    9.118  0.183  0.202    1328  27  32  0.243 0.080 0.080     6.393  6.978  1.342     900    969    153  0.513      0    apo 
   4252818  5610  77   4.064 0.016   0.010 0.101     1.586  0.202  0.202     318  42  42  0.141     1.649  0.210  0.210     331  43  43  0.150     1.544  0.051  0.047     311  11  11  0.143 0.080 0.080    1.549  0.051  0.047     312  11  10  0.143 0.080 0.080     1.623  0.725  0.242     352    149     64  0.182      0    spc 
   4262505  4871  86   2.857 0.005  -0.227 0.060     7.574  0.142  0.142     664  28  28  0.353     7.279  0.137  0.137     638  27  27  0.348     7.549  0.101  0.158     669  11  12  0.123 0.080 0.070    7.250  0.159  0.116     643  14  13  0.103 0.070 0.070     8.461  3.926  1.472     776    331    147  0.383      0    apo 
   4271039  4724  86   2.575 0.006  -0.340 0.060     9.356  0.198  0.198    1398  63  63  0.337     8.767  0.186  0.186    1311  59  59  0.317     9.343  0.154  0.112    1404  27  17  0.243 0.070 0.070    8.749  0.053  0.053    1314   9   8  0.213 0.070 0.070    10.371 31.744  3.401    1509   4770    572  0.410     -1    apo 
   4275625  4674  86   2.408 0.010   0.031 0.060    12.172  0.500  0.500    1130  65  65  0.368    12.218  0.502  0.502    1135  66  66  0.368    11.724  0.805  0.433    1065  80  50  0.463 0.080 0.090   11.786  0.837  0.515    1067  84  52  0.463 0.080 0.090    40.823 45.582 20.719    5314   3191   2792  0.660      1    apo 
   4276070  4756  86   2.554 0.011   0.229 0.060    11.392  0.356  0.356    1658  83  83  0.458    11.515  0.360  0.360    1676  84  84  0.459    11.460  0.206  0.069    1637  29  17  0.443 0.090 0.090   11.458  0.206  0.051    1633  36  13  0.443 0.080 0.090    16.705 33.897  6.519    2745   4776   1286  0.673      1    apo 
   4279700  4601  86   2.385 0.019   0.005 0.060    12.839  0.620  0.620    1594 100 100  0.337    12.135  0.586  0.586    1507  95  95  0.332    12.849  0.459  0.984    1573  58 135  0.493 0.080 0.090   12.675  0.574  0.861    1550  73 125  0.493 0.080 0.090     9.435 30.206  2.627    1201   3683    273  0.613     -1    apo 
   4281490  4875  86   2.646 0.007   0.011 0.060    10.764  0.250  0.250     872  39  39  0.389    10.911  0.254  0.254     884  40  40  0.391    10.734  0.209  0.080     871  22   7  0.113 0.090 0.080   10.761  0.323  0.086     874  33   7  0.123 0.100 0.080     7.797  6.579  1.518     622    505    152  0.378      1    apo 
   4346201  6066  77   3.939 0.011  -0.210 0.101     1.891  0.060  0.060     223  10  10  0.061     1.922  0.061  0.061     227  10  10  0.062     1.885  0.030  0.034     222   4   5  0.103 0.070 0.080    1.894  0.034  0.023     224   4   4  0.103 0.070 0.080     2.262  0.274  0.206     265     31     23  0.080      0    spc 
   4346319  4799  86   2.570 0.007   0.143 0.060    11.586  0.286  0.286    1424  66  66  0.385    11.723  0.289  0.289    1441  66  66  0.385    11.409  0.370  0.114    1379  48  14  0.323 0.070 0.070   11.482  0.348  0.174    1392  46  25  0.323 0.070 0.070    22.515 34.776  8.025    2722   4319    960  0.394      1    apo 
   4346893  4533  86   2.416 0.017   0.303 0.060    11.447  0.496  0.496     721  43  43  0.289    11.457  0.496  0.496     722  43  43  0.290    11.637  0.255  0.232     723  16  18  0.203 0.080 0.080   11.636  0.255  0.232     723  17  17  0.203 0.080 0.080    12.460  5.340  2.136     803    313    125  0.339      1    apo 
   4346953  4533  86   2.332 0.021   0.102 0.060    15.469  0.788  0.788    1805 118 118  0.391    14.714  0.749  0.749    1717 112 112  0.390    15.370  1.097  0.591    1787 149  75  0.403 0.100 0.100   15.123  1.589  0.530    1747 184  79  0.403 0.100 0.100    25.595 38.110 10.394    2873   4400   1056  0.397     -1    apo 
   4347652  4965  79   3.330 0.041   0.040 0.101     4.728  0.598  0.598     633  83  83  0.423     4.647  0.588  0.588     623  82  82  0.414     4.487  0.250  0.228     606  34  30  0.193 0.090 0.090    4.464  0.228  0.228     605  34  34  0.193 0.090 0.090     3.855  0.927  0.515     532    105     75  0.329      0    spc 
   4348666  4913  86   3.175 0.006  -0.067 0.060     5.138  0.104  0.104     805  35  35  0.458     5.016  0.102  0.102     786  34  34  0.456     5.085  0.164  0.051     797  28   8  0.403 0.070 0.080    5.054  0.106  0.091     792  13  16  0.393 0.070 0.070     5.607  3.067  1.115     910    462    170  0.474     -1    apo 
   4349452  6270  79   4.289 0.011  -0.040 0.100     1.342  0.041  0.041     243  10  10  0.078     1.320  0.040  0.040     239  10  10  0.077     1.303  0.020  0.022     236   5   5  0.093 0.180 0.180    1.303  0.018  0.021     236   4   5  0.103 0.180 0.180     1.401  0.121  0.106     255     20     18  0.084      0    spc 
   4351319  4966  77   3.501 0.004   0.240 0.101     3.519  0.059  0.059     268  10  10  0.172     3.518  0.059  0.059     268  10  10  0.172     3.506  0.079  0.052     265   6   4  0.183 0.090 0.090    3.471  0.078  0.086     262   8   7  0.173 0.110 0.100     3.424  0.261  0.232     260     19     16  0.169      0    spc 
   4357662  4797  86   2.583 0.013  -0.111 0.060    10.619  0.354  0.354    1074  55  55  0.297    10.160  0.339  0.339    1027  53  53  0.296    11.121  0.134  0.089    1117  15  10  0.453 0.080 0.080   11.176  0.179  0.134    1124  15  15  0.443 0.080 0.080     7.699  5.302  1.446     794    492    147  0.282      0    apo 
   4366880  4977  86   2.710 0.012  -0.061 0.060     9.517  0.306  0.306    1199  60  60  0.314     9.329  0.300  0.300    1176  58  58  0.313    10.068  0.302  0.020    1266  13   5  0.263 0.070 0.060   10.061  0.362  0.020    1266  19   6  0.263 0.070 0.060     8.334  8.300  1.660    1010   1002    191  0.319     -1    apo 
   4372082  5029  86   2.814 0.007  -0.108 0.060    11.232  0.299  0.299    1096  50  50  0.205    11.611  0.309  0.309    1133  52  52  0.208    10.343  0.375  0.107    1004  34  13  0.263 0.070 0.070   10.699  0.021  0.128    1037   4  21  0.263 0.070 0.070    16.688 44.856  4.984    1604   4237    471  0.389      1    apo 
   4374106  4555  86   2.096 0.013  -0.390 0.060    18.623  0.694  0.694     932  51  51  0.236    17.500  0.652  0.652     876  48  48  0.228    18.636  0.993  0.611     927  43  34  0.313 0.080 0.080   17.545  1.021  0.628     874  47  35  0.293 0.090 0.090    20.184 23.898  3.824    1060   1172    204  0.290     -1    apo 
   4378473  4552  86   2.252 0.011  -0.325 0.060    14.840  0.462  0.462    1370  70  70  0.363    13.898  0.432  0.432    1284  66  66  0.354    14.894  0.543  0.434    1385  50  45  0.393 0.080 0.080   14.131  0.389  0.518    1311  37  47  0.373 0.080 0.080    20.394 59.334 10.230    2617   4860   1308  0.451     -1    apo 
   4378838  5022  77   3.515 0.012   0.190 0.101     3.736  0.214  0.214     458  31  31  0.175     3.730  0.213  0.213     457  30  30  0.175     3.656  0.133  0.133     444  20  18  0.323 0.100 0.100    3.642  0.162  0.133     441  22  18  0.313 0.100 0.090     4.259  1.006  0.559     527    122     68  0.198      0    spc 
   4380775  4160  86   1.694 0.039  -0.078 0.060    28.707  3.141  3.141    1770 209 209  0.645    27.103  2.965  2.965    1672 197 197  0.631    28.853  2.048  2.275    1808 128 171  0.533 0.100 0.110   28.351  2.275  2.503    1760 145 161  0.533 0.110 0.110     7.148 59.355  2.012     441   3536    120  0.612     -1    apo 
   4383388  4626  86   2.570 0.007   0.021 0.060    10.422  0.242  0.242    1007  46  46  0.403     9.878  0.230  0.230     954  44  44  0.394    10.887  0.193  0.580    1056  26  56  0.393 0.130 0.140   10.963  0.155  1.391    1072  15 143  0.433 0.100 0.210     8.003 54.592  2.481     728   5205    217  0.549     -1    apo 
   4445549  4986  86   3.213 0.004  -0.423 0.060     4.263  0.077  0.077     817  34  34  0.220     4.162  0.075  0.075     798  33  33  0.220     4.278  0.096  0.129     814  22  22  0.373 0.090 0.090    4.141  0.041  0.050     788  11  11  0.383 0.070 0.070     3.822  1.644  0.731     706    316    115  0.220      0    apo 
   4445711  4900  86   2.483 0.007  -0.303 0.060    10.565  0.317  0.317    1021  50  50  0.322    10.641  0.320  0.320    1028  50  50  0.322    11.088  0.150  0.150    1056  16  14  0.333 0.070 0.070   11.105  0.151  0.151    1059  18  16  0.343 0.070 0.070    12.608 19.199  2.618    1251   1897    281  0.335      1    apo 
   4446181  4830  86   2.395 0.010  -0.494 0.060     9.651  0.486  0.486     877  56  56  0.272     9.612  0.484  0.484     873  56  56  0.272    10.542  0.222  0.481     938  23  49  0.483 0.080 0.080   10.539  0.222  0.444     942  19  45  0.483 0.070 0.070    54.994 35.490 25.051    5535   2864   2527  0.301      1    apo 
   4446300  5355  77   3.858 0.014  -0.050 0.101     1.918  0.075  0.075     235  12  12  0.044     1.988  0.078  0.078     244  12  12  0.047     1.961  0.032  0.036     240   5   5  0.153 0.080 0.090    1.993  0.036  0.036     244   5   5  0.143 0.090 0.080     1.989  0.150  0.128     242     17     15  0.048      0    spc 
   4450844  5845  77   4.084 0.006  -0.220 0.101     1.530  0.030  0.030     214   8   8  0.137     1.569  0.030  0.030     220   8   8  0.150     1.508  0.023  0.023     212   4   4  0.083 0.080 0.080    1.539  0.021  0.023     216   4   4  0.093 0.080 0.080     1.654  0.219  0.164     233     28     23  0.189      0    spc 
   4457351  5362  77   3.969 0.015  -0.280 0.101     1.663  0.147  0.147     266  25  25  0.061     1.721  0.153  0.153     276  26  26  0.064     1.635  0.039  0.032     264   6   5  0.123 0.080 0.080    1.644  0.037  0.037     265   7   5  0.123 0.080 0.080     2.021  0.333  0.250     317     58     35  0.086      0    spc 
   4457761  4599  86   2.643 0.009   0.286 0.060    10.232  0.264  0.264    1175  57  57  0.181    10.317  0.266  0.266    1184  57  57  0.181    10.817  0.033  0.424    1235   6  12  0.383 0.080 0.110   10.850  0.043  0.054    1238   6   7  0.393 0.080 0.090     5.829 37.850  1.456     699   4331    197  0.195      1    apo 
   4459786  4880  86   2.563 0.008  -0.083 0.060    10.878  0.326  0.326     951  46  46  0.262    10.970  0.329  0.329     959  46  46  0.263    11.199  0.101  0.078     966  10   9  0.283 0.070 0.070   11.233  0.135  0.101     968  12   9  0.283 0.070 0.080     9.475 49.251  3.397     974   4424    359  0.311      1    apo 
   4465324  5750  77   4.187 0.017   0.040 0.101     1.374  0.071  0.071     287  17  17  0.078     1.409  0.073  0.073     294  18  18  0.080     1.344  0.034  0.031     281   9   8  0.063 0.080 0.080    1.359  0.037  0.031     284   9   8  0.063 0.080 0.080     1.286  0.139  0.105     270     29     22  0.074      0    spc 
   4465529  6378  77   4.113 0.018   0.030 0.101     1.634  0.084  0.084     211  12  12  0.057     1.630  0.084  0.084     210  12  12  0.057     1.651  0.033  0.036     211   5   5  0.133 0.070 0.070    1.641  0.029  0.033     210   5   5  0.133 0.070 0.070     1.839  0.170  0.149     237     19     17  0.064      0    spc 
   4469602  4712  86   2.414 0.011  -0.147 0.060    13.970  0.431  0.431    1471  74  74  0.261    13.285  0.410  0.410    1399  70  70  0.258    13.842  0.486  0.534    1451  52  58  0.323 0.080 0.080   13.599  0.404  0.444    1424  46  46  0.313 0.090 0.090    12.154 18.782  2.561    1312   2014    298  0.272     -1    apo 
   4480358  4513  86   1.876 0.029  -0.843 0.060    21.638  1.646  1.646    2258 195 195  0.700    20.033  1.524  1.524    2091 180 180  0.696    20.942  1.451  1.306    2203 168 153  0.763 0.090 0.090   19.803  1.506  1.233    2076 159 130  0.753 0.090 0.080     6.619  9.088  1.454     699    919    138  0.350     -1    apo 
   4543171  5946  77   4.126 0.017   0.090 0.101     1.754  0.120  0.120     254  19  19  0.076     1.752  0.120  0.120     253  19  19  0.076     1.621  0.044  0.054     235   7   8  0.033 0.080 0.080    1.632  0.042  0.046     236   7   7  0.033 0.080 0.080     1.640  0.127  0.111     237     18     15  0.070      0    spc 
   4543371  5113  86   2.890 0.006  -0.236 0.060     8.633  0.181  0.181    1274  54  54  0.449     8.580  0.180  0.180    1266  54  54  0.449     8.532  0.051  0.043    1267  10   8  0.213 0.070 0.070    8.587  0.034  0.052    1275   8   8  0.213 0.070 0.070    12.558 34.104  5.247    1694   5138    685  0.457     -1    apo 
   4545474  4585  86   2.475 0.008   0.183 0.060    12.840  0.318  0.318    1026  49  49  0.335    12.242  0.303  0.303     978  47  47  0.332    12.703  0.305  0.305    1002  27  27  0.403 0.090 0.110   12.639  0.398  0.487     996  36  40  0.393 0.090 0.110    14.385 33.069  3.968    1225   2708    301  0.363     -1    apo 
   4546625  4694  86   2.427 0.012   0.055 0.060    10.704  0.373  0.373    1241  65  65  0.557    10.744  0.374  0.374    1246  66  66  0.557    11.280  0.113  0.090    1280  14  12  0.593 0.080 0.080   11.276  0.113  0.090    1280  15  12  0.593 0.080 0.080    11.421 38.413  3.601    1341   4288    495  0.728      1    apo 
   4548530  4694  86   2.197 0.016  -0.410 0.060    12.213  0.768  0.768    1788 133 133  0.591    11.339  0.713  0.713    1660 124 124  0.590    12.746  0.529  0.397    1838  90  57  0.543 0.070 0.080   12.704  0.529  0.397    1836  80  58  0.543 0.070 0.070     9.997 34.986  4.037    1425   5088    565  0.779     -1    apo 
   4554830  5667  77   4.187 0.008   0.370 0.101     1.389  0.033  0.033     167   7   7  0.035     1.430  0.034  0.034     172   7   7  0.036     1.402  0.028  0.025     166   4   4  0.213 0.080 0.080    1.433  0.017  0.028     170   2   4  0.223 0.080 0.080     1.527  0.161  0.138     184     18     13  0.039      0    spc 
   4556646  4577  86   2.635 0.007   0.172 0.060     9.611  0.205  0.205    1307  60  60  0.222     9.124  0.194  0.194    1242  57  57  0.209     9.700  0.268  0.195    1313  36  30  0.233 0.100 0.110    9.177  0.250  0.114    1241  37  15  0.193 0.080 0.100     9.843 34.414  3.687    1367   4616    513  0.286     -1    apo 
   4557817  5064  86   2.832 0.009  -0.069 0.060     9.228  0.269  0.269    1099  52  52  0.251     9.391  0.274  0.274    1118  53  53  0.252     9.394  0.210  0.070    1110  26  10  0.223 0.070 0.070    9.402  0.245  0.072    1111  27  11  0.223 0.070 0.070     4.970  1.651  0.708     596    194     77  0.224      1    apo 
   4570120  5062  86   2.863 0.008  -0.018 0.060     8.971  0.217  0.217    1406  63  63  0.311     9.133  0.221  0.221    1431  64  64  0.316     9.015  0.217  0.027    1399  31  10  0.293 0.070 0.070    9.065  0.245  0.054    1406  36  11  0.303 0.070 0.070     3.723 26.023  1.062     578   4044    162  0.395      1    apo 
   4571351  5910  77   4.065 0.050   0.170 0.101     1.232  0.196  0.196     215  35  35  0.126     1.257  0.200  0.200     219  35  35  0.129     1.558  0.070  0.063     273  14  12  0.083 0.080 0.080    1.564  0.077  0.063     274  14  11  0.083 0.080 0.080     1.672  0.291  0.218     284     49     33  0.146      0    spc 
   4571650  4978  86   3.157 0.006  -0.154 0.060     5.414  0.111  0.111     614  27  27  0.125     5.297  0.108  0.108     600  26  26  0.121     5.373  0.183  0.065     607  18   9  0.173 0.070 0.070    5.247  0.135  0.062     590  19   9  0.143 0.080 0.080     5.215  6.670  1.334     598    770    114  0.174     -1    apo 
   4575645  4694  86   2.508 0.012   0.188 0.060    10.986  0.385  0.385     840  45  45  0.220    11.067  0.388  0.388     846  45  45  0.222    11.459  0.126  0.069     863   9   6  0.203 0.080 0.080   11.460  0.126  0.069     863  10   6  0.193 0.080 0.080    11.812 15.206  2.534     930   1149    200  0.389      1    apo 
   4577484  5407  77   3.847 0.058   0.070 0.101     2.163  0.296  0.296     326  46  46  0.142     2.244  0.307  0.307     339  48  48  0.144     2.153  0.039  0.044     324   7   7  0.243 0.090 0.090    2.190  0.040  0.044     329   7   7  0.243 0.090 0.090     2.032  0.702  0.263     311    103     44  0.145      0    spc 
   4578246  4958  86   2.818 0.006   0.064 0.060     9.017  0.217  0.217     969  43  43  0.269     8.873  0.213  0.213     953  43  43  0.266     9.248  0.153  0.083     989  18   9  0.243 0.070 0.070    9.301  0.139  0.069     991  19   7  0.233 0.080 0.070     7.486  8.466  1.587     849    924    185  0.446     -1    apo 
   4580189  4792  86   2.702 0.007  -0.033 0.060     9.908  0.216  0.216    1139  51  51  0.447     9.525  0.208  0.208    1096  49  49  0.441    10.142  0.218  0.436    1164  29  57  0.553 0.130 0.140   10.343  0.104  0.934    1186  20 112  0.583 0.100 0.160     7.821  8.444  1.809     839    894    141  0.449     -1    apo 
   4585508  4697  86   2.433 0.010   0.040 0.060    12.226  0.358  0.358    1116  55  55  0.646    12.300  0.360  0.360    1122  56  56  0.653    12.100  0.334  0.334    1111  34  31  0.283 0.080 0.080   12.142  0.372  0.334    1116  38  34  0.283 0.080 0.090    11.426 31.903  3.300    1058   2797    300  0.877      1    apo 
   4586099  6397  77   4.022 0.012  -0.040 0.101     1.834  0.061  0.061     167   7   7  0.047     1.822  0.061  0.061     166   7   7  0.047     1.860  0.023  0.034     168   3   4  0.143 0.070 0.070    1.839  0.026  0.033     166   3   3  0.143 0.070 0.070     2.522  0.185  0.185     228     16     13  0.098      0    spc 
   4586875  4486  86   2.368 0.014   0.274 0.060    11.491  0.433  0.433    1091  61  61  0.444    11.460  0.432  0.432    1088  61  61  0.442    11.458  0.256  0.256    1070  27  27  0.323 0.090 0.090   11.441  0.256  0.256    1070  27  27  0.333 0.090 0.090    42.221 44.284 18.736    4715   3524   2225  0.907      1    apo 
   4633907  4699  86   2.380 0.012  -0.038 0.060    10.712  0.364  0.364     968  51  51  0.281    10.733  0.365  0.365     970  51  51  0.281    11.004  0.173  0.281     966  19  28  0.373 0.070 0.070   11.004  0.194  0.281     968  17  28  0.373 0.070 0.070    11.600  5.676  2.271    1066    519    173  0.291      1    apo 
   4638317  4565  86   2.345 0.014  -0.289 0.060    12.472  0.447  0.447    1282  69  69  0.392    11.624  0.416  0.416    1195  65  65  0.390    12.592  0.418  0.523    1298  49  54  0.473 0.090 0.080   11.876  0.442  0.552    1221  51  62  0.473 0.100 0.100    17.230 50.139  6.017    1793   5100    638  0.399     -1    apo 
   4638884  6323  77   4.048 0.005   0.090 0.101     2.016  0.040  0.040     260   9   9  0.129     1.954  0.038  0.038     253   9   9  0.114     1.947  0.012  0.026     254   3   4  -0.067 0.070 0.070    1.927  0.023  0.023     252   3   4  -0.037 0.070 0.080     2.370  0.272  0.204     309     29     26  0.210      0    spc 
   4641621  5909  77   3.611 0.044  -0.190 0.101     2.894  0.338  0.338     678  82  82  0.486     2.975  0.347  0.347     697  84  84  0.487     3.027  0.118  0.054     714  32  11  0.323 0.080 0.080    3.046  0.127  0.054     718  34  11  0.323 0.080 0.080     2.862  0.817  0.340     698    170    102  0.488      0    spc 
   4644949  4750  86   2.692 0.006  -0.506 0.060     8.330  0.168  0.168    1241  55  55  0.281     7.768  0.157  0.157    1158  51  51  0.274     8.335  0.250  0.083    1252  37  16  0.433 0.080 0.070    7.803  0.348  0.061    1165  59  11  0.403 0.080 0.080    13.501 26.945  4.311    2102   4077    679  0.318     -1    apo 
   4645474  4960  86   3.100 0.004  -0.366 0.060     5.117  0.092  0.092     935  39  39  0.252     4.967  0.089  0.089     908  38  38  0.251     5.188  0.072  0.016     951  16   6  0.283 0.070 0.080    5.042  0.045  0.053     923  14  11  0.293 0.070 0.070     4.436  1.643  0.821     829    288    128  0.251      0    apo 
   4645692  4798  86   2.464 0.011  -0.103 0.060    11.074  0.351  0.351    1228  62  62  0.247    11.130  0.353  0.353    1234  62  62  0.248    11.226  0.201  0.067    1225  24   9  0.273 0.080 0.080   11.237  0.222  0.085    1225  28   9  0.273 0.080 0.080     6.847 17.210  1.844     763   1919    160  0.252      1    apo 
   4646245  4675  86   2.536 0.016   0.265 0.060    10.604  0.419  0.419    1011  57  57  0.154    10.664  0.421  0.421    1017  57  57  0.155    11.461  0.126  0.092    1074  13  11  0.263 0.090 0.100   11.492  0.115  0.127    1076  13  12  0.263 0.090 0.100    78.820 16.980 45.281    5439   3041   2807  0.237      1    apo 
   4646780  6602  79   4.026 0.044  -0.110 0.101     1.964  0.325  0.325     413  69  69  0.113     1.885  0.312  0.312     397  67  67  0.112     1.903  0.096  0.078     401  20  17  0.123 0.070 0.070    1.887  0.084  0.084     396  18  16  0.123 0.070 0.070     2.107  0.351  0.264     433     77     44  0.116      0    spc 
   4648485  4738  86   3.056 0.005   0.017 0.060     5.296  0.096  0.096     484  21  21  0.096     5.098  0.093  0.093     466  20  20  0.093     5.245  0.039  0.024     480   5   3  0.083 0.080 0.070    5.013  0.252  0.063     458  25   7  0.113 0.080 0.080     6.436  1.349  0.843     577    128     80  0.108     -1    apo 
   4659821  5010  86   2.934 0.006   0.005 0.060     8.314  0.182  0.182    1206  52  52  0.200     8.441  0.185  0.185    1224  53  53  0.201     8.243  0.033  0.041    1182   6   6  0.253 0.070 0.070    8.242  0.033  0.008    1183   5   6  0.243 0.070 0.070     5.339 40.003  2.182     697   5602    200  0.436      1    apo 
   4662939  4812  86   2.712 0.011   0.253 0.060    11.239  0.348  0.348    1187  59  59  0.358    11.352  0.351  0.351    1199  60  60  0.359    11.529  0.046  0.324    1212  10  34  0.313 0.080 0.080   11.525  0.145  0.289    1217  18  34  0.333 0.090 0.090     8.326 49.554  3.197     918   5130    277  0.415      1    apo 
   4669400  4617  86   2.550 0.006  -0.127 0.060     9.776  0.202  0.202     984  44  44  0.372     9.173  0.190  0.190     924  42  42  0.354     9.852  0.177  0.088    1004  20   9  0.173 0.070 0.080    9.204  0.165  0.129     935  19  17  0.123 0.080 0.080     9.400 22.154  2.658     934   2148    258  0.459     -1    apo 
   4672403  5797  77   3.993 0.019   0.150 0.101     1.786  0.086  0.086     340  19  19  0.139     1.851  0.089  0.089     352  20  20  0.165     1.815  0.076  0.033     344  17   7  0.283 0.080 0.080    1.846  0.078  0.033     350  16   7  0.283 0.080 0.080     2.101  0.301  0.206     396     56     36  0.259      0    spc 
   4731138  5023  86   3.272 0.004  -0.418 0.060     4.065  0.071  0.071     502  21  21  0.224     3.986  0.069  0.069     493  20  20  0.219     4.137  0.033  0.037     514   6   5  0.203 0.060 0.070    4.038  0.092  0.123     501  13  15  0.173 0.070 0.070     4.481  1.391  0.618     556    159     80  0.423     -1    apo 
   4735859  4558  86   2.616 0.008   0.180 0.060     9.677  0.234  0.234    1360  64  64  0.351     9.171  0.222  0.222    1289  61  61  0.347     9.775  0.196  0.245    1372  28  34  0.303 0.080 0.090    9.068  0.257  0.257    1271  35  39  0.263 0.100 0.090     4.333  6.322  0.759     633    887    148  0.323     -1    apo 
   4737942  4600  86   2.287 0.011  -0.619 0.060    12.857  0.381  0.381    1471  74  74  0.277    11.862  0.351  0.351    1357  68  68  0.273    13.187  0.212  0.424    1526  27  50  0.333 0.070 0.070   11.931  0.533  0.388    1380  67  45  0.303 0.070 0.070    11.898 38.502  4.442    1362   4361    503  0.326     -1    apo 
   4738255  4626  86   2.078 0.009  -0.854 0.060    15.888  0.477  0.477    2211 111 111  0.181    14.528  0.436  0.436    2022 102 102  0.178    16.148  0.529  0.529    2247  78  78  0.373 0.070 0.070   14.708  0.445  0.445    2041  68  62  0.343 0.070 0.070     6.872 21.198  1.514    1064   2958    370  0.177     -1    apo 
   4738539  4499  86   2.758 0.006   0.414 0.060     8.161  0.166  0.166    1192  55  55  0.254     7.760  0.158  0.158    1134  52  52  0.252     8.170  0.220  0.269    1186  32  39  0.283 0.090 0.090    7.899  0.028  0.416    1149   7   6  0.273 0.080 0.090     5.751 17.911  1.557     909   2701    312  0.282      0    apo 
   4738764  4676  86   2.422 0.018   0.095 0.060    11.274  0.521  0.521     684  42  42  0.165    10.787  0.499  0.499     655  40  40  0.157    11.356  0.338  0.113     671  21   7  0.203 0.080 0.080   11.361  0.360  0.113     672  23   8  0.203 0.080 0.080    12.507  4.696  2.087     769    294    123  0.197     -1    apo 
   4739728  4783  86   2.382 0.014  -0.075 0.060    13.263  0.564  0.564    1380  80  80  0.260    13.341  0.568  0.568    1388  80  80  0.261    13.077  0.374  0.468    1331  38  53  0.253 0.080 0.080   13.051  0.328  0.609    1326  44  71  0.253 0.080 0.080    30.919 41.864 11.722    3150   4397   1184  0.310      1    apo 
   4739932  5767  77   4.004 0.036   0.030 0.101     1.833  0.178  0.178     434  44  44  0.120     1.898  0.185  0.185     449  46  46  0.124     1.770  0.048  0.043     417  13  11  0.153 0.080 0.080    1.790  0.049  0.043     423  13  12  0.153 0.080 0.080     1.947  0.332  0.208     466     80     56  0.130      0    spc 
   4741931  4803  86   2.486 0.015  -0.023 0.060    11.017  0.508  0.508    1304  79  79  0.135    11.097  0.512  0.512    1313  79  79  0.135    11.326  0.261  0.070    1310  28  12  0.233 0.080 0.070   11.323  0.261  0.070    1309  28  12  0.233 0.080 0.070     4.882  1.608  0.804     570    200     89  0.089      1    apo 
   4743924  4918  86   2.917 0.005   0.218 0.060     8.393  0.166  0.166    1122  48  48  0.185     8.492  0.168  0.168    1136  49  49  0.187     8.388  0.092  0.025    1116  10   7  0.233 0.070 0.070    8.483  0.008  0.093    1125   5   6  0.213 0.070 0.060     7.205  8.259  1.549    1007   1143    220  0.201      1    apo 
   4754348  4639  86   2.603 0.013  -0.150 0.060     9.467  0.358  0.358    1137  63  63  0.332     8.905  0.337  0.337    1070  59  59  0.321     9.439  0.372  0.304    1135  49  37  0.373 0.080 0.080    8.814  0.551  0.367    1059  66  44  0.343 0.090 0.090     7.701 12.633  1.579     955   1567    196  0.359     -1    apo 
   4755204  5906  77   4.083 0.013  -0.060 0.101     1.630  0.061  0.061     257  12  12  0.041     1.665  0.062  0.062     263  13  13  0.041     1.613  0.049  0.041     255   8   8  0.153 0.080 0.080    1.646  0.029  0.054     260   6   9  0.163 0.070 0.080     1.706  0.242  0.194     263     39     27  0.042      0    spc 
   4755467  4862  86   2.485 0.013  -0.190 0.060    10.664  0.374  0.374    1132  59  59  0.311    10.731  0.376  0.376    1139  59  59  0.313    11.251  0.124  0.113    1180  15  14  0.313 0.070 0.070   11.250  0.147  0.113    1180  18  14  0.323 0.070 0.070    13.127 38.770  4.846    1201   3947    329  0.433      1    apo 
   4756112  6206  77   3.789 0.041  -0.040 0.101     3.019  0.378  0.378     564  73  73  0.203     2.950  0.370  0.370     551  71  71  0.197     2.702  0.127  0.114     506  24  24  0.233 0.080 0.080    2.703  0.111  0.111     504  24  21  0.243 0.080 0.080     3.019  0.528  0.396     563     95     71  0.205      0    spc 
   4756445  5111  86   2.798 0.008  -0.118 0.060    10.956  0.309  0.309    1230  58  58  0.271    11.249  0.318  0.318    1263  59  59  0.274    10.406  0.021  0.083    1149   9   9  0.313 0.070 0.070   10.419  0.083  0.083    1155  12   9  0.303 0.070 0.070    26.712 41.813 11.708    2903   4661   1271  0.419      1    apo 
   4760954  4788  86   2.568 0.009   0.068 0.060    10.706  0.301  0.301    1458  70  70  0.346    10.790  0.304  0.304    1469  70  70  0.351    11.173  0.112  0.056    1504  17  12  0.393 0.090 0.090   11.192  0.123  0.056    1505  18  13  0.383 0.090 0.090     8.460 30.254  2.420    1128   3926    314  0.569      1    apo 
   4764420  4724  86   2.495 0.011   0.085 0.060    10.821  0.366  0.366    1350  70  70  0.430    10.881  0.368  0.368    1357  70  70  0.431    11.389  0.149  0.080    1398  18  10  0.463 0.080 0.090   11.392  0.157  0.087    1398  21  11  0.463 0.080 0.090     3.233 24.607  0.895     395   2911    106  0.375      1    apo 
   4764422  4774  86   2.409 0.012  -0.140 0.060    11.287  1.560  1.560    1223 176 176  0.378    10.788  1.491  1.491    1170 168 168  0.362    11.144  0.772  0.165    1179  84  14  0.433 0.080 0.080   11.144  0.772  0.165    1179  84  14  0.433 0.080 0.080    11.574 46.449  3.573    1370   4805    534  0.706     -1    apo 
   4770149  4749  86   2.433 0.013  -0.090 0.060    10.613  0.432  0.432    1406  80  80  0.661    10.636  0.433  0.433    1409  80  80  0.664    11.175  0.089  0.078    1470  15  12  0.513 0.070 0.080   11.185  0.089  0.078    1471  15  12  0.513 0.070 0.080    21.450 35.729 10.004    2720   4659   1165  1.206      1    apo 
   4770846  4922  86   2.661 0.007   0.016 0.060    10.094  0.228  0.228     604  28  28  0.279    10.211  0.231  0.231     611  28  28  0.280    10.533  0.053  0.369     622   4  31  0.213 0.070 0.090   10.586  0.032  0.053     627   3   3  0.213 0.070 0.060    11.016  5.138  1.927     680    323    117  0.312      1    apo 
   4772722  4726  86   2.491 0.015   0.101 0.060    10.933  0.425  0.425    1382  77  77  0.672    10.997  0.427  0.427    1389  77  77  0.690    11.415  0.191  0.104    1442  26  13  0.393 0.080 0.090   11.419  0.174  0.104    1442  29  13  0.393 0.080 0.090     8.459 44.788  3.445    1363   5315    570  1.518      1    apo 
   4773539  4727  86   2.537 0.008  -0.164 0.060    11.470  0.268  0.268    1580  73  73  0.399    10.880  0.254  0.254    1499  69  69  0.396    11.371  0.455  0.114    1569  57  19  0.463 0.080 0.080   11.531  0.350  0.262    1594  53  44  0.463 0.080 0.080     6.618 31.797  2.385     885   4275    252  1.048     -1    apo 
   4818312  4779  86   2.559 0.006  -0.353 0.060    10.057  0.228  0.228    1486  67  67  0.375     9.476  0.214  0.214    1400  63  63  0.374    10.006  0.364  0.291    1470  59  43  0.383 0.080 0.080    9.592  0.230  0.538    1407  32  83  0.373 0.080 0.080     9.829 21.044  2.525    1282   3002    346  0.383     -1    apo 
   4826087  4743  86   2.575 0.008  -0.030 0.060    11.498  0.288  0.288     619  29  29  0.230    11.009  0.275  0.275     593  28  28  0.226    11.355  0.205  0.137     611  14   9  0.173 0.090 0.090   11.290  0.292  0.090     609  18   6  0.163 0.080 0.080    12.766  4.704  1.881     696    245    109  0.234     -1    apo 
   4828670  4709  86   2.536 0.011   0.165 0.060    11.217  0.348  0.348    1335  67  67  0.173    11.321  0.351  0.351    1347  68  68  0.174    11.406  0.114  0.068    1331  15   9  0.263 0.080 0.080   11.419  0.104  0.081    1333  18  11  0.253 0.080 0.080    12.198 40.210  4.640    1518   4874    585  0.227      1    apo 
   4830268  4814  86   3.164 0.006   0.048 0.060     4.698  0.092  0.092     544  24  24  0.121     4.585  0.089  0.089     531  23  23  0.119     4.637  0.037  0.037     533   5   5  0.093 0.080 0.080    4.679  0.051  0.042     539   6   5  0.173 0.070 0.070     4.149  0.636  0.455     472     74     49  0.115     -1    apo 
   4832773  4786  86   3.019 0.007   0.320 0.060     6.931  0.145  0.145     902  40  40  0.225     6.765  0.141  0.141     880  39  39  0.223     6.890  0.173  0.173     892  27  25  0.153 0.110 0.090    6.642  0.216  0.116     860  28  18  0.143 0.080 0.080     6.349  3.299  1.100     870    417    167  0.229     -1    apo 
   4833377  4944  86   3.010 0.005  -0.221 0.060     6.319  0.112  0.112     933  39  39  0.166     6.138  0.109  0.109     906  38  38  0.163     6.306  0.057  0.096     924  15  15  0.213 0.070 0.070    6.152  0.110  0.157     901  21  23  0.213 0.070 0.080     6.649  4.163  1.332     999    630    189  0.185      0    apo 
   4833670  4990  86   2.952 0.008   0.054 0.060     7.949  0.189  0.189     411  18  18  0.108     7.863  0.187  0.187     407  18  18  0.107     7.980  0.024  0.433     410   2   2  0.043 0.090 0.080    7.971  0.028  0.504     408   3  26  0.053 0.110 0.120     9.252  1.792  1.194     476     87     58  0.119     -1    apo 
   4842436  5715  77   4.073 0.051   0.120 0.101     1.494  0.182  0.182     307  39  39  0.094     1.546  0.188  0.188     317  40  40  0.097     1.571  0.054  0.039     323  13   9  0.143 0.080 0.080    1.587  0.054  0.039     327  12   9  0.143 0.080 0.080     1.686  0.334  0.238     337     69     42  0.108      0    spc 
   4843143  4616  86   2.400 0.014   0.094 0.060    10.800  0.407  0.407     854  47  47  0.135    10.794  0.406  0.406     854  47  47  0.135    11.273  0.118  0.101     876  10   9  0.193 0.080 0.080   11.278  0.118  0.118     876  10   9  0.193 0.080 0.080    10.114 11.319  2.264     797    873    152  0.157      1    apo 
   4845694  4626  86   2.452 0.009   0.273 0.060    10.977  0.342  0.342    1392  72  72  0.387    11.004  0.343  0.343    1395  72  72  0.387    11.402  0.170  0.068    1415  23   8  0.343 0.080 0.070   11.407  0.170  0.068    1416  23  11  0.343 0.080 0.070     7.912 18.589  2.231    1027   2399    288  0.400      1    apo 
   4846457  5823  77   3.793 0.022   0.160 0.101     2.336  0.280  0.280     459  57  57  0.221     2.425  0.290  0.290     476  59  59  0.231     2.464  0.108  0.079     487  22  18  0.153 0.080 0.080    2.478  0.103  0.086     490  21  18  0.153 0.080 0.080     2.883  1.124  0.482     569    223     84  0.265      0    spc 
   4851948  4706  86   2.643 0.007  -0.010 0.060     9.992  0.216  0.216     910  41  41  0.375     9.530  0.206  0.206     868  39  39  0.372     9.964  0.225  0.225     904  22  20  0.303 0.090 0.090    9.449  0.151  0.189     858  17  19  0.283 0.070 0.070    18.155 57.405  6.378    1623   5083    565  0.639     -1    apo 
   4852480  4690  86   2.565 0.010   0.010 0.060    10.676  0.302  0.302    1676  81  81  0.250    10.172  0.288  0.288    1597  78  78  0.239    11.141  0.100  0.111    1734  17  21  0.513 0.080 0.110   11.172  0.112  0.079    1740  19  17  0.513 0.080 0.110     4.186  7.814  0.938     687   1245    156  0.218     -1    apo 
   4857279  4844  86   3.093 0.005  -0.455 0.060     4.827  0.087  0.087     862  37  37  0.430     4.574  0.082  0.082     818  35  35  0.422     4.817  0.145  0.048     878  28  12  0.373 0.070 0.070    4.823  0.043  0.058     878  11  13  0.353 0.080 0.080     3.835  2.076  0.755     704    347    145  0.418      0    apo 
   4902641  4982  86   2.908 0.006  -0.017 0.060     8.661  0.184  0.184     902  39  39  0.275     8.570  0.182  0.182     893  39  39  0.269     8.530  0.051  0.051     888   6   5  0.223 0.070 0.070    8.587  0.034  0.060     894   4   6  0.223 0.070 0.080     8.820  3.496  1.258     934    336    149  0.338      0    apo 
   4902701  4502  86   2.440 0.010  -0.108 0.060    10.630  0.286  0.286    1253  62  62  0.348     9.900  0.267  0.267    1167  57  57  0.344    11.207  0.056  0.451    1329  10  57  0.453 0.100 0.140   11.177  0.062  0.992    1331   7  94  0.483 0.090 0.130    12.580 28.709  3.313    1390   3204    400  0.363     -1    apo 
   4907665  5041  86   3.178 0.005  -0.425 0.060     5.187  0.095  0.095     594  25  25  0.315     5.052  0.092  0.092     579  24  24  0.302     5.178  0.117  0.008     603  14   5  0.163 0.070 0.070    5.169  0.038  0.061     599   7   8  0.153 0.070 0.070     6.322  3.007  1.203     736    311    138  0.364     -1    apo 
   4912918  4748  86   2.915 0.005  -0.102 0.060     6.433  0.123  0.123     793  35  35  0.223     6.140  0.117  0.117     757  33  33  0.219     6.414  0.135  0.077     789  17  11  0.283 0.080 0.070    6.127  0.074  0.018     752   8   4  0.243 0.080 0.070     6.460  2.461  1.026     822    273    121  0.244      0    apo 
   4913049  4763  86   3.247 0.005  -0.049 0.060     3.841  0.068  0.068     323  14  14  0.120     3.735  0.066  0.066     314  14  14  0.117     3.877  0.043  0.035     327   4   4  0.223 0.070 0.070    3.821  0.046  0.046     322   4   4  0.183 0.070 0.060     4.221  0.482  0.362     354     35     27  0.135     -1    apo 
   4913771  4698  86   2.668 0.006  -0.192 0.060     9.100  0.195  0.195    1462  66  66  0.302     8.581  0.184  0.184    1379  62  62  0.299     9.180  0.231  0.277    1473  36  44  0.413 0.070 0.080    8.720  0.157  0.118    1395  32  19  0.393 0.080 0.080     6.836 18.997  1.583    1037   2969    228  0.335     -1    apo 
   4914234  4789  86   2.581 0.011   0.082 0.060    10.889  0.338  0.338    1586  79  79  0.326    10.993  0.341  0.341    1601  80  80  0.326    11.159  0.167  0.067    1611  22  14  0.333 0.080 0.080   11.209  0.157  0.078    1616  21  15  0.323 0.080 0.080     9.545 23.783  2.854    1359   3430    396  0.344      1    apo 
   4914423  5845  88   4.172 0.015   0.070 0.110     1.488  0.081  0.081     488  31  31  0.177     1.513  0.082  0.082     496  32  32  0.182     1.466  0.040  0.045     485  15  15  0.053 0.080 0.080    1.479  0.033  0.041     491  13  15  0.053 0.080 0.080     1.239  0.197  0.148     407     64     40  0.128      0    spc 
   4914923  5805  77   4.209 0.003   0.080 0.101     1.369  0.022  0.022     116   4   4  0.046     1.396  0.023  0.023     119   4   4  0.047     1.367  0.023  0.019     117   2   2  -0.007 0.130 0.130    1.399  0.010  0.022     119   2   2  -0.027 0.130 0.130     1.618  0.093  0.083     137      7      6  0.077      0    spc 
   4915148  4952  77   3.668 0.006   0.080 0.101     2.482  0.062  0.062     261  11  11  0.083     2.507  0.062  0.062     264  11  11  0.085     2.517  0.062  0.041     264   6   5  0.143 0.090 0.090    2.522  0.064  0.039     264   7   5  0.153 0.100 0.090     2.890  0.255  0.224     306     25     21  0.115      0    spc 
   4915387  4598  86   2.592 0.007  -0.003 0.060     9.490  0.218  0.218     544  25  25  0.246     8.947  0.205  0.205     513  24  24  0.239     9.362  0.191  0.134     537  14   8  0.093 0.080 0.090    8.709  0.217  0.195     499  14  11  0.033 0.080 0.080    10.530  2.731  1.517     607    142     79  0.262     -1    apo 
   4918355  4899  77   3.516 0.007  -0.060 0.101     3.370  0.118  0.118     440  22  22  0.104     3.293  0.116  0.116     430  21  21  0.103     3.349  0.071  0.122     438  12  16  0.183 0.090 0.090    3.299  0.112  0.081     433  15  12  0.173 0.090 0.090     2.526  0.261  0.224     329     36     27  0.087      0    spc 
   4918925  4142  86   1.625 0.023   0.076 0.060    21.815  2.881  2.881    1591 222 222  0.189    19.918  2.630  2.630    1453 202 202  0.187    25.887  2.987  1.280    1833 225  96  0.173 0.100 0.110   25.674  2.987  1.280    1833 225  96  0.173 0.100 0.100    10.002 72.656  3.027     749   5222    227  0.234     -1    apo 
   4920044  4346  86   1.888 0.010  -0.359 0.060    21.407  0.630  0.630    1333  69  69  0.125    19.999  0.588  0.588    1246  65  65  0.124    21.556  0.604  0.604    1339  38  43  0.313 0.090 0.100   20.874  0.804  0.884    1298  55  50  0.313 0.090 0.110    34.394 67.720 10.033    2139   4146    691  0.294     -1    apo 
   4930269  4953  86   2.815 0.011   0.079 0.060     8.850  0.265  0.265     776  38  38  0.243     8.966  0.268  0.268     786  38  38  0.245     9.381  0.019  0.282     816   7  21  0.243 0.070 0.070    9.378  0.055  0.153     817   8  16  0.233 0.070 0.070    16.666 62.513  6.698    1647   5264    687  0.378      1    apo 
   4930906  4652  86   2.396 0.012   0.108 0.060    10.817  0.368  0.368    1398  73  73  0.160    10.360  0.352  0.352    1339  70  70  0.156    11.283  0.101  0.134    1417  15  19  0.283 0.080 0.080   11.302  0.084  0.151    1419  14  20  0.283 0.080 0.090    27.251 33.841 12.691    2981   4558   1276  0.355     -1    apo 
   4931389  4835  86   3.224 0.005   0.061 0.060     4.684  0.085  0.085     301  13  13  0.075     4.568  0.083  0.083     294  13  13  0.074     4.646  0.091  0.007     296   6   2  0.153 0.090 0.080    4.622  0.049  0.244     295   3  17  0.163 0.090 0.100     4.684  0.603  0.402     304     34     27  0.076     -1    apo 
   4931390  6645  77   4.299 0.010  -0.080 0.101     1.532  0.045  0.045     153   6   6  0.055     1.447  0.042  0.042     144   6   6  0.049     1.405  0.025  0.017     140   3   2  0.113 0.070 0.060    1.386  0.019  0.014     138   2   1  0.143 0.070 0.070     1.818  0.109  0.109     180     10      9  0.060      0    spc 
   4934550  4950  86   3.212 0.006  -0.074 0.060     4.934  0.101  0.101     745  33  33  0.326     4.836  0.099  0.099     730  32  32  0.321     4.941  0.067  0.044     750  11   8  0.203 0.070 0.080    4.771  0.179  0.072     724  26  20  0.193 0.080 0.080     5.351  8.787  1.198     840   1298    200  0.449     -1    apo 
   4936438  4856  86   2.982 0.006  -0.022 0.060     6.778  0.137  0.137     645  28  28  0.185     6.573  0.133  0.133     626  27  27  0.182     6.792  0.061  0.164     646   9  16  0.203 0.080 0.080    6.517  0.144  0.118     617  16  12  0.183 0.070 0.070     6.596  2.407  0.963     637    211     85  0.199     -1    apo 
   4939895  4390  86   2.191 0.016   0.005 0.060    17.005  0.672  0.672     917  53  53  0.240    16.036  0.634  0.634     865  50  50  0.236    17.157  0.783  0.705     933  42  42  0.283 0.100 0.100   16.333  0.894  0.805     879  58  42  0.253 0.110 0.110    13.167  9.176  2.502     748    481    144  0.236     -1    apo 
   4947253  6005  77   3.921 0.021  -0.120 0.101     2.087  0.139  0.139     388  28  28  0.196     2.120  0.142  0.142     394  29  29  0.197     2.006  0.050  0.045     373  10  10  0.193 0.080 0.080    2.021  0.050  0.045     375  11   9  0.193 0.080 0.080     2.156  0.294  0.247     390     56     39  0.199      0    spc 
   4948344  4851  86   2.698 0.008   0.089 0.060    10.805  0.285  0.285    1053  49  49  0.478    10.938  0.288  0.288    1066  50  50  0.484    11.033  0.050  0.265    1086   9  26  0.313 0.080 0.090   11.055  0.166  0.216    1087  15  24  0.303 0.090 0.090     9.860 13.449  2.017     923   1224    213  0.577      1    apo 
   4949422  4896  86   2.587 0.019   0.011 0.060    12.090  0.583  0.583    1386  85  85  0.822    12.254  0.591  0.591    1401  86  86  0.871    11.675  1.322  0.413    1353 164  55  0.263 0.120 0.090   11.852  1.373  0.588    1375 172  74  0.283 0.120 0.100     8.470 52.167  2.898     888   5636    376  1.557      1    apo 
   4952454  4812  86   3.091 0.006   0.185 0.060     5.953  0.116  0.116    1028  45  45  0.522     5.798  0.113  0.113    1002  44  44  0.496     5.903  0.115  0.027    1024  20   9  0.373 0.090 0.080    5.750  0.082  0.117     994  16  20  0.353 0.080 0.080     3.355  2.305  0.629     575    387    116  0.239     -1    apo 
   4952717  4765  86   3.208 0.005   0.103 0.060     4.526  0.082  0.082     524  23  23  0.304     4.393  0.079  0.079     509  22  22  0.290     4.560  0.072  0.072     527  10   8  0.323 0.080 0.070    4.361  0.058  0.062     503   7   8  0.293 0.080 0.070     4.150 28.406  1.136     475   3038    127  0.685     -1    apo 
   4995218  4510  86   2.048 0.031  -0.048 0.060    21.927  1.969  1.969    1103 109 109  0.331    20.871  1.874  1.874    1050 104 104  0.330    23.928  1.524  2.286    1199  77 124  0.423 0.100 0.100   23.948  1.626  2.439    1201  82 133  0.423 0.110 0.100    36.716 84.080 10.090    1859   4183    598  0.498     -1    apo 
   4995956  4858  86   2.650 0.011   0.020 0.060    12.362  0.391  0.391    1193  60  60  0.396    12.517  0.396  0.396    1208  60  60  0.396    12.704  0.206  0.412    1224  30  34  0.453 0.090 0.090   12.827  0.161  0.419    1248  13  47  0.463 0.090 0.090    16.904 33.919  4.240    1626   3350    402  0.408      1    apo 
   4997023  4817  86   2.627 0.007  -0.203 0.060    10.546  0.241  0.241    1135  51  51  0.497    10.065  0.230  0.230    1084  49  49  0.495    10.930  0.027  0.493    1178  11  50  0.473 0.080 0.090   10.796  0.263  0.702    1164  30  83  0.473 0.080 0.090    11.991 22.462  2.592    1312   2348    376  0.510      0    apo 
   5000307  4946  86   2.539 0.010  -0.334 0.060     9.940  0.331  0.331    1284  65  65  0.211    10.032  0.334  0.334    1295  65  65  0.213    11.087  0.099  0.155    1418  18  25  0.233 0.080 0.080   11.102  0.099  0.077    1422  18  10  0.243 0.070 0.070     8.755 10.266  1.955    1041   1274    225  0.236      1    apo 
   5004660  4149  86   1.342 0.011  -0.294 0.060    43.903  4.741  4.741    2906 339 339  0.176    41.966  4.532  4.532    2778 324 324  0.175    45.705  5.540  4.029    2976 396 297  0.283 0.100 0.100   45.548  6.845  4.563    2962 488 284  0.283 0.110 0.100    39.424 70.666 13.086    2797   4512   1041  0.360     -1    apo 
   5005217  4708  86   2.516 0.011   0.208 0.060    11.466  0.358  0.358    1149  58  58  0.105    11.577  0.361  0.361    1160  58  58  0.106    11.506  0.155  0.069    1126  19  10  0.163 0.080 0.080   11.526  0.207  0.069    1126  22  10  0.153 0.090 0.080    33.431 43.053 12.055    4061   3837   1827  0.212      1    apo 
   5005508  4665  86   2.542 0.009   0.123 0.060    12.404  0.315  0.315    1383  65  65  0.207    11.895  0.302  0.302    1326  63  63  0.206    12.155  0.170  0.268    1355  27  30  0.103 0.090 0.080   12.128  0.213  0.365    1355  33  45  0.103 0.090 0.090     6.340 44.422  2.401     716   4930    210  0.219     -1    apo 
   5006454  4872  86   2.841 0.006   0.077 0.060     8.842  0.198  0.198    1034  47  47  0.175     8.957  0.200  0.200    1048  48  48  0.175     9.012  0.090  0.023    1055   4   4  0.133 0.060 0.070    9.002  0.063  0.009    1056   8   5  0.143 0.070 0.070     4.330 25.338  1.178     493   2855    130  0.181      1    apo 
   5006817  4810  86   3.069 0.005   0.114 0.060     5.784  0.104  0.104     617  26  26  0.142     5.626  0.101  0.101     600  26  26  0.141     5.828  0.035  0.097     616   7  12  0.143 0.070 0.070    5.651  0.089  0.100     599   9  13  0.143 0.090 0.080     4.827  5.041  0.945     506    520    108  0.147      0    apo 
   5008996  4557  86   2.381 0.007  -0.425 0.060    11.653  0.267  0.267    1676  78  78  0.254    10.806  0.248  0.248    1554  73  73  0.252    11.826  0.214  0.262    1713  38  34  0.403 0.070 0.070   10.850  0.263  0.154    1570  40  24  0.393 0.070 0.070    18.479 34.457  9.845    2609   4865   1310  0.364     -1    apo 
   5021453  4737  86   2.410 0.007  -0.140 0.060    10.469  0.283  0.283    1078  52  52  0.311     9.992  0.270  0.270    1029  50  50  0.308    11.034  0.077  0.055    1116   9   8  0.413 0.080 0.070   11.034  0.088  0.055    1116   9   8  0.423 0.070 0.080    13.822 47.391  4.586    1366   4884    523  0.530     -1    apo 
   5021689  6135  77   4.034 0.010  -0.150 0.101     1.785  0.049  0.049     176   7   7  0.060     1.788  0.049  0.049     176   7   7  0.061     1.785  0.027  0.063     176   3   7  0.063 0.070 0.070    1.796  0.022  0.050     177   2   5  0.073 0.070 0.070     1.872  0.111  0.095     182     10      7  0.062      0    spc 
   5032140  4754  86   2.581 0.008   0.031 0.060    11.556  0.280  0.280    1449  67  67  0.941    11.110  0.269  0.269    1400  65  65  0.850    11.401  0.251  0.182    1456  35  32  0.493 0.080 0.080   11.474  0.295  0.236    1463  39  30  0.493 0.080 0.080     8.662 39.420  2.464    1372   4706    523  1.330     -1    apo 
   5033245  5143  77   3.550 0.007   0.120 0.101     3.356  0.097  0.097     417  19  19  0.187     3.405  0.098  0.098     423  19  19  0.188     3.358  0.101  0.067     412  15  10  0.213 0.100 0.090    3.368  0.130  0.083     414  19  12  0.223 0.100 0.100     5.400 31.536  1.502     629   3332    167  2.002      0    spc 
   5038397  4355  86   2.172 0.013   0.261 0.060    15.861  1.541  1.541    1076 115 115  0.561    14.865  1.445  1.445    1009 108 108  0.555    18.198  2.062  3.094    1239 152 229  0.353 0.110 0.120   17.995  2.499  3.332    1227 163 225  0.363 0.100 0.120    11.993 10.285  3.086     797    692    148  0.557     -1    apo 
   5040572  4990  86   2.796 0.008  -0.035 0.060     9.158  0.244  0.244     842  39  39  0.513     9.288  0.247  0.247     853  39  39  0.514     9.475  0.185  0.085     869  17  10  0.443 0.090 0.080    9.606  0.128  0.185     881  12  17  0.463 0.090 0.090    39.080 49.867 19.947    2836   4715   1270  1.322      1    apo 
   5078240  4227  86   1.811 0.023   0.180 0.060    19.942  1.497  1.497    1202 105 105  0.293    18.285  1.372  1.372    1102  96  96  0.292    22.639  0.935  0.401    1337  59  28  0.353 0.090 0.090   22.586  0.868  0.401    1334  55  24  0.363 0.090 0.100    19.908 65.382  5.685    1182   3956    330  0.297     -1    apo 
   5083936  4955  86   2.454 0.015  -0.430 0.060    10.495  0.464  0.464     971  57  57  0.325    10.600  0.469  0.469     981  57  57  0.325    11.035  0.221  0.199    1005  22  18  0.333 0.070 0.070   11.047  0.244  0.199    1007  25  20  0.333 0.070 0.070    12.475 28.383  3.406    1181   2520    280  0.367      1    apo 
   5084157  5737  77   4.200 0.010   0.230 0.101     1.371  0.104  0.104     322  26  26  0.276     1.407  0.107  0.107     330  27  27  0.277     1.405  0.038  0.042     332  10  10  0.133 0.080 0.080    1.409  0.038  0.043     333  10  11  0.133 0.080 0.080     1.326  0.143  0.119     310     30     23  0.275      0    spc 
   5084662  4984  86   2.537 0.008  -0.340 0.060    10.914  0.279  0.279    1594  73  73  0.389    11.065  0.283  0.283    1616  74  74  0.389    11.186  0.136  0.136    1612  23  23  0.423 0.070 0.070   11.286  0.180  0.203    1624  33  29  0.423 0.070 0.070     8.498  8.871  1.774    1230   1259    270  0.389      1    apo 
   5088148  4703  86   2.405 0.010   0.054 0.060    11.533  0.391  0.391    1576  82  82  0.220    11.582  0.393  0.393    1583  83  83  0.220    11.328  0.250  0.181    1507  38  26  0.223 0.080 0.080   11.328  0.272  0.181    1507  42  26  0.223 0.080 0.080    11.151 27.977  3.391    1526   3750    450  0.294      1    apo 
   5088362  4806  86   2.495 0.013   0.067 0.060    12.838  0.459  0.459    1458  77  77  0.197    12.982  0.464  0.464    1474  78  78  0.197    12.365  0.421  0.379    1376  56  42  0.163 0.090 0.080   12.426  0.614  0.447    1389  69  50  0.173 0.090 0.090    11.052 19.364  2.526    1395   2288    398  0.264      1    apo 
   5094751  5952  75   4.196 0.029  -0.080 0.100     1.261  0.108  0.108     443  40  40  0.133     1.287  0.110  0.110     452  41  41  0.135     1.319  0.037  0.033     464  14  14  0.103 0.080 0.080    1.326  0.037  0.034     467  14  13  0.103 0.080 0.080     1.331  1.680  0.336     452    566     91  0.177      0    spc 
   5095159  5234  77   3.691 0.068   0.150 0.101     2.667  0.420  0.420     380  62  62  0.101     2.740  0.432  0.432     391  63  63  0.103     2.747  0.033  0.072     386   7  12  0.173 0.100 0.100    2.767  0.048  0.076     390   8  11  0.173 0.100 0.090     2.834  1.566  0.447     422    236     79  0.113      0    spc 
   5095850  6643  77   3.880 0.010   0.110 0.101     2.385  0.253  0.253     655  72  72  0.152     2.308  0.245  0.245     634  70  70  0.151     2.452  0.068  0.056     678  18  18  0.083 0.080 0.070    2.446  0.056  0.062     674  18  18  0.083 0.070 0.070     2.158 10.409  0.578     583   2767    154  0.187      0    spc 
   5095946  4748  86   2.473 0.018   0.051 0.060    10.865  0.537  0.537     683  43  43  0.153    10.921  0.540  0.540     686  44  44  0.154    11.394  0.221  0.119     700  15   7  0.243 0.080 0.080   11.410  0.230  0.124     701  15   9  0.243 0.080 0.080     9.777 15.828  2.158     644   1025    152  0.171      1    apo 
   5104949  4654  86   2.236 0.015  -0.085 0.060    12.226  0.593  0.593    1469  92  92  0.307    11.594  0.563  0.563    1394  88  88  0.304    12.523  0.283  0.315    1459  35  40  0.343 0.080 0.080   12.517  0.277  0.302    1456  35  40  0.343 0.080 0.080    11.626 29.042  3.004    1363   3428    396  0.421     -1    apo 
   5110725  4874  77   3.414 0.006   0.250 0.101     3.854  0.116  0.116     429  20  20  0.293     3.805  0.115  0.115     423  20  20  0.292     3.866  0.106  0.087     427  12  12  0.283 0.090 0.100    3.842  0.069  0.077     424   9  10  0.283 0.100 0.100     3.688  0.505  0.432     404     57     40  0.291      0    spc 
   5112481  4186  86   1.564 0.063   0.021 0.060    30.387  4.541  4.541    2272 354 354  0.441    28.246  4.221  4.221    2121 330 330  0.360    34.803  5.510  2.967    2624 398 265  0.303 0.330 0.300   34.877  6.150  3.311    2627 463 270  0.323 0.330 0.310    23.743 68.770  8.252    1876   5025    670  0.567     -1    apo 
   5113061  4174  86   1.540 0.009   0.078 0.060    33.820  8.316  8.316    2351 588 588  0.445    31.736  7.804  7.804    2212 552 552  0.404    47.212  6.324 11.745    3264 383 894  0.463 0.130 0.150   47.382  6.375 11.839    3300 377 879  0.473 0.120 0.150    83.428 40.707 40.707    7015   1990   3618  0.503     -1    apo 
   5121605  4696  86   2.432 0.010   0.038 0.060    10.594  0.377  0.377    1145  61  61  0.586    10.635  0.379  0.379    1150  61  61  0.586    11.231  0.101  0.078    1210  11  10  0.333 0.070 0.080   11.229  0.101  0.078    1210  12   8  0.333 0.070 0.080    17.460 53.363  8.607    1737   5319    760  1.717      1    apo 
   5123226  4704  86   2.449 0.019   0.079 0.060    10.588  0.506  0.506    1165  72  72  0.657    10.628  0.508  0.508    1169  73  73  0.664    11.384  0.205  0.120    1250  23  13  0.403 0.080 0.080   11.395  0.202  0.118    1252  24  15  0.403 0.080 0.080    35.748 39.527 19.763    4301   3737   2429  1.297      1    apo 
   5128171  4868  86   2.657 0.009   0.054 0.060    10.643  0.266  0.266     751  35  35  0.506    10.783  0.270  0.270     761  35  35  0.509    10.660  0.176  0.096     751  16   7  0.283 0.090 0.080   10.701  0.138  0.096     752  10   6  0.263 0.090 0.080    11.057  5.927  1.976     808    431    157  0.626      1    apo 
   5168382  4957  86   3.250 0.004  -0.324 0.060     4.148  0.073  0.073     608  26  26  0.432     4.050  0.071  0.071     594  25  25  0.429     4.201  0.051  0.070     627   8  14  0.223 0.080 0.090    4.060  0.132  0.084     605  19  13  0.213 0.070 0.070     3.639  0.728  0.485     525    108     60  0.418      0    apo 
   5172229  4732  86   2.510 0.006  -0.332 0.060    11.091  0.219  0.219     695  31  31  0.338    10.434  0.206  0.206     654  29  29  0.335    11.247  0.090  0.158     704   7   9  0.513 0.080 0.100   11.251  0.136  0.204     705  10  14  0.513 0.080 0.100    10.314  2.306  1.441     634    154     77  0.337     -1    apo 
   5175152  5102  86   2.838 0.007  -0.100 0.060     9.785  0.236  0.236     973  44  44  0.155     9.999  0.242  0.242     994  45  45  0.157     9.505  0.145  0.159     936  14  16  0.113 0.070 0.070    9.517  0.190  0.095     937  17  11  0.103 0.080 0.070    18.220 37.702  5.586    1924   3774    604  0.205      1    apo 
   5175621  4641  86   2.613 0.007  -0.075 0.060     9.454  0.208  0.208     738  34  34  0.135     8.927  0.197  0.197     697  32  32  0.131     9.438  0.283  0.113     733  22  10  0.163 0.080 0.080    8.873  0.143  0.196     688  11  15  0.133 0.080 0.080    11.139  5.132  1.711     912    394    143  0.172     -1    apo 
   5181651  4800  86   2.619 0.010   0.199 0.060    12.206  0.352  0.352    1045  51  51  0.284    11.957  0.345  0.345    1024  50  50  0.283    12.449  0.385  0.834    1066  36  79  0.143 0.100 0.110   12.799  0.128  1.026    1099  12  91  0.163 0.090 0.100     9.132 25.770  2.062     793   2224    267  0.298     -1    apo 
   5183935  4946  86   2.590 0.007  -0.198 0.060    11.091  0.258  0.258    1040  46  46  0.174    11.231  0.261  0.261    1053  47  47  0.175    11.133  0.195  0.083    1032  20   9  0.233 0.070 0.070   11.222  0.372  0.116    1041  37  13  0.223 0.070 0.070    11.034 36.517  3.043    1008   3381    270  0.220      1    apo 
   5184199  5031  86   2.906 0.006   0.035 0.060     8.519  0.173  0.173     627  27  27  0.177     8.652  0.176  0.176     637  27  27  0.178     8.531  0.077  0.009     623   4   3  0.103 0.080 0.070    8.611  0.009  0.078     627   3   4  0.103 0.070 0.080     8.538  3.605  1.602     616    276    100  0.183      1    apo 
   5184276  4865  86   2.432 0.009  -0.517 0.060    10.126  0.304  0.304    1039  51  51  0.225    10.126  0.304  0.304    1039  51  51  0.225    10.736  0.209  0.096    1095  23  13  0.313 0.070 0.070   10.770  0.209  0.128    1097  24  13  0.323 0.070 0.070    16.049 44.944  5.186    1604   4410    509  0.376      1    apo 
   5184732  5846  77   4.272 0.003   0.360 0.101     1.360  0.022  0.022      70   2   2  0.011     1.366  0.022  0.022      70   2   2  0.011     1.325  0.013  0.003      67   1   0  -0.137 0.100 0.060    1.339  0.013  0.015      68   1   1  -0.087 0.090 0.100     1.367  0.044  0.044      70      1      1  0.011      0    spc 
   5196152  4800  86   2.806 0.008  -0.087 0.060     7.918  0.186  0.186    1099  51  51  0.305     7.596  0.179  0.179    1055  49  49  0.300     7.934  0.177  0.157    1101  30  22  0.193 0.080 0.080    7.592  0.188  0.169    1053  29  21  0.193 0.070 0.070     5.732  6.516  1.303     784    897    150  0.302     -1    apo 
   5211806  5036  86   2.932 0.007  -0.102 0.060     8.098  0.174  0.174     959  41  41  0.488     8.230  0.176  0.176     975  42  42  0.492     8.100  0.065  0.049     965   7   8  0.343 0.070 0.080    8.155  0.041  0.057     969   6   6  0.323 0.070 0.070     5.657  2.809  1.249     672    326    130  0.436      1    apo 
   5214711  6302  77   3.968 0.052  -0.070 0.101     1.707  0.257  0.257     326  50  50  0.190     1.741  0.262  0.262     332  51  51  0.193     1.882  0.078  0.078     360  15  16  0.193 0.070 0.080    1.874  0.075  0.068     357  16  14  0.183 0.080 0.070     2.548  0.449  0.349     471     79     56  0.247      0    spc 
   5253542  5772  77   4.327 0.026   0.280 0.101     1.210  0.081  0.081     173  13  13  0.056     1.225  0.082  0.082     176  13  13  0.057     1.200  0.017  0.022     171   3   4  0.163 0.080 0.080    1.204  0.019  0.022     171   3   4  0.163 0.080 0.080     1.293  0.072  0.068     184      9      8  0.060      0    spc 
   5264406  4749  86   2.268 0.009  -0.384 0.060    10.538  0.463  0.463    1354  80  80  0.190    10.502  0.462  0.462    1349  80  80  0.190    11.325  0.280  0.168    1420  42  21  0.333 0.070 0.080   11.339  0.269  0.157    1420  39  21  0.333 0.070 0.070    14.723 33.343  4.001    2041   4189    670  0.205      1    apo 
   5265256  4640  86   2.623 0.007  -0.131 0.060     9.427  0.220  0.220     821  38  38  0.172     8.884  0.208  0.208     774  36  36  0.171     9.481  0.189  0.236     827  21  23  0.223 0.070 0.080    8.985  0.148  0.107     781  16   9  0.203 0.070 0.080    10.920  4.677  2.079     957    445    178  0.177     -1    apo 
   5266416  4765  86   2.407 0.010  -0.094 0.060    11.886  0.403  0.403    1045  60  60  0.313    11.934  0.405  0.405    1049  61  61  0.313    11.510  0.494  0.370     993  49  37  0.213 0.080 0.080   11.493  0.494  0.370     994  49  37  0.223 0.080 0.080    10.803  5.259  1.829     984    419    186  0.319      1    apo 
   5271626  4753  86   2.302 0.012   0.033 0.060     8.639  0.340  0.340    1155  64  64  0.276     8.729  0.343  0.343    1167  65  65  0.277     0.000  0.000  0.000       0   0   0  0.000 0.000 0.000    0.000  0.000  0.000       0   0   0  0.000 0.000 0.000     9.103 29.463  2.562    1222   4091    341  0.300      1    apo 
   5282288  4938  86   2.627 0.017  -0.080 0.060    10.699  0.455  0.455    1266  72  72  0.301    10.840  0.461  0.461    1283  73  73  0.302    10.964  0.580  0.193    1287  73  27  0.223 0.090 0.080   11.004  0.632  0.226    1291  85  27  0.233 0.090 0.080    24.824 38.554 10.380    2841   4531   1088  0.351      1    apo 
   5282875  4964  86   2.575 0.013  -0.188 0.060    11.104  0.410  0.410    1138  60  60  0.224    11.247  0.415  0.415    1153  61  61  0.225    11.288  0.325  0.185    1140  35  20  0.243 0.080 0.080   11.308  0.278  0.185    1143  32  23  0.233 0.080 0.070    15.838 33.029  3.963    1775   3399    544  0.327      1    apo 
   5283798  4823  86   2.654 0.008   0.109 0.060    10.271  0.255  0.255    1489  69  69  0.310    10.393  0.258  0.258    1507  70  70  0.311    10.674  0.080  0.064    1534  11  11  0.273 0.110 0.100   10.686  0.106  0.075    1536  14  12  0.273 0.090 0.090    11.053 31.267  4.078    1670   4560    526  0.500      1    apo 
   5283958  4951  86   2.654 0.008  -0.093 0.060    10.695  0.266  0.266    1592  73  73  0.431    10.845  0.270  0.270    1615  74  74  0.432    10.890  0.098  0.054    1616  14  14  0.353 0.070 0.070   10.929  0.130  0.098    1619  22  19  0.363 0.070 0.080    10.506 33.003  3.536    1445   4967    552  0.472      1    apo 
   5289571  4640  86   2.256 0.016  -0.394 0.060    14.404  1.427  1.427    1366 146 146  0.461    13.452  1.333  1.333    1276 136 136  0.459    14.638  1.455  1.190    1393 132 119  0.423 0.080 0.090   14.112  1.322  1.322    1333 126 126  0.403 0.090 0.090    12.055 59.681  4.116    1067   5661    354  0.607     -1    apo 
   5307203  4668  86   2.595 0.006  -0.281 0.060     9.170  0.189  0.189     818  37  37  0.309     8.577  0.177  0.177     765  35  35  0.302     9.127  0.251  0.137     813  24  14  0.393 0.070 0.070    8.462  0.060  0.102     752   6   9  0.353 0.080 0.070     8.076 61.644  2.202     733   5216    222  0.706      0    apo 
   5309966  6208  82   4.134 0.029   0.110 0.101     1.695  0.146  0.146     281  26  26  0.218     1.671  0.143  0.143     277  25  25  0.210     1.631  0.040  0.040     272   7   7  0.013 0.080 0.080    1.628  0.039  0.036     272   7   7  0.023 0.080 0.080     1.728  0.165  0.110     288     25     19  0.240      0    spc 
   5339823  4838  86   2.534 0.017  -0.237 0.060    12.224  0.510  0.510    1590  91  91  0.321    11.706  0.489  0.489    1523  87  87  0.320    12.207  0.049  0.833    1585  13 108  0.293 0.070 0.080   12.219  0.043  0.815    1587  11  89  0.283 0.070 0.070    30.091 30.757 12.035    3163   4376   1094  0.329     -1    apo 
   5344612  6208  77   4.071 0.037  -0.030 0.101     1.816  0.217  0.217     383  47  47  0.190     1.791  0.214  0.214     378  46  46  0.188     1.722  0.067  0.061     365  15  13  0.083 0.080 0.070    1.722  0.063  0.058     366  13  14  0.083 0.080 0.070     1.977  0.299  0.232     406     67     39  0.198      0    spc 
   5353178  4756  86   2.345 0.014  -0.146 0.060    11.242  0.487  0.487    1302  76  76  0.155    11.252  0.487  0.487    1303  76  76  0.155    11.255  0.313  0.348    1264  41  46  0.223 0.080 0.070   11.257  0.313  0.383    1264  39  47  0.223 0.080 0.080     5.637 26.026  1.531     650   2957    174  0.158      1    apo 
   5353186  6079  77   3.903 0.012   0.090 0.101     2.356  0.149  0.149     569  40  40  0.125     2.364  0.150  0.150     571  40  40  0.125     2.276  0.048  0.075     551  13  20  0.103 0.080 0.080    2.287  0.040  0.068     554  11  15  0.113 0.070 0.080     2.334  0.482  0.301     562    115     65  0.127      0    spc 
   5353200  4787  86   2.403 0.008  -0.258 0.060    10.305  0.380  0.380     753  40  40  0.142    10.317  0.380  0.380     754  41  41  0.142    10.900  0.109  0.120     784   9   9  0.213 0.070 0.070   10.905  0.109  0.109     785   9   9  0.213 0.070 0.070    10.382  2.798  1.554     738    206    103  0.145      1    apo 
   5358969  4849  86   3.237 0.004   0.004 0.060     4.465  0.078  0.078     651  28  28  0.137     4.356  0.076  0.076     635  27  27  0.135     4.501  0.054  0.020     661  13   6  0.063 0.080 0.090    4.289  0.210  0.075     626  33  11  0.023 0.090 0.080     5.177  5.298  1.152     742    768    148  0.188     -1    apo 
   5371516  6289  77   3.972 0.008   0.030 0.101     2.038  0.053  0.053     129   5   5  0.062     2.018  0.053  0.053     128   5   5  0.061     2.051  0.028  0.034     129   2   3  0.053 0.070 0.070    2.032  0.030  0.018     128   2   2  0.053 0.070 0.070     2.178  0.096  0.086     138      5      4  0.065      0    spc 
   5371626  4453  86   2.203 0.012   0.072 0.060    16.469  0.547  0.547    1088  58  58  0.401    15.533  0.516  0.516    1027  55  55  0.394    16.424  0.574  0.517    1087  46  34  0.173 0.100 0.090   15.577  0.695  0.632    1028  47  47  0.133 0.120 0.100    45.063 66.669 17.392    2855   4522   1085  0.505     -1    apo 
   5371676  4122  86   1.462 0.063   0.096 0.060    38.898 11.056 11.056    2097 603 603  0.296    36.806 10.461 10.461    1990 572 572  0.246    49.967  4.675  9.351    2716 226 490  0.323 0.130 0.190   50.484  4.174  9.045    2713 235 509  0.323 0.130 0.200   103.680 55.368 52.292    6818   2064   3612  0.490     -1    apo 
   5371756  4964  86   2.979 0.006  -0.208 0.060     6.297  0.136  0.136    1012  45  45  0.297     6.148  0.133  0.133     988  44  44  0.293     6.271  0.154  0.096    1004  23  18  0.253 0.070 0.080    6.105  0.064  0.110     972  16  16  0.243 0.070 0.080     8.520 28.365  3.152    1421   4422    531  0.541      0    apo 
   5374221  4709  86   2.327 0.011  -0.316 0.060    12.308  0.450  0.450    1193  64  64  0.438    11.526  0.421  0.421    1118  60  60  0.431    12.337  0.536  0.402    1193  60  45  0.313 0.080 0.090   12.225  0.614  0.446    1185  65  49  0.323 0.070 0.080    18.404 55.270  8.188    2533   4849   1358  0.569     -1    apo 
   5383275  4801  86   2.617 0.016   0.206 0.060    11.313  0.638  0.638    1203  82  82  0.617    11.443  0.646  0.646    1216  83  83  0.626    11.276  0.376  0.232    1185  44  26  0.413 0.080 0.080   11.314  0.347  0.243    1191  40  27  0.413 0.080 0.080    16.226 51.115  5.898    1707   5119    614  1.181      1    apo 
   5385518  4784  86   2.664 0.007   0.036 0.060    10.953  0.237  0.237    1238  55  55  0.582    10.577  0.229  0.229    1196  53  53  0.579    10.834  0.413  0.138    1232  51  24  0.463 0.100 0.090   11.095  0.361  0.361    1260  46  50  0.463 0.100 0.090     5.984  2.535  1.127     684    282    110  0.540      0    apo 
   5390438  4880  77   3.388 0.007   0.090 0.101     3.624  0.127  0.127     340  17  17  0.070     3.588  0.126  0.126     337  17  17  0.070     3.679  0.133  0.160     342  13  16  0.233 0.090 0.090    3.572  0.200  0.086     332  19   9  0.223 0.100 0.090     3.814  0.582  0.388     356     53     33  0.074      0    spc 
   5392313  4672  86   2.641 0.006   0.150 0.060    10.032  0.213  0.213    1084  49  49  0.480     9.606  0.204  0.204    1038  47  47  0.477     9.997  0.296  0.222    1070  32  26  0.473 0.090 0.080   10.618  0.138  1.246    1142  17 146  0.573 0.110 0.180    16.253 47.046  4.705    1841   4842    717  0.819     -1    apo 
   5392657  4545  86   2.554 0.009   0.303 0.060    11.671  0.295  0.295     674  32  32  0.404    11.133  0.282  0.282     643  31  31  0.402    11.565  0.298  0.115     668  20   7  0.363 0.080 0.080   11.573  0.278  0.121     669  17   8  0.353 0.080 0.080    11.775  8.963  2.241     648    482    105  0.418     -1    apo 
   5395942  4168  86   1.404 0.027  -0.271 0.060    39.231  4.978  4.978    5019 675 675  0.805    37.129  4.711  4.711    4754 639 639  0.788    40.131  3.751  3.751    5244 466 569  0.363 0.110 0.110   39.613  4.293  4.293    5161 532 585  0.373 0.110 0.110     0.555  0.043  0.039      74      5      4  0.033     -1    apo 
   5429911  5152  77   3.581 0.024  -0.040 0.101     3.256  0.223  0.223     214  16  16  0.072     3.288  0.225  0.225     216  16  16  0.073     3.213  0.099  0.109     210   8   8  0.043 0.090 0.090    3.213  0.109  0.109     210   8   8  0.043 0.090 0.090     3.593  0.291  0.250     237     16     13  0.079      0    spc 
   5436814  4450  86   1.905 0.021  -0.440 0.060    20.545  1.065  1.065    2072 138 138  0.199    19.091  0.989  0.989    1927 128 128  0.178    21.051  0.653  0.653    2112  69  69  0.333 0.080 0.090   20.754  0.579  0.796    2081  65  80  0.343 0.080 0.100    31.451 45.166 14.453    3065   4569   1305  0.305     -1    apo 
   5440198  4734  86   3.038 0.005   0.177 0.060     5.677  0.102  0.102     979  42  42  0.180     5.498  0.098  0.098     948  41  41  0.178     5.732  0.120  0.009     984   7   4  0.173 0.080 0.070    5.509  0.033  0.050     946   7   9  0.183 0.070 0.080     5.083 13.735  1.099     927   2431    260  0.197      0    apo 
   5450439  5078  86   3.268 0.004  -0.353 0.060     4.706  0.082  0.082     485  20  20  0.137     4.623  0.081  0.081     476  20  20  0.135     4.739  0.029  0.100     492   5  10  0.013 0.070 0.070    4.640  0.130  0.083     482  14  10  0.003 0.070 0.070     4.129  0.509  0.436     422     52     39  0.127     -1    apo 
   5450445  6079  77   3.991 0.014   0.000 0.101     1.987  0.070  0.070     224  10  10  0.100     1.996  0.070  0.070     225  10  10  0.101     1.969  0.024  0.055     223   4   6  0.043 0.080 0.070    1.974  0.021  0.027     224   3   3  0.053 0.070 0.080     2.214  0.168  0.147     251     16     14  0.107      0    spc 
   5456612  4217  86   1.604 0.019  -0.090 0.060    30.177  2.078  2.078    2565 209 209  0.478    28.220  1.944  1.944    2400 196 196  0.462    31.195  2.302  2.302    2630 195 214  0.383 0.090 0.100   30.589  2.382  2.382    2584 215 215  0.383 0.090 0.100     6.201 62.001  2.385     558   5288    168  0.486     -1    apo 
   5457811  4356  86   2.384 0.009   0.322 0.060    12.545  0.340  0.340     891  45  45  0.239    11.777  0.319  0.319     837  42  42  0.230    12.439  0.440  0.396     880  32  32  0.293 0.100 0.100   12.318  0.527  0.352     868  40  25  0.293 0.100 0.100    36.437 69.399 18.104    2564   4828   1352  0.603     -1    apo 
   5459287  4979  86   2.821 0.010   0.113 0.060     9.568  0.275  0.275    1255  61  61  0.510     9.697  0.279  0.279    1271  62  62  0.513     9.626  0.217  0.265    1259  32  38  0.323 0.080 0.080    9.658  0.299  0.224    1267  35  35  0.323 0.070 0.080     5.562 44.388  2.276     794   5640    332  0.648      1    apo 
   5459855  4889  86   2.795 0.006  -0.273 0.060     8.470  0.170  0.170     929  40  40  0.275     8.142  0.164  0.164     894  39  39  0.271     8.396  0.199  0.116     926  22  16  0.193 0.070 0.070    8.119  0.223  0.142     892  25  16  0.173 0.070 0.070     6.340 42.512  1.635     696   4608    177  0.566     -1    apo 
   5468089  6268  77   4.020 0.040   0.010 0.101     2.135  0.206  0.206     285  29  29  0.093     2.069  0.199  0.199     276  28  28  0.090     2.001  0.032  0.044     267   6   6  0.083 0.080 0.070    1.981  0.033  0.033     265   6   6  0.083 0.080 0.070     2.214  0.246  0.185     295     33     23  0.100      0    spc 
   5512589  5739  77   4.062 0.007   0.040 0.101     1.657  0.037  0.037     186   7   7  0.071     1.715  0.038  0.038     193   7   7  0.076     1.623  0.024  0.024     182   4   3  0.063 0.080 0.080    1.663  0.068  0.031     187   9   4  0.073 0.090 0.090     1.818  0.104  0.104     205     11     10  0.085      0    spc 
   5514024  4875  86   3.068 0.005  -0.311 0.060     5.064  0.093  0.093     570  24  24  0.264     4.872  0.089  0.089     549  23  23  0.249     5.090  0.026  0.026     580   6   3  0.073 0.080 0.070    4.887  0.039  0.079     555   7   9  0.093 0.070 0.070    15.953 47.305  7.008    1771   5421    774  0.392     -1    apo 
   5514974  4748  86   2.412 0.011  -0.012 0.060    10.309  0.325  0.325    1201  60  60  0.212    10.339  0.326  0.326    1204  61  61  0.212    11.148  0.067  0.056    1261   9   8  0.393 0.070 0.080   11.148  0.067  0.056    1261  10   8  0.383 0.080 0.070    14.851 43.741  5.249    1709   4995    599  0.402      1    apo 
   5515314  4728  86   3.037 0.005   0.339 0.060     6.072  0.118  0.118     615  27  27  0.187     5.900  0.114  0.114     598  26  26  0.185     6.040  0.101  0.101     610   9  14  0.123 0.080 0.090    5.763  0.130  0.115     578  16  12  0.053 0.090 0.090     5.586  1.129  0.752     569    111     80  0.184      0    apo 
   5516982  6365  77   4.201 0.011  -0.050 0.101     1.493  0.045  0.045     180   7   7  0.078     1.471  0.044  0.044     177   7   7  0.078     1.471  0.018  0.027     177   3   4  0.033 0.070 0.070    1.460  0.024  0.020     176   4   3  0.043 0.070 0.070     1.620  0.104  0.093     196     12      9  0.080      0    spc 
   5517442  4885  86   2.462 0.020  -0.156 0.060    11.588  0.569  0.569    1845 115 115  0.209    11.703  0.575  0.575    1864 116 116  0.209    11.326  0.457  0.211    1765  83  39  0.153 0.080 0.080   11.339  0.492  0.246    1769  88  44  0.153 0.070 0.080    16.844 28.666  6.143    2679   4587    882  0.212      1    apo 
   5521210  4512  86   2.263 0.010  -0.110 0.060    15.079  0.501  0.501    1808  96  96  0.120    14.192  0.471  0.471    1701  90  90  0.119    15.193  0.588  0.534    1814  73  66  0.213 0.090 0.090   14.401  0.611  0.560    1716  76  62  0.183 0.100 0.090    27.109 36.744 11.306    3100   4429   1193  0.262     -1    apo 
   5522071  4870  86   2.973 0.005  -0.043 0.060     6.646  0.127  0.127     645  28  28  0.101     6.454  0.123  0.123     626  27  27  0.099     6.717  0.061  0.143     648   9  14  0.133 0.070 0.080    6.386  0.077  0.115     614   6  11  0.073 0.070 0.070     7.135  2.225  0.989     687    227     97  0.107      0    apo 
   5522575  4937  86   2.977 0.005  -0.475 0.060     6.460  0.120  0.120     941  40  40  0.159     6.195  0.115  0.115     903  38  38  0.159     6.522  0.092  0.158     953  15  25  0.283 0.070 0.070    6.306  0.101  0.152     918  16  23  0.273 0.080 0.080     7.218 23.501  1.958    1080   3538    295  0.175      0    apo 
   5524229  4958  86   3.096 0.005  -0.398 0.060     5.100  0.091  0.091     752  32  32  0.165     4.943  0.089  0.089     729  31  31  0.162     5.191  0.078  0.101     768  11  18  0.193 0.080 0.080    5.045  0.046  0.220     745  13  31  0.223 0.070 0.070     3.715  2.282  0.685     567    351    105  0.152      0    apo 
   5528757  4282  86   1.537 0.039  -0.283 0.060    37.908 20.368 20.368    2113 1139 1139  0.228    36.361 19.536 19.536    2029 1093 1093  0.207    36.941  9.596  6.397    2050 570 380  0.103 0.120 0.110   36.941  9.596  6.397    2050 570 380  0.103 0.120 0.110    33.815 90.162 12.022    2499   4766   1059  0.316     -1    apo 
   5530375  6025  77   3.698 0.017  -0.160 0.101     2.681  0.167  0.167     375  26  26  0.103     2.728  0.169  0.169     382  26  26  0.104     2.728  0.055  0.060     384   8  10  0.063 0.070 0.080    2.736  0.061  0.056     385   7   9  0.063 0.070 0.080     4.938 39.554  1.521     707   5499    220  0.260      0    spc 
   5531278  4518  86   2.373 0.021   0.178 0.060    12.022  0.673  0.673    1145  79  79  0.173    11.331  0.634  0.634    1080  75  75  0.171    11.432  0.799  0.266    1066  85  30  0.243 0.090 0.090   11.424  0.770  0.296    1063  77  28  0.243 0.090 0.090     9.693  9.293  2.323     832    798    133  0.174     -1    apo 
   5534253  4829  86   2.480 0.009  -0.088 0.060    10.829  0.336  0.336    1134  56  56  0.225    10.893  0.338  0.338    1140  57  57  0.225    11.276  0.068  0.090    1156  10  10  0.273 0.070 0.080   11.289  0.068  0.090    1157  10  10  0.273 0.070 0.080    10.766 12.270  2.165    1111   1293    259  0.244      1    apo 
   5534910  4964  86   2.951 0.009   0.197 0.060     9.000  0.241  0.241     803  37  37  0.181     9.152  0.246  0.246     817  38  38  0.182     9.166  0.052  0.497     826   7  56  0.183 0.140 0.180    9.190  0.065  0.553     829   7  64  0.203 0.100 0.180     9.772  4.668  1.867     890    423    169  0.198      1    apo 
   5542222  4630  86   2.576 0.008   0.116 0.060    10.806  0.254  0.254    1229  57  57  0.545    10.294  0.242  0.242    1171  55  55  0.539    11.165  0.156  0.011    1278  15   8  0.473 0.090 0.090   11.164  0.190  0.011    1279  19   8  0.473 0.080 0.080     6.268  3.032  1.103     741    352    141  0.473     -1    apo 
   5543462  6031  77   4.205 0.070  -0.200 0.101     1.242  0.240  0.240     255  50  50  0.116     1.265  0.245  0.245     260  51  51  0.132     1.265  0.056  0.046     261  12  11  0.023 0.080 0.080    1.273  0.051  0.051     262  12  11  0.023 0.080 0.080     1.602  0.416  0.238     310     90     45  0.322      0    spc 
   5544606  4742  86   2.709 0.009   0.052 0.060     8.869  0.232  0.232    1051  50  50  0.307     8.521  0.223  0.223    1011  48  48  0.300     8.987  0.163  0.352    1056  26  41  0.203 0.100 0.090    8.437  0.208  0.260     994  28  34  0.193 0.080 0.080    34.316 34.191 17.910    4501   3728   2423  0.595     -1    apo 
   5544763  4916  86   2.769 0.010   0.137 0.060     9.877  0.353  0.353    1093  57  57  0.313    10.001  0.357  0.357    1107  58  58  0.315    10.100  0.288  0.396    1115  32  48  0.263 0.080 0.070   10.215  0.324  0.468    1128  40  52  0.273 0.070 0.080     5.879  2.194  1.097     639    256    102  0.282      1    apo 
   5545340  4796  86   2.519 0.011  -0.020 0.060    10.944  0.454  0.454     628  36  36  0.237    11.025  0.457  0.457     632  36  36  0.237    11.323  0.187  0.051     645  14   4  0.123 0.070 0.080   11.339  0.255  0.051     645  15   4  0.123 0.070 0.080    10.726  2.728  1.516     622    145     80  0.238      1    apo 
   5546141  4664  86   2.813 0.005   0.117 0.060     7.758  0.150  0.150     602  27  27  0.417     7.411  0.143  0.143     575  26  26  0.415     7.804  0.093  0.128     613  10   9  0.163 0.070 0.080    7.337  0.180  0.045     577  15   6  0.123 0.080 0.080     6.301  1.073  0.715     484     80     51  0.409      0    apo 
   5557807  4937  86   2.614 0.012  -0.129 0.060    12.128  0.419  0.419    1357  70  70  0.400    12.298  0.425  0.425    1375  71  71  0.415    12.110  0.575  0.575    1353  78  70  0.343 0.100 0.090   12.600  0.456  1.064    1418  65 120  0.373 0.090 0.100    10.176 21.267  2.774    1237   2313    356  0.956      1    apo 
   5558488  4852  86   2.460 0.012  -0.198 0.060    10.895  0.369  0.369    1186  61  61  0.648    10.954  0.371  0.371    1193  61  61  0.649    11.171  0.134  0.083    1215  18   9  0.343 0.080 0.070   11.179  0.167  0.089    1216  22  11  0.343 0.080 0.070     8.578  4.793  1.598     971    536    195  0.637      1    apo 
   5561278  6081  75   3.969 0.016  -0.030 0.100     1.963  0.141  0.141     555  43  43  0.179     1.984  0.142  0.142     561  43  43  0.180     1.902  0.091  0.053     538  30  17  0.163 0.080 0.080    1.917  0.084  0.061     541  28  17  0.163 0.080 0.080     1.821  0.331  0.237     518     93     70  0.177      0    spc 
   5566273  4830  86   2.513 0.009  -0.073 0.060    11.519  0.305  0.305    1313  62  62  0.422    11.600  0.307  0.307    1322  62  62  0.423    11.417  0.305  0.141    1284  34  19  0.413 0.080 0.080   11.462  0.282  0.164    1291  33  26  0.403 0.080 0.080    18.185 46.417  7.487    2752   4771   1284  0.861      1    apo 
   5596656  5018  77   3.362 0.004  -0.530 0.101     3.526  0.059  0.059     235  10  10  0.156     3.445  0.058  0.058     230   9   9  0.154     3.565  0.070  0.032     243   5   3  0.013 0.080 0.080    3.564  0.071  0.036     243   5   3  0.003 0.080 0.080     5.040  1.069  0.642     330     66     41  0.172      0    spc 
   5597965  4785  86   2.653 0.006  -0.172 0.060     9.755  0.208  0.208    1014  45  45  0.322     9.276  0.198  0.198     964  43  43  0.318     9.783  0.179  0.159    1014  25  14  0.283 0.080 0.080    9.308  1.240  0.207     967 140  23  0.283 0.160 0.090    10.566  6.122  1.959    1128    612    235  0.328     -1    apo 
   5602545  4899  86   2.470 0.009  -0.272 0.060    10.649  0.313  0.313    1419  68  68  0.254    10.718  0.315  0.315    1428  69  69  0.255    11.100  0.151  0.134    1451  22  20  0.323 0.070 0.070   11.131  0.134  0.151    1454  23  20  0.323 0.070 0.070    12.788 32.379  3.469    1653   4216    506  0.275      1    apo 
   5603483  4820  77   3.419 0.006   0.290 0.101     3.663  0.097  0.097     430  19  19  0.169     3.613  0.096  0.096     424  19  19  0.168     3.654  0.128  0.055     424  15   8  0.233 0.090 0.090    3.630  0.036  0.108     421   6  13  0.223 0.080 0.090     3.382  0.466  0.399     390     59     36  0.164      0    spc 
   5607242  5491  77   3.767 0.004  -0.060 0.101     2.359  0.039  0.039     320  12  12  0.085     2.449  0.041  0.041     332  12  12  0.086     2.379  0.032  0.032     321   5   6  0.153 0.080 0.090    2.443  0.024  0.039     331   5   6  0.133 0.080 0.080     2.751  0.316  0.264     368     48     32  0.089      0    spc 
   5612549  4895  86   2.349 0.022  -0.374 0.060    11.120  0.697  0.697     935  69  69  0.200    11.193  0.701  0.701     941  69  69  0.200    11.084  0.573  0.352     909  50  36  0.243 0.070 0.070   11.129  0.529  0.352     910  50  32  0.233 0.070 0.070    21.463 53.625  5.958    1739   4563    472  0.284      1    apo 
   5615439  4634  86   2.089 0.033  -0.274 0.060    15.194  1.201  1.201    1303 116 116  0.166    14.155  1.118  1.118    1214 108 108  0.163    15.943  1.835  0.988    1334 173 101  0.213 0.090 0.090   15.424  1.581  0.790    1293 146  79  0.223 0.080 0.090    23.466 51.875  7.685    1878   4354    502  0.288     -1    apo 
   5616250  4030  86   1.453 0.019  -0.130 0.060    31.804  2.607  2.607    1600 151 151  0.154    29.365  2.407  2.407    1478 140 140  0.152    33.211  2.765  2.262    1646 148 121  0.413 0.110 0.120   32.456  2.685  1.953    1604 154 103  0.423 0.110 0.120    25.163 76.611  5.893    1229   3747    341  0.226     -1    apo 
   5620596  4940  86   2.510 0.012  -0.259 0.060    11.281  0.359  0.359    1502  75  75  0.245    11.419  0.363  0.363    1520  75  75  0.246    11.337  0.252  0.115    1492  36  21  0.203 0.070 0.070   11.384  0.273  0.159    1498  41  22  0.203 0.070 0.080     9.168 27.051  2.081    1436   3723    447  0.261      1    apo 
   5623097  4817  86   3.295 0.005   0.273 0.060     4.381  0.080  0.080     664  29  29  0.244     4.303  0.078  0.078     653  28  28  0.244     4.393  0.079  0.033     667  14   6  0.113 0.080 0.080    4.237  0.013  0.042     642  15   6  0.073 0.080 0.080     3.986  1.516  0.632     623    218    109  0.246     -1    apo 
   5629080  5180  77   3.557 0.008  -0.280 0.101     3.107  0.087  0.087     314  14  14  0.195     3.132  0.088  0.088     317  14  14  0.196     3.115  0.075  0.081     317   8   7  0.143 0.080 0.090    3.134  0.064  0.048     319   7   6  0.143 0.080 0.090     3.325  0.776  0.494     332     75     43  0.197      0    spc 
   5636956  6390  77   3.976 0.016   0.270 0.101     2.063  0.132  0.132     394  28  28  0.284     2.046  0.131  0.131     391  27  27  0.283     2.126  0.038  0.051     406   9  10  0.213 0.080 0.080    2.105  0.046  0.042     404   9   9  0.213 0.070 0.080     2.442  0.643  0.322     474    116     63  0.288      0    spc 
   5641322  4561  86   2.616 0.008   0.309 0.060    10.509  0.260  0.260     847  40  40  0.195    10.027  0.248  0.248     809  39  39  0.191    10.856  0.228  0.081     872  17   9  0.413 0.080 0.120   10.901  0.229  0.049     874  18   5  0.423 0.070 0.110    11.370 10.279  2.203     964    787    204  0.225     -1    apo 
   5683538  6027  77   3.792 0.076  -0.470 0.101     2.341  0.450  0.450     542 106 106  0.282     2.361  0.454  0.454     547 106 106  0.283     2.260  0.080  0.080     532  19  21  0.053 0.080 0.080    2.275  0.080  0.080     533  19  19  0.053 0.080 0.080     2.682  0.531  0.354     582    132     56  0.292      0    spc 
   5685279  4398  86   1.760 0.008  -0.458 0.060    20.752  3.125  3.125    1665 260 260  0.368    18.969  2.857  2.857    1522 238 238  0.367    22.012  3.631  1.556    1747 308 132  0.403 0.090 0.090   21.640  3.481  1.243    1711 290 104  0.413 0.080 0.090    14.689 23.212  3.316    1232   1924    296  0.369     -1    apo 
   5686856  5914  77   3.988 0.012   0.000 0.101     1.715  0.106  0.106     247  17  17  0.156     1.770  0.110  0.110     255  18  18  0.159     1.775  0.044  0.040     257   8   7  0.053 0.080 0.080    1.787  0.045  0.045     259   8   7  0.053 0.080 0.080     2.019  0.173  0.145     292     24     20  0.174      0    spc 
   5689343  5030  86   2.908 0.006   0.053 0.060     8.216  0.172  0.172    1153  49  49  0.208     8.330  0.174  0.174    1169  50  50  0.209     8.396  0.051  0.008    1172   6   7  0.163 0.070 0.070    8.447  0.084  0.034    1175   8   7  0.153 0.070 0.070     7.341 18.169  2.096    1045   2573    297  0.226      1    apo 
   5689820  5048  77   3.758 0.004   0.220 0.101     2.256  0.039  0.039     328  13  13  0.148     2.307  0.040  0.040     335  13  13  0.151     2.278  0.038  0.031     326   7   5  0.143 0.120 0.090    2.303  0.060  0.037     330  11   6  0.173 0.110 0.080     2.384  0.272  0.212     342     38     26  0.159      0    spc 
   5693454  4819  86   2.998 0.005  -0.195 0.060     5.602  0.101  0.101     843  36  36  0.110     5.380  0.097  0.097     809  35  35  0.108     5.651  0.189  0.087     848  26  20  0.253 0.090 0.110    5.316  0.053  0.070     793  10  12  0.223 0.080 0.070     9.404 27.822  2.226    1437   4174    432  0.149      0    apo 
   5694720  4611  86   2.390 0.011   0.032 0.060    14.235  0.445  0.445     825  42  42  0.155    13.531  0.423  0.423     784  40  40  0.151    14.017  0.316  0.421     801  20  24  0.213 0.100 0.100   13.826  0.295  0.549     792  20  34  0.213 0.100 0.100    31.188 78.431  8.715    1754   4643    480  0.205     -1    apo 
   5698156  4737  86   1.888 0.028  -1.244 0.060    18.384  1.284  1.284    1441 116 116  0.287    16.518  1.153  1.153    1294 104 104  0.286    18.535  1.253  0.835    1445  98  71  0.383 0.100 0.080   17.601  1.039  0.779    1369  88  61  0.393 0.100 0.080    23.770 49.049  7.267    1964   3827    612  0.295     -1    apo 
   5702180  4966  86   2.583 0.007  -0.244 0.060    11.184  0.280  0.280     910  42  42  0.133    11.331  0.283  0.283     922  42  42  0.134    11.230  0.353  0.135     902  25  14  0.133 0.080 0.080   11.267  0.325  0.162     906  26  14  0.133 0.080 0.080    10.794  6.704  1.955     872    530    159  0.141      1    apo 
   5706341  5082  86   2.861 0.007  -0.122 0.060     9.589  0.212  0.212     949  41  41  0.220     9.800  0.216  0.216     970  42  42  0.221     9.423  0.057  0.094     930   7   8  0.123 0.070 0.070    9.482  0.057  0.057     937   6   7  0.123 0.070 0.070    16.708 49.813  5.748    1545   5093    611  0.269      1    apo 
   5706760  4754  86   2.503 0.011   0.040 0.060    11.158  0.337  0.337    1344  67  67  0.203    11.236  0.340  0.340    1353  67  67  0.203    11.325  0.136  0.017    1347  16   7  0.193 0.070 0.070   11.330  0.238  0.034    1347  24   6  0.193 0.070 0.070    41.336 28.096 23.881    4433   3650   2373  0.227      1    apo 
   5709564  4714  86   2.342 0.016  -0.278 0.060    10.863  0.872  0.872     654  59  59  0.165    10.799  0.866  0.866     650  58  58  0.164    10.962  0.622  0.363     646  40  25  0.213 0.080 0.080   10.933  0.599  0.368     646  37  25  0.223 0.080 0.080    15.979 41.848  3.487     979   2455    214  0.252      1    apo 
   5717058  4931  86   2.643 0.008  -0.110 0.060     9.996  0.254  0.254    1232  56  56  0.415    10.101  0.257  0.257    1245  57  57  0.417    10.602  0.143  0.032    1305  18  10  0.483 0.080 0.120   10.735  0.161  0.129    1319  18  16  0.463 0.080 0.080     8.864 34.439  2.551    1092   4028    310  0.815      1    apo 
   5721762  4685  86   2.476 0.010   0.141 0.060    12.008  0.351  0.351    1374  68  68  0.478    12.109  0.354  0.354    1385  68  68  0.490    11.668  0.330  0.210    1324  44  27  0.293 0.080 0.090   11.718  0.390  0.240    1329  49  33  0.293 0.080 0.080    15.219 40.182  5.953    1546   4596    492  0.734      1    apo 
   5722826  4793  86   2.509 0.008   0.015 0.060    10.561  0.278  0.278    1292  61  61  0.593    10.631  0.280  0.280    1300  61  61  0.593    11.311  0.034  0.113    1380   8  12  0.393 0.070 0.070   11.323  0.045  0.068    1381   8  10  0.383 0.070 0.070    11.368 37.416  2.772    1523   4521    484  0.765      1    apo 
   5723165  5284  77   3.686 0.004  -0.060 0.101     2.717  0.050  0.050     316  12  12  0.141     2.786  0.051  0.051     324  12  12  0.143     2.727  0.041  0.029     316   5   5  0.263 0.090 0.090    2.789  0.050  0.029     323   8   6  0.253 0.080 0.090     2.740  0.409  0.273     316     46     31  0.143      0    spc 
   5723909  4734  86   2.522 0.011   0.154 0.060    11.310  0.340  0.340     587  29  29  0.156    11.411  0.343  0.343     592  30  30  0.157    11.468  0.161  0.080     583   9   4  0.173 0.080 0.080   11.466  0.172  0.080     583   9   4  0.173 0.080 0.080    15.826 10.726  2.925     831    516    172  0.234      1    apo 
   5724947  4278  86   1.896 0.036   0.060 0.060    23.263  7.747  7.747    1020 343 343  0.303    21.881  7.287  7.287     962 323 323  0.258    24.244  5.106  2.188    1064 230 115  0.443 0.120 0.110   24.185  5.288  2.266    1062 238 119  0.443 0.120 0.110    30.074 72.843  8.741    1315   2999    375  0.894     -1    apo 
   5726892  4709  86   2.580 0.012   0.262 0.060    11.474  0.383  0.383    1254  65  65  0.489    11.587  0.387  0.387    1266  66  66  0.495    11.472  0.318  0.174    1248  38  25  0.323 0.080 0.090   11.552  0.347  0.203    1256  44  25  0.323 0.080 0.090    15.193 49.284  5.476    1550   5348    642  0.841      1    apo 
   5728401  4774  86   2.466 0.008  -0.040 0.060    11.645  0.318  0.318    1461  70  70  0.646    11.721  0.320  0.320    1471  70  70  0.646    11.360  0.368  0.138    1424  50  22  0.333 0.080 0.080   11.402  0.359  0.180    1429  53  26  0.333 0.080 0.080    11.985 36.245  3.883    1496   4486    561  0.803      1    apo 
   5730384  4683  86   2.445 0.011   0.115 0.060    10.767  0.325  0.325     936  47  47  0.349    10.805  0.326  0.326     940  48  48  0.350    11.328  0.158  0.057     967  13   7  0.373 0.080 0.090   11.332  0.158  0.057     966  14   7  0.363 0.090 0.080    14.015 37.473  3.123    1256   2974    357  1.370      1    apo 
   5734838  4824  86   2.661 0.010   0.144 0.060    10.311  0.280  0.280     982  46  46  0.403    10.437  0.283  0.283     994  47  47  0.404    10.678  0.341  0.064    1007  38   8  0.323 0.110 0.100   10.710  0.363  0.064    1009  40   5  0.323 0.100 0.080    10.457 55.828  4.135    1020   5247    404  0.826      1    apo 
   5769244  4699  86   3.047 0.005   0.167 0.060     5.421  0.100  0.100     351  15  15  0.110     5.230  0.096  0.096     339  15  15  0.107     5.444  0.098  0.065     353   6   5  0.053 0.080 0.080    5.224  0.062  0.042     338   5   3  0.033 0.080 0.080     6.274  0.816  0.571     408     49     37  0.124      0    apo 
   5770923  4996  86   2.822 0.011  -0.043 0.060     8.659  0.264  0.264     878  43  43  0.269     8.778  0.268  0.268     890  43  43  0.270     9.072  0.023  0.045     911   7   5  0.313 0.080 0.080    9.089  0.318  0.023     913  29   5  0.323 0.080 0.070    12.406 16.348  2.616    1310   1667    256  0.295      1    apo 
   5773155  6269  77   4.040 0.015   0.130 0.101     1.954  0.136  0.136     296  22  22  0.072     1.921  0.134  0.134     291  22  22  0.071     1.897  0.049  0.046     287   8   8  0.083 0.070 0.080    1.891  0.038  0.046     287   7   8  0.083 0.070 0.080     1.990  0.210  0.157     300     30     22  0.073      0    spc 
   5774694  5853  77   4.504 0.041   0.040 0.101     1.087  0.130  0.130      59   7   7  0.006     1.071  0.128  0.128      58   7   7  0.006     0.994  0.027  0.027      53   2   2  0.153 0.110 0.120    0.994  0.027  0.027      53   2   2  0.153 0.110 0.120     1.000  0.032  0.032      54      1      1  0.005      0    spc 
   5779724  4291  86   1.671 0.015  -0.350 0.060    24.092  3.790  3.790    1619 264 264  0.120    22.100  3.476  3.476    1485 242 242  0.118    26.288  4.094  2.730    1759 274 224  0.293 0.090 0.090   25.831  4.280  2.497    1709 299 174  0.303 0.090 0.090    27.118 64.868  7.485    1774   4313    479  0.213     -1    apo 
   5780782  4326  86   1.900 0.020   0.098 0.060    20.230  1.059  1.059    1403  95  95  0.203    18.800  0.984  0.984    1304  88  88  0.199    22.131  0.439  0.494    1512  30  37  0.253 0.090 0.100   22.052  0.493  0.877    1508  34  56  0.263 0.080 0.100    28.270 69.229 11.077    2020   4911    702  0.221     -1    apo 
   5781782  4819  86   2.488 0.008  -0.109 0.060    11.095  0.332  0.332    1476  73  73  0.170    11.176  0.334  0.334    1487  73  73  0.170    11.293  0.135  0.090    1478  19  13  0.193 0.070 0.080   11.292  0.135  0.085    1477  20  13  0.193 0.070 0.080    10.605 29.464  3.843    1366   3943    408  0.194      1    apo 
   5782127  4790  86   2.372 0.015  -0.173 0.060    12.161  0.496  0.496    1239  70  70  0.133    12.201  0.498  0.498    1243  70  70  0.133    11.894  0.574  0.470    1183  63  52  0.173 0.080 0.080   11.828  0.626  0.418    1179  70  51  0.183 0.070 0.080    12.205 23.666  3.506    1180   2285    274  0.140      1    apo 
   5782671  4508  86   2.228 0.014  -0.078 0.060    16.222  0.602  0.602    1703  94  94  0.276    15.313  0.568  0.568    1608  89  89  0.275    16.885  0.255  0.664    1776  31  82  0.313 0.090 0.090   16.013  1.541  0.771    1683 172  92  0.313 0.100 0.110    13.664 27.587  3.448    1368   2859    330  0.279     -1    apo 
   5787509  4576  86   2.393 0.016   0.136 0.060    11.155  0.467  0.467    1171  68  68  0.185    11.145  0.466  0.466    1170  68  68  0.185    11.378  0.160  0.148    1176  21  17  0.143 0.090 0.080   11.375  0.188  0.137    1176  21  16  0.143 0.090 0.080    29.949 42.101 11.335    3142   4403   1185  0.265      1    apo 
   5788354  4911  86   2.479 0.016  -0.325 0.060    10.493  0.549  0.549    1474  96  96  0.188    10.570  0.553  0.553    1485  96  96  0.189    11.157  0.223  0.156    1544  34  25  0.233 0.070 0.070   11.181  0.224  0.179    1546  35  27  0.233 0.070 0.070     5.242 36.902  2.050     725   5207    217  0.200      1    apo 
   5791844  4903  86   2.643 0.008  -0.023 0.060    10.473  0.357  0.357    1280  66  66  0.217    10.613  0.362  0.362    1297  67  67  0.217    10.737  0.161  0.081    1293  25  12  0.173 0.080 0.080   10.748  0.194  0.097    1295  31  10  0.173 0.090 0.080     6.200 36.225  1.575     748   4486    187  0.285      1    apo 
   5791889  4892  86   2.999 0.006   0.117 0.060     7.000  0.143  0.143     823  36  36  0.161     6.850  0.140  0.140     805  35  35  0.159     7.042  0.043  0.213     828   5  27  0.053 0.080 0.070    6.847  0.096  0.206     800  14  24  0.053 0.080 0.080     4.852  1.957  0.652     592    238     95  0.136     -1    apo 
   5792421  4928  86   2.563 0.006  -0.187 0.060    11.123  0.255  0.255    1226  54  54  0.247    11.261  0.258  0.258    1241  55  55  0.248    11.184  0.124  0.056    1214  13  10  0.303 0.070 0.070   11.222  0.079  0.090    1217  15  10  0.313 0.070 0.070     6.158  3.326  1.209     687    365    133  0.175      1    apo 
   5795626  5012  86   2.482 0.011  -0.753 0.060    10.157  0.428  0.428     552  31  31  0.125    10.281  0.433  0.433     559  32  32  0.126    10.809  0.235  0.235     582  13  13  0.213 0.070 0.090   10.881  0.216  0.259     587  13  14  0.213 0.070 0.070    20.078 21.770  4.187    1067   1160    232  0.295      1    apo 
   5806522  4606  86   2.663 0.007   0.092 0.060     8.792  0.201  0.201     954  44  44  0.296     8.332  0.190  0.190     905  42  42  0.279     8.819  0.150  0.035     959  16   7  0.213 0.080 0.080    8.318  0.183  0.117     901  22  13  0.193 0.080 0.080     8.584  6.922  1.730     897    692    148  0.398      0    apo 
   5810333  4692  86   2.371 0.015  -0.160 0.060    10.149  0.410  0.410     993  56  56  0.318    10.147  0.410  0.410     993  56  56  0.318    10.702  0.319  0.266    1032  37  31  0.353 0.080 0.080   10.692  0.351  0.287    1032  37  31  0.353 0.080 0.080    12.788 23.610  2.951    1339   2247    281  1.062      1    apo 
   5811766  4731  86   2.559 0.007  -0.004 0.060    12.413  0.286  0.286     953  45  45  0.361    11.920  0.274  0.274     916  43  43  0.355    12.194  0.730  0.243     934  60  15  0.403 0.090 0.080   12.580  0.467  0.519     966  40  45  0.423 0.100 0.090    19.860 51.344  6.161    1315   3649    292  0.689     -1    apo 
   5822889  5173  77   3.402 0.010  -0.180 0.101     4.321  0.129  0.129     559  25  25  0.500     4.325  0.130  0.130     560  25  25  0.501     4.214  0.085  0.095     547  15  13  0.253 0.080 0.090    4.172  0.162  0.100     544  25  13  0.243 0.080 0.090     4.394  1.597  0.639     583    190     85  0.566      0    spc 
   5858947  4989  86   3.144 0.005  -0.845 0.060     4.402  0.081  0.081     768  33  33  0.208     4.220  0.077  0.077     736  31  31  0.207     4.475  0.013  0.040     792   6   8  0.293 0.070 0.070    4.476  0.011  0.022     794   4   6  0.303 0.070 0.070     5.446  4.433  1.108     988    791    198  0.219      0    apo 
   5859492  4614  86   2.446 0.011   0.204 0.060    11.220  0.404  0.404     766  42  42  0.198    11.278  0.406  0.406     770  42  42  0.198    11.423  0.204  0.085     760  15   7  0.293 0.080 0.080   11.429  0.204  0.102     761  16   8  0.293 0.080 0.080    21.015 56.822  6.314    1431   3824    425  0.226      1    apo 
   5860093  4661  86   2.606 0.006  -0.479 0.060     8.734  0.181  0.181     983  44  44  0.215     8.089  0.167  0.167     910  41  41  0.213     9.025  0.054  0.290    1027  10  31  0.323 0.070 0.080    8.495  0.093  0.034     970  10   6  0.303 0.070 0.070     9.524 18.277  2.031    1052   2062    247  0.227      0    apo 
   5866138  5010  86   2.859 0.008   0.048 0.060     9.023  0.223  0.223    1151  52  52  0.288     9.156  0.227  0.227    1168  53  53  0.289     9.074  0.231  0.054    1159  32   7  0.103 0.070 0.080    9.340  0.054  0.290    1195   9  37  0.113 0.070 0.080    23.692 35.085  9.153    2993   4415   1152  0.332      1    apo 
   5866724  6169  50   4.237 0.014   0.090 0.080     1.431  0.053  0.053     297  13  13  0.078     1.420  0.052  0.052     295  13  13  0.078     1.409  0.017  0.018     292   4   5  0.103 0.070 0.070    1.411  0.016  0.018     292   4   5  0.103 0.070 0.070     1.378  0.166  0.133     283     34     25  0.075      0    spc 
   5866737  4879  86   2.736 0.006  -0.318 0.060     8.478  0.176  0.176     871  38  38  0.149     8.121  0.168  0.168     834  36  36  0.145     8.512  0.207  0.155     868  21  19  0.223 0.080 0.070    8.112  0.252  0.277     825  28  31  0.213 0.070 0.080    13.801 18.831  3.621    1338   1934    322  0.194      0    apo 
   5866965  4088  86   1.409 0.039  -0.448 0.060    41.462  4.010  4.010    4152 443 443  0.176    40.398  3.907  3.907    4045 431 431  0.176    40.410  2.331  2.849    4025 254 282  0.433 0.100 0.100   39.406  2.430  2.970    3960 263 321  0.433 0.100 0.110    50.375 32.715 27.550    5246   3170   2983  0.176     -1    apo 
   5872236  4864  86   2.414 0.013  -0.283 0.060    10.358  0.483  0.483    1054  64  64  0.158    10.393  0.485  0.485    1057  64  64  0.158    10.968  0.142  0.098    1088  16  11  0.273 0.070 0.070   10.962  0.148  0.098    1089  18  11  0.273 0.070 0.070    22.229 46.977  8.099    2055   4821    714  0.192      1    apo 
   5872509  4815  86   2.496 0.007  -0.086 0.060    10.785  0.253  0.253    1119  51  51  0.146    10.853  0.255  0.255    1126  51  51  0.146    11.272  0.045  0.068    1140   7   8  0.393 0.070 0.080   11.275  0.056  0.068    1140   8   8  0.393 0.080 0.080     7.032 47.721  1.835     755   4772    199  0.284      1    apo 
   5879728  4876  86   2.477 0.013  -0.208 0.060    13.039  0.470  0.470    2126 112 112  0.375    13.178  0.475  0.475    2147 113 113  0.382    12.799  0.128  0.359    2074  26  57  0.323 0.080 0.070   12.856  0.258  0.290    2081  37  52  0.323 0.080 0.070     9.194 29.240  3.509    1530   4673    584  0.504      1    apo 
   5882005  4835  86   2.820 0.005  -0.165 0.060     7.942  0.153  0.153     628  27  27  0.107     7.617  0.147  0.147     602  26  26  0.106     7.917  0.187  0.140     620  17  11  0.203 0.080 0.080    7.603  0.123  0.231     597  11  18  0.193 0.080 0.080     7.012  1.986  0.851     568    160     71  0.106     -1    apo 
   5892169  5239  77   3.621 0.007   0.080 0.101     3.140  0.120  0.120     261  13  13  0.163     3.208  0.123  0.123     267  14  14  0.164     3.130  0.063  0.082     259   5   6  0.143 0.090 0.090    3.157  0.114  0.066     261  13   6  0.143 0.090 0.090     3.318  0.310  0.241     280     24     19  0.167      0    spc 
   5893765  4829  86   2.726 0.006  -0.186 0.060     8.643  0.169  0.169     729  32  32  0.305     8.275  0.162  0.162     698  31  31  0.302     8.630  0.052  0.243     722   9  19  0.263 0.080 0.080    8.212  0.073  0.122     684  12   8  0.243 0.080 0.080    11.787  9.034  2.357     944    714    153  0.389     -1    apo 
   5896480  4865  86   2.458 0.016  -0.167 0.060    10.546  0.444  0.444     845  49  49  0.415    10.589  0.446  0.446     848  49  49  0.420    11.218  0.134  0.090     889  12   9  0.293 0.080 0.070   11.227  0.135  0.090     888  13   8  0.303 0.070 0.080    10.300 13.536  1.766     874   1049    168  0.666      1    apo 
   5905907  4920  86   2.994 0.005  -0.572 0.060     5.485  0.099  0.099     635  27  27  0.384     5.235  0.095  0.095     606  26  26  0.378     5.443  0.174  0.027     635  20   5  0.393 0.070 0.070    5.453  0.005  0.011     636   4   3  0.413 0.070 0.070     5.081  1.064  0.665     583    115     82  0.378      0    apo 
   5939450  6297  77   3.734 0.017  -0.190 0.101     3.099  0.131  0.131     118   6   6  0.036     2.996  0.127  0.127     114   6   6  0.032     2.874  0.146  0.026     109   6   1  0.173 0.080 0.080    2.883  0.099  0.090     109   4   4  0.173 0.100 0.090     2.924  0.117  0.103     111      3      2  0.031      0    spc 
   5940060  4631  86   2.624 0.006  -0.330 0.060     8.702  0.181  0.181     500  23  23  0.140     8.101  0.169  0.169     466  21  21  0.131     8.808  0.172  0.093     512   9   6  0.263 0.070 0.070    8.249  0.041  0.050     478   3   3  0.213 0.070 0.070    11.321 34.828  3.029     616   1869    156  0.280     -1    apo 
   5943345  4916  86   2.590 0.021   0.015 0.060    11.585  0.649  0.649    1538 104 104  0.243    11.743  0.658  0.658    1559 106 106  0.243    12.603  0.698  1.396    1659 105 195  0.233 0.110 0.110   12.727  0.602  1.505    1697  75 226  0.253 0.100 0.110     9.187 35.235  2.710    1341   4540    504  0.248      1    apo 
   5955122  5861  77   3.886 0.003  -0.200 0.101     2.113  0.035  0.035     178   6   6  0.044     2.174  0.036  0.036     184   7   7  0.045     2.071  0.012  0.015     175   1   2  0.033 0.070 0.070    2.125  0.019  0.019     181   2   2  0.063 0.080 0.080     2.282  0.145  0.145     192     11      9  0.047      0    spc 
   5956105  4835  86   2.639 0.039   0.104 0.060    10.701  1.128  1.128     667  75  75  0.109    10.832  1.142  1.142     675  76  76  0.109    11.823  0.653  0.979     729  44  65  0.203 0.100 0.110   11.857  0.615  1.055     732  44  65  0.203 0.100 0.110    14.173 10.903  2.726     851    676    135  0.160      1    apo 
   5961597  6550  77   4.076 0.024   0.110 0.101     2.222  0.158  0.158     357  27  27  0.121     2.058  0.147  0.147     331  25  25  0.110     1.957  0.040  0.040     314   8   7  0.093 0.070 0.070    1.929  0.035  0.039     310   7   7  0.103 0.070 0.070     2.030  0.221  0.190     326     33     25  0.110      0    spc 
   5976238  4805  86   2.598 0.007   0.022 0.060    11.001  0.256  0.256    1453  66  66  0.470    11.127  0.259  0.259    1469  66  66  0.471    11.054  0.247  0.066    1459  35  13  0.333 0.080 0.070   11.082  0.249  0.083    1462  35  13  0.343 0.070 0.080    12.120 27.306  3.151    1689   3534    524  0.697      1    apo 
   5981329  4885  86   2.507 0.011  -0.205 0.060    11.050  0.334  0.334    1323  65  65  0.573    11.166  0.337  0.337    1337  66  66  0.575    11.279  0.136  0.057    1338  20  12  0.523 0.070 0.080   11.277  0.187  0.051    1338  22  12  0.523 0.070 0.080    14.803 46.015  7.422    2562   4959   1286  0.830      1    apo 
   5981666  5030  86   2.883 0.008   0.025 0.060     8.790  0.207  0.207     570  26  26  0.271     8.931  0.210  0.210     580  26  26  0.274     8.808  0.044  0.053     571   3   3  0.113 0.070 0.070    8.857  0.053  0.044     573   3   3  0.113 0.070 0.070     9.413  4.060  1.523     589    264    113  0.300      1    apo 
   5983299  4901  86   2.709 0.009   0.068 0.060    10.099  0.286  0.286     775  37  37  0.332    10.232  0.290  0.290     785  38  38  0.339    10.389  0.142  0.204     796  12  18  0.303 0.070 0.080   10.515  0.079  0.142     804   6  12  0.293 0.070 0.070    11.041 35.193  2.933     870   2460    189  1.485      1    apo 
   6026188  4596  86   2.617 0.007  -0.101 0.060     8.747  0.188  0.188     846  39  39  0.213     8.198  0.176  0.176     793  36  36  0.208     8.930  0.090  0.252     867  10  26  0.253 0.070 0.080    8.293  0.058  0.083     803   6   9  0.203 0.070 0.080     8.161  5.719  1.906     793    546    168  0.220     -1    apo 
   6032639  4865  86   2.568 0.017  -0.079 0.060    11.568  0.525  0.525    1604  96  96  0.239    11.194  0.508  0.508    1553  92  92  0.238    11.365  0.441  0.147    1555  58  24  0.293 0.080 0.080   11.396  0.967  0.171    1560 150  28  0.303 0.090 0.090    47.758 16.574 21.674    7062   2026   3242  0.246     -1    apo 
   6034166  4662  86   2.931 0.006   0.301 0.060     7.016  0.137  0.137     784  35  35  0.102     6.753  0.132  0.132     754  34  34  0.100     7.008  0.136  0.115     775  16  12  0.173 0.080 0.080    6.682  0.137  0.150     738  19  17  0.143 0.090 0.100     5.809 44.195  1.524     662   4838    194  0.181      0    apo 
   6034893  5165  77   3.450 0.012  -0.130 0.101     4.294  0.470  0.470     555  64  64  0.117     4.303  0.471  0.471     556  64  64  0.117     3.894  0.161  0.177     501  23  23  0.123 0.090 0.090    3.894  0.161  0.177     500  23  26  0.123 0.090 0.090     3.462  1.676  0.628     438    229     76  0.111      0    spc 
   6035199  4981  77   3.430 0.011  -0.450 0.101     3.178  0.236  0.236     389  32  32  0.094     3.109  0.231  0.231     381  31  31  0.092     3.163  0.174  0.143     388  24  17  0.123 0.080 0.080    3.156  0.192  0.139     388  23  18  0.123 0.080 0.080     3.395  2.182  0.546     417    258     86  0.110      0    spc 
   6037660  4711  86   2.389 0.010  -0.166 0.060    10.299  0.418  0.418    1480  84  84  0.112    10.283  0.418  0.418    1477  84  84  0.112    10.979  0.116  0.265    1548  20  43  0.233 0.080 0.080   10.978  0.133  0.265    1548  20  43  0.233 0.080 0.080     7.392 13.441  1.680    1131   1942    265  0.118      1    apo 
   6037858  4772  86   2.547 0.012   0.067 0.060    11.147  0.364  0.364     711  36  36  0.090    11.238  0.367  0.367     716  37  37  0.090    11.382  0.194  0.114     712  11   9  0.183 0.080 0.080   11.390  0.172  0.120     713  12  10  0.173 0.080 0.080     9.243  3.727  1.597     582    230     86  0.085      1    apo 
   6043187  4660  86   2.701 0.007   0.015 0.060     8.555  0.185  0.185    1119  51  51  0.148     8.126  0.176  0.176    1063  48  48  0.147     8.599  0.138  0.190    1122  18  27  0.173 0.090 0.090    8.192  0.082  0.288    1067  11  38  0.163 0.080 0.080     6.649  6.589  1.521     830    856    156  0.148     -1    apo 
   6044054  4716  86   2.762 0.005  -0.502 0.060     7.299  0.141  0.141    1059  47  47  0.180     6.776  0.131  0.131     984  43  43  0.168     7.502  0.135  0.165    1110  17  30  0.273 0.070 0.070    7.093  0.075  0.021    1046   9   5  0.243 0.070 0.070     4.738  1.707  0.683     725    223    128  0.161      0    apo 
   6045299  4478  86   2.322 0.016   0.218 0.060    11.713  0.492  0.492     952  56  56  0.161    11.685  0.490  0.490     949  56  56  0.161    11.802  0.395  0.251     940  40  23  0.113 0.100 0.110   11.758  0.431  0.251     936  40  23  0.113 0.100 0.110    19.417 45.559  5.062    1685   3746    450  0.422      1    apo 
   6047087  6059  77   4.252 0.025  -0.180 0.101     1.360  0.087  0.087     204  14  14  0.053     1.344  0.086  0.086     202  14  14  0.053     1.283  0.029  0.026     192   5   5  0.083 0.080 0.070    1.290  0.026  0.026     193   5   5  0.093 0.070 0.080     1.383  0.086  0.072     208     12     10  0.055      0    spc 
   6047339  4608  86   2.220 0.014  -0.250 0.060    16.291  0.617  0.617    1225  68  68  0.291    15.356  0.582  0.582    1155  64  64  0.286    16.703  0.899  0.674    1256  69  56  0.273 0.090 0.090   16.156  1.309  0.873    1207 114  61  0.273 0.090 0.090    12.639  9.076  2.593     963    680    194  0.287     -1    apo 
   6047683  4832  86   2.453 0.010  -0.195 0.060    11.560  0.370  0.370    1459  73  73  0.235    11.648  0.373  0.373    1470  74  74  0.235    11.304  0.383  0.206    1397  57  26  0.283 0.080 0.080   11.316  0.413  0.236    1399  57  31  0.283 0.080 0.080     7.503  4.936  1.519     945    633    173  0.224      1    apo 
   6049366  6194  77   3.998 0.041  -0.140 0.101     1.819  0.256  0.256     388  56  56  0.089     1.827  0.257  0.257     390  56  56  0.089     1.831  0.084  0.084     387  20  17  0.153 0.070 0.080    1.827  0.085  0.077     389  18  18  0.153 0.070 0.080     2.093  0.598  0.299     441    132     66  0.115      0    spc 
   6049459  4597  86   2.159 0.024   0.002 0.060    18.774  1.124  1.124    1025  74  74  0.274    17.837  1.068  1.068     974  70  70  0.270    20.311  0.606  0.485    1103  36  30  0.223 0.090 0.090   20.340  0.606  0.545    1105  36  30  0.223 0.080 0.090    11.845  4.727  2.026     674    250    125  0.239     -1    apo 
   6060867  4799  86   2.727 0.006  -0.133 0.060     9.038  0.194  0.194     964  43  43  0.539     8.637  0.185  0.185     921  41  41  0.537     9.135  0.110  0.330     987  17  32  0.273 0.090 0.080    8.674  1.084  0.255     939 128  30  0.263 0.130 0.100     4.069  9.474  0.824     471   1089    126  0.482      0    apo 
   6060903  4860  86   2.447 0.010  -0.297 0.060    10.857  0.395  0.395    1154  61  61  0.561    10.910  0.397  0.397    1159  61  61  0.562    11.101  0.231  0.132    1178  28  16  0.343 0.070 0.070   11.103  0.266  0.133    1179  31  16  0.343 0.070 0.070    58.059 25.351 35.101    4512   3728   2485  0.829      1    apo 
   6061867  4875  86   2.960 0.005  -0.253 0.060     6.112  0.114  0.114     722  31  31  0.330     5.886  0.110  0.110     697  30  30  0.288     6.165  0.062  0.199     728   9  24  0.323 0.070 0.070    5.871  0.117  0.129     692  15  15  0.303 0.070 0.080     5.448  3.786  1.033     623    435     97  0.414      0    apo 
   6064910  6375  77   3.854 0.006  -0.270 0.101     2.437  0.050  0.050     604  21  21  0.405     2.352  0.048  0.048     583  21  21  0.402     2.435  0.012  0.017     614   4   5  0.173 0.070 0.070    2.377  0.022  0.101     601   7  29  0.183 0.070 0.070     2.644 11.188  0.699     709   2654    197  1.167      0    spc 
   6067314  5013  86   2.861 0.007   0.037 0.060     8.492  0.193  0.193     516  23  23  0.182     8.606  0.196  0.196     522  23  23  0.193     8.871  0.053  0.062     534   4   4  0.213 0.070 0.070    8.912  0.045  0.054     537   4   3  0.213 0.070 0.070    10.233  3.244  1.802     605    194     86  0.374      1    apo 
   6067987  4878  86   2.491 0.009  -0.150 0.060    11.679  0.345  0.345     830  40  40  0.418    11.789  0.348  0.348     837  41  41  0.419    11.351  0.371  0.139     794  26  10  0.293 0.070 0.080   11.382  0.394  0.162     798  28  14  0.293 0.070 0.080    16.091 63.394  4.696    1228   4199    450  1.438      1    apo 
   6070366  5038  86   2.763 0.011   0.003 0.060    10.893  0.319  0.319     960  46  46  0.617    10.951  0.320  0.320     965  46  46  0.618    10.778  0.049  0.292     952   6  27  0.393 0.070 0.080   10.815  0.109  0.044     958   9  10  0.393 0.070 0.070    12.699 13.448  2.521    1128   1121    264  0.665     -1    apo 
   6070419  4888  86   2.965 0.006  -0.258 0.060     6.500  0.135  0.135    1073  47  47  0.526     6.257  0.130  0.130    1033  45  45  0.517     6.540  0.150  0.183    1093  25  33  0.383 0.080 0.080    6.357  0.051  0.179    1059  13  30  0.373 0.070 0.070     4.271  1.865  0.829     712    280    112  0.487     -1    apo 
   6103934  4840  86   2.902 0.007   0.034 0.060     7.531  0.159  0.159     467  21  21  0.142     7.306  0.154  0.154     453  20  20  0.139     7.528  0.134  0.194     464   9  11  0.083 0.080 0.080    7.225  0.145  0.159     444  11  10  0.073 0.080 0.080     7.853  1.379  0.828     489     79     56  0.150     -1    apo 
   6104786  4937  86   3.139 0.004  -0.361 0.060     4.724  0.086  0.086     703  30  30  0.292     4.582  0.083  0.083     682  29  29  0.291     4.713  0.078  0.049     704  13   9  0.283 0.070 0.070    4.583  0.094  0.117     683  14  19  0.283 0.080 0.080     4.756  1.855  0.824     710    275    110  0.296      0    apo 
   6106415  6037  77   4.304 0.003  -0.040 0.101     1.233  0.020  0.020      41   1   1  0.014     1.237  0.020  0.020      41   1   1  0.014     1.228  0.019  0.021      40   1   1  0.093 0.100 0.090    1.239  0.017  0.014      41   1   0  0.093 0.100 0.100     1.253  0.039  0.035      41      1      0  0.014      0    spc 
   6114507  4474  86   2.274 0.017  -0.103 0.060    13.882  0.637  0.637    1987 123 123  0.177    12.986  0.596  0.596    1859 115 115  0.176    14.100  0.745  0.745    2015 107 118  0.273 0.100 0.110   13.420  0.740  0.617    1917 108  98  0.283 0.110 0.110    14.271 36.673  6.112    2741   4714   1320  0.206     -1    apo 
   6115575  4627  86   2.581 0.006   0.148 0.060    10.813  0.225  0.225     722  33  33  0.119    10.311  0.215  0.215     689  32  32  0.112    11.137  0.022  0.290     737   5   7  0.303 0.100 0.090   11.163  0.156  0.011     738   7   4  0.323 0.090 0.080    13.875  9.692  2.643     885    662    144  0.145     -1    apo 
   6116048  6033  77   4.280 0.003  -0.230 0.101     1.247  0.020  0.020      74   3   3  0.009     1.243  0.020  0.020      74   2   2  0.009     1.230  0.018  0.016      72   1   1  0.113 0.080 0.080    1.242  0.015  0.017      73   1   1  0.123 0.080 0.080     1.262  0.039  0.039      75      1      1  0.009      0    spc 
   6117517  4688  86   2.974 0.005   0.235 0.060     6.195  0.120  0.120     544  24  24  0.183     5.976  0.115  0.115     525  23  23  0.174     6.133  0.141  0.078     535  14   8  0.143 0.090 0.080    5.815  0.275  0.076     507  25   8  0.113 0.090 0.090     5.762  0.958  0.719     504     83     55  0.173      0    apo 
   6118479  4787  86   2.702 0.007  -0.069 0.060     9.505  0.237  0.237     981  45  45  0.195     9.107  0.227  0.227     940  44  44  0.194     9.499  0.489  0.226     970  69  22  0.243 0.120 0.090    9.151  1.059  0.331     946 103  44  0.253 0.150 0.120     8.599  3.746  1.499     896    387    141  0.195      0    apo 
   6118670  4822  86   3.029 0.005  -0.017 0.060     5.786  0.104  0.104     958  41  41  0.094     5.609  0.100  0.100     929  40  40  0.094     5.725  0.120  0.026     943  20   7  0.123 0.080 0.070    5.675  0.051  0.273     934  10  49  0.133 0.090 0.100     5.566  6.216  0.956     954   1035    207  0.101      0    apo 
   6119013  5204  77   3.534 0.010  -0.310 0.101     3.263  0.128  0.128     503  26  26  0.075     3.288  0.129  0.129     506  26  26  0.075     3.271  0.079  0.099     501  15  17  0.143 0.080 0.090    3.275  0.081  0.101     503  15  17  0.143 0.080 0.090     3.133  1.140  0.570     477    185     69  0.077      0    spc 
   6123202  4577  86   2.629 0.006   0.060 0.060     9.563  0.192  0.192     712  32  32  0.092     9.042  0.181  0.181     673  30  30  0.090     9.620  0.157  0.114     710  14  10  0.233 0.070 0.080    9.091  0.232  0.027     673  16   4  0.233 0.080 0.090     9.393  5.727  1.718     704    429    143  0.098     -1    apo 
   6124244  4336  86   1.578 0.014  -0.304 0.060    22.956  2.495  2.495    1358 158 158  0.157    20.984  2.280  2.280    1241 145 145  0.150    26.131  1.822  0.911    1496 122  61  0.143 0.080 0.080   25.941  1.772  0.759    1487 113  52  0.143 0.080 0.080    57.641 72.505 24.168    3332   4330   1386  0.302     -1    apo 
   6126808  4761  86   3.117 0.005   0.151 0.060     5.167  0.095  0.095     711  31  31  0.107     5.016  0.092  0.092     690  30  30  0.105     5.236  0.016  0.008     713   3   3  0.223 0.080 0.080    5.033  0.040  0.035     685   5   7  0.243 0.080 0.080     3.667  1.061  0.482     512    143     64  0.092      0    apo 
   6127825  5007  86   2.944 0.007  -0.019 0.060     8.113  0.179  0.179    1025  45  45  0.217     8.027  0.177  0.177    1015  44  44  0.215     8.066  0.056  0.048    1015   8   8  0.173 0.070 0.070    8.069  0.049  0.122    1013   8  15  0.163 0.070 0.070     6.811 10.333  1.409     843   1261    202  0.248     -1    apo 
   6128428  4798  86   2.579 0.008   0.067 0.060    11.089  0.292  0.292    1164  55  55  0.212    11.206  0.295  0.295    1177  55  55  0.212    11.224  0.113  0.079    1162  13  12  0.263 0.090 0.090   11.250  0.153  0.102    1165  16  16  0.253 0.090 0.090     7.568  3.501  1.500     798    405    122  0.203      1    apo 
   6128774  4981  86   2.571 0.010  -0.194 0.060    10.887  0.736  0.736    1147  89  89  0.212    11.034  0.746  0.746    1162  90  90  0.215    11.266  0.545  0.168    1167  65  17  0.213 0.080 0.080   11.279  0.670  0.168    1173  65  22  0.213 0.080 0.080    10.345  6.711  2.065    1124    692    231  0.238      1    apo 
   6129411  5084  86   2.858 0.009  -0.045 0.060     9.391  0.266  0.266    1093  51  51  0.192     9.586  0.272  0.272    1115  52  52  0.193     9.384  0.071  0.128    1076  10  15  0.253 0.070 0.070    9.454  0.085  0.066    1085   9  11  0.253 0.070 0.070     6.155 36.762  1.793     694   4254    177  0.364      1    apo 
   6129877  5995  77   4.244 0.017  -0.040 0.101     1.351  0.096  0.096     171  13  13  0.044     1.355  0.097  0.097     171  13  13  0.044     1.307  0.036  0.036     164   5   5  0.133 0.080 0.080    1.313  0.036  0.036     165   5   5  0.133 0.080 0.080     1.420  0.116  0.102     178     14     11  0.047      0    spc 
   6130752  5086  86   2.874 0.009  -0.070 0.060     8.838  0.225  0.225    1431  64  64  0.284     8.996  0.229  0.229    1457  66  66  0.286     8.810  0.070  0.018    1417  10   8  0.253 0.070 0.070    8.877  0.089  0.018    1426  13  10  0.253 0.070 0.070     7.529 15.839  2.066    1288   2609    313  0.321      1    apo 
   6140030  4790  86   2.482 0.010  -0.042 0.060    10.561  0.309  0.309     730  36  36  0.331    10.608  0.310  0.310     733  36  36  0.332    11.299  0.034  0.136     773   5   9  0.203 0.080 0.080   11.306  0.045  0.090     774   5   7  0.213 0.070 0.080    18.280 69.107  5.529    1368   4708    523  0.665      1    apo 
   6140132  4729  86   2.447 0.010  -0.151 0.060    12.778  0.365  0.365    1691  82  82  0.407    12.133  0.347  0.347    1609  78  78  0.369    12.841  0.399  0.399    1691  58  58  0.543 0.070 0.070   12.853  0.419  0.419    1692  61  67  0.543 0.070 0.080     6.305  3.820  1.146     872    474    172  0.313     -1    apo 
   6140947  4925  86   2.585 0.013  -0.142 0.060    11.421  0.492  0.492    1471  84  84  0.417    11.570  0.498  0.498    1489  85  85  0.422    11.401  0.203  0.290    1456  33  41  0.353 0.070 0.080   11.437  0.174  0.290    1463  33  44  0.353 0.080 0.080     3.007 33.156  1.020     450   4280    128  0.505      1    apo 
   6142932  4695  86   2.523 0.005  -0.021 0.060    11.982  0.241  0.241    1103  49  49  0.583    11.422  0.230  0.230    1052  47  47  0.579    11.875  0.380  0.190    1104  36  22  0.413 0.090 0.090   11.882  0.386  0.208    1103  40  26  0.423 0.080 0.090    11.023 62.833  3.808     903   5745    383  0.773     -1    apo 
   6142964  4569  86   2.665 0.006   0.227 0.060     9.021  0.189  0.189    1051  48  48  0.367     8.571  0.180  0.180    1000  46  46  0.354     9.033  0.190  0.122    1049  25  17  0.273 0.080 0.080    8.471  0.156  0.174     981  20  22  0.243 0.080 0.090     6.550 11.131  1.452     817   1316    164  0.405      0    apo 
   6144777  4746  86   3.014 0.005   0.115 0.060     5.740  0.107  0.107     511  22  22  0.181     5.554  0.104  0.104     495  22  22  0.176     5.860  0.035  0.200     518   4  18  0.263 0.080 0.080    5.541  0.100  0.250     488  10  24  0.223 0.090 0.090     5.085  1.627  0.723     476    138     69  0.181      0    apo 
   6188215  5012  86   2.961 0.007  -0.011 0.060     7.984  0.178  0.178     793  35  35  0.191     8.106  0.181  0.181     805  35  35  0.192     7.889  0.335  0.039     779  33   6  0.233 0.070 0.070    7.851  0.165  0.247     771  15  25  0.203 0.070 0.080     8.824  4.223  1.689     897    431    144  0.210      1    apo 
   6191288  4634  86   2.304 0.010  -0.339 0.060    13.312  0.373  0.373    1363  67  67  0.179    12.429  0.348  0.348    1273  62  62  0.178    13.347  0.235  0.335    1357  24  38  0.303 0.100 0.080   12.766  0.413  0.671    1299  42  73  0.303 0.120 0.110    10.308  7.946  2.119    1030    783    168  0.179     -1    apo 
   6192431  4681  86   2.450 0.010   0.089 0.060    10.822  0.309  0.309     962  47  47  0.422    10.862  0.310  0.310     965  47  47  0.423    11.330  0.157  0.079     997  13   8  0.333 0.080 0.080   11.328  0.152  0.067     996  15   7  0.333 0.080 0.080    27.705 55.633 12.363    2724   4725   1323  0.441      1    apo 
   6196149  4647  86   2.379 0.029  -0.089 0.060    11.392  0.849  0.849    1887 160 160  0.164    11.362  0.847  0.847    1882 159 159  0.164    11.048  0.398  0.319    1791  71  58  0.263 0.080 0.080   11.045  0.375  0.307    1791  71  58  0.263 0.080 0.080     4.595  5.379  1.034     759    868    145  0.142      1    apo 
   6196457  5871  94   4.065 0.018   0.170 0.110     1.744  0.096  0.096     464  30  30  0.094     1.789  0.098  0.098     476  31  31  0.096     1.738  0.040  0.058     463  13  17  0.083 0.240 0.220    1.757  0.040  0.049     470  11  16  0.093 0.240 0.220     1.521  0.223  0.167     406     62     45  0.083      0    spc 
   6198476  4891  86   2.785 0.005  -0.153 0.060     8.906  0.167  0.167     447  19  19  0.087     8.610  0.161  0.161     432  18  18  0.085     8.993  0.440  0.211     455  19  12  -0.107 0.100 0.070    9.549  0.057  0.920     485   3  57  0.053 0.080 0.190    10.895  2.224  1.483     551    108     77  0.101     -1    apo 
   6198581  4824  86   2.529 0.009  -0.037 0.060    10.726  0.291  0.291    1376  65  65  0.121    10.808  0.293  0.293    1386  66  66  0.121    11.235  0.125  0.057    1418  14  12  0.183 0.080 0.080   11.241  0.125  0.057    1419  16  12  0.183 0.080 0.080    12.220 41.197  4.414    1365   5385    557  0.140      1    apo 
   6200178  4910  86   2.808 0.005  -0.231 0.060     8.901  0.173  0.173     938  40  40  0.094     8.601  0.167  0.167     907  39  39  0.093     9.261  0.070  0.445     979   8  53  0.333 0.080 0.110    9.334  0.042  0.674     985   8  91  0.323 0.090 0.130     9.328  5.685  1.706    1027    620    207  0.100      0    apo 
   6203503  4778  86   2.369 0.014  -0.324 0.060     9.695  0.488  0.488    1050  67  67  0.106     8.810  0.444  0.444     954  61  61  0.102    10.352  0.305  0.214    1096  39  26  0.223 0.070 0.070   10.360  0.305  0.229    1097  36  26  0.223 0.070 0.070    16.035 44.786  4.479    1714   4735    546  0.298     -1    apo 
   6208018  4904  86   3.295 0.004  -0.094 0.060     3.998  0.071  0.071     376  16  16  0.094     3.926  0.069  0.069     369  16  16  0.093     4.035  0.061  0.048     378   7   5  0.183 0.070 0.070    3.922  0.056  0.087     367   6   9  0.173 0.070 0.070     4.109  0.450  0.385     386     41     30  0.095     -1    apo 
   6225660  4680  86   2.501 0.008  -0.046 0.060    11.782  0.284  0.284     686  32  32  0.384    11.197  0.270  0.270     652  30  30  0.376    11.586  0.210  0.257     675  14  16  0.313 0.080 0.100   11.592  0.263  0.292     675  15  19  0.303 0.090 0.090    13.230 63.226  4.626     744   3477    204  0.949     -1    apo 
   6225718  6313  77   4.336 0.003  -0.070 0.101     1.290  0.021  0.021      54   2   2  0.030     1.270  0.020  0.020      53   2   2  0.030     1.272  0.008  0.025      53   1   1  0.133 0.090 0.080    1.257  0.017  0.011      52   1   1  0.153 0.080 0.070     1.253  0.036  0.036      52      1      1  0.030      0    spc 
   6228590  4816  86   3.053 0.005  -0.034 0.060     5.360  0.096  0.096     709  30  30  0.356     5.200  0.093  0.093     688  29  29  0.344     5.246  0.252  0.040     695  33   7  0.233 0.080 0.080    5.238  0.063  0.220     692  10  30  0.253 0.100 0.080     4.570  1.728  0.720     612    213     95  0.343      0    apo 
   6232600  6449  77   4.258 0.020  -0.180 0.101     1.347  0.069  0.069     111   7   7  0.068     1.326  0.068  0.068     109   6   6  0.067     1.327  0.024  0.027     109   3   3  0.063 0.070 0.060    1.321  0.024  0.027     108   3   3  0.063 0.070 0.060     1.369  0.053  0.053     113      3      3  0.069      0    spc 
   6232858  4771  86   2.603 0.010   0.129 0.060    10.817  0.310  0.310     806  40  40  0.539    10.933  0.313  0.313     814  40  40  0.539    11.031  0.099  0.077     824  10   6  0.253 0.070 0.070   11.043  0.182  0.066     824  14   5  0.263 0.070 0.070    11.131  4.890  1.956     840    330    132  0.545      1    apo 
   6232914  5023  86   2.743 0.008  -0.156 0.060     9.831  0.247  0.247     997  45  45  0.703     9.989  0.251  0.251    1013  46  46  0.704    10.243  0.257  0.257    1049  16  32  0.423 0.080 0.080   10.333  0.233  0.311    1060  26  35  0.443 0.090 0.080    10.074 20.202  2.755    1061   2014    252  0.750      1    apo 
   6262706  4832  86   2.677 0.009  -0.157 0.060     9.751  0.246  0.246    1205  56  56  0.198     9.350  0.236  0.236    1156  54  54  0.195    10.338  0.031  0.527    1277   5  92  0.353 0.100 0.150   10.326  0.124  0.010    1281   8 113  0.363 0.090 0.130    10.104  9.511  2.068    1294   1251    289  0.212     -1    apo 
   6262867  4554  86   2.376 0.009  -0.351 0.060    11.311  0.301  0.301    1289  63  63  0.203    10.479  0.278  0.278    1194  58  58  0.197    11.451  0.377  0.274    1311  43  35  0.343 0.080 0.080   10.753  0.291  0.323    1227  30  37  0.333 0.090 0.080    14.204 31.559  4.116    1582   3576    447  0.215     -1    apo 
   6263410  5024  86   2.936 0.009   0.008 0.060     8.344  0.214  0.214    1078  49  49  0.180     8.480  0.217  0.217    1096  50  50  0.180     8.237  0.041  0.033    1053   4   6  0.213 0.070 0.070    8.241  0.033  0.041    1053   4   5  0.203 0.070 0.070    13.526 31.320  3.614    1627   4014    415  0.189      1    apo 
   6264398  4772  86   2.397 0.014  -0.128 0.060    10.398  0.437  0.437    1541  89  89  0.237    10.425  0.438  0.438    1545  89  89  0.237    11.056  0.110  0.099    1610  18  14  0.233 0.080 0.080   11.057  0.110  0.099    1610  19  16  0.233 0.080 0.080    10.207 25.731  3.119    1379   3815    305  0.239      1    apo 
   6271732  4855  86   2.418 0.021  -0.270 0.060    10.645  0.548  0.548     744  48  48  0.214    10.247  0.527  0.527     717  46  46  0.213    11.036  0.198  0.099     757  15   8  0.223 0.070 0.080   11.044  0.198  0.115     757  16   8  0.223 0.070 0.080     7.236  1.757  0.976     507    124     75  0.198     -1    apo 
   6272933  4661  86   2.502 0.013   0.201 0.060    12.019  0.474  0.474     594  33  33  0.284    12.125  0.478  0.478     598  34  34  0.290    11.703  0.414  0.207     574  23  12  0.053 0.080 0.080   11.732  0.414  0.236     574  23  12  0.053 0.080 0.080    15.825  7.482  2.806     815    354    157  0.418      1    apo 
   6273063  4491  86   2.396 0.014   0.352 0.060    12.388  0.451  0.451     619  34  34  0.425    12.383  0.451  0.451     619  34  34  0.425    12.022  0.484  0.298     598  26  15  0.073 0.090 0.080   12.017  0.447  0.298     596  24  15  0.073 0.090 0.080    13.732  5.003  1.958     710    235    104  0.467      1    apo 
   6276898  4964  86   2.578 0.010  -0.180 0.060    12.695  0.449  0.449     662  35  35  0.116    12.904  0.456  0.456     673  35  35  0.116    13.139  0.263  0.184     680  20   9  0.223 0.080 0.080   13.209  0.660  0.174     684  38   8  0.233 0.090 0.090    12.321  3.774  1.677     670    180    100  0.118      1    apo 
   6276948  4987  86   2.869 0.007   0.144 0.060     8.976  0.196  0.196     998  43  43  0.129     9.097  0.199  0.199    1011  44  44  0.129     9.023  0.063  0.063     993   7   7  0.103 0.080 0.090    9.059  0.064  0.045     998   7   7  0.103 0.080 0.080     8.948  6.313  1.804     968    669    154  0.133      1    apo 
   6279491  4729  86   2.351 0.021  -0.304 0.060    10.277  0.647  0.647    1850 137 137  0.237    10.244  0.644  0.644    1844 137 137  0.237    10.655  0.322  0.214    1891  63  46  0.273 0.070 0.080   10.657  0.316  0.211    1889  62  45  0.273 0.070 0.080     9.774 28.558  3.427    1753   5091    611  0.245      1    apo 
   6283995  4818  86   3.204 0.005   0.151 0.060     4.871  0.087  0.087     475  20  20  0.091     4.757  0.085  0.085     464  20  20  0.091     4.829  0.122  0.050     470  13   7  0.103 0.090 0.090    4.789  0.057  0.014     466   6   3  0.103 0.070 0.070     5.691  1.078  0.719     550    107     61  0.101      0    apo 
   6286142  4330  86   1.983 0.019  -0.000 0.060    19.476  0.926  0.926    1469  94  94  0.245    18.173  0.864  0.864    1371  88  88  0.239    20.050  1.036  1.036    1478  85  76  0.443 0.130 0.120   18.935  2.043  1.100    1401 152  82  0.433 0.130 0.130    16.188 37.830  4.540    1361   2965    409  0.272     -1    apo 
   6287060  5850  77   4.155 0.056  -0.050 0.101     1.481  0.208  0.208     196  28  28  0.044     1.508  0.212  0.212     200  29  29  0.045     1.415  0.040  0.040     187   6   6  0.033 0.080 0.080    1.426  0.040  0.040     189   6   6  0.043 0.080 0.080     1.706  0.123  0.110     225     15     13  0.052      0    spc 
   6287950  4622  86   2.448 0.011   0.277 0.060    11.089  0.341  0.341    1147  58  58  0.227    11.118  0.342  0.342    1150  58  58  0.227    11.402  0.187  0.068    1157  21   9  0.173 0.080 0.080   11.409  0.204  0.068    1159  22   9  0.173 0.080 0.070     8.404  8.256  1.651     872    839    168  0.225      1    apo 
   6290627  5065  77   3.425 0.008  -0.330 0.101     3.547  0.100  0.100     453  20  20  0.133     3.507  0.099  0.099     448  20  20  0.132     3.572  0.088  0.125     456  13  18  0.193 0.090 0.090    3.570  0.088  0.163     455  13  22  0.193 0.090 0.090     3.209  0.458  0.343     409     59     36  0.128      0    spc 
   6304676  4842  86   2.867 0.005  -0.114 0.060     8.151  0.163  0.163     750  33  33  0.222     7.849  0.157  0.157     722  31  31  0.214     8.007  0.176  0.112     733  15  12  0.303 0.090 0.080    7.819  0.231  0.231     715  29  20  0.303 0.110 0.090    18.153 61.227  6.560    1699   5329    615  1.094     -1    apo 
   6307578  4890  86   2.450 0.014  -0.226 0.060    10.951  0.482  0.482     903  53  53  0.598    11.018  0.485  0.485     908  53  53  0.608    11.148  0.277  0.139     916  26  11  0.283 0.070 0.070   11.163  0.310  0.133     917  27  13  0.283 0.070 0.070    12.681 54.420  4.665     955   4154    268  1.757      1    apo 
   6308068  4205  86   1.752 0.042   0.022 0.060    29.109  3.145  3.145    1598 186 186  1.292    27.655  2.988  2.988    1519 177 177  1.287    29.643  2.547  2.292    1661 158 143  0.883 0.070 0.100   29.266  2.547  2.547    1646 167 152  0.883 0.070 0.100    15.003 63.490  4.096     965   3449    276  1.449     -1    apo 
   6308642  5688  77   3.808 0.012  -0.150 0.101     2.370  0.082  0.082     327  15  15  0.195     2.460  0.085  0.085     339  16  16  0.203     2.289  0.041  0.037     318   6   6  0.183 0.080 0.080    2.331  0.045  0.035     323   6   6  0.183 0.080 0.080     2.655  0.266  0.233     365     36     27  0.222      0    spc 
   6312478  4622  86   2.702 0.006  -0.038 0.060     8.353  0.167  0.167     945  43  43  0.384     7.880  0.157  0.157     893  40  40  0.352     8.266  0.304  0.101     936  36  14  0.433 0.080 0.080    8.174  0.074  0.704     925   9  84  0.433 0.090 0.110     9.835 32.818  2.735    1111   3495    304  0.892      0    apo 
   6345456  4780  86   3.021 0.005  -0.097 0.060     5.632  0.107  0.107     602  26  26  0.127     5.402  0.102  0.102     577  25  25  0.121     5.670  0.043  0.128     607   6  15  0.103 0.080 0.070    5.397  0.049  0.016     577   5   3  0.063 0.070 0.070     7.558 43.767  2.188     853   4695    324  0.305      0    apo 
   6345474  4702  86   2.415 0.013   0.035 0.060    10.214  0.378  0.378    1055  57  57  0.174    10.245  0.379  0.379    1058  57  57  0.174    11.217  0.089  0.078    1129  10   8  0.333 0.080 0.080   11.214  0.089  0.067    1129  10   9  0.333 0.080 0.080    25.873 47.909 12.899    2674   4757   1332  0.184      1    apo 
   6346443  4832  86   2.470 0.014  -0.103 0.060    10.898  0.480  0.480    1021  60  60  0.178    10.958  0.482  0.482    1027  60  60  0.178    11.253  0.169  0.068    1031  17   9  0.253 0.080 0.070   11.260  0.186  0.085    1031  19   9  0.253 0.080 0.070    12.407 21.599  2.592    1164   1919    240  0.277      1    apo 
   6356581  4998  86   2.960 0.006   0.051 0.060     8.399  0.168  0.168     960  41  41  0.138     8.526  0.170  0.170     974  41  41  0.139     8.353  0.033  0.033     951   5   5  0.113 0.060 0.070    8.317  0.042  0.334     948   5  40  0.103 0.070 0.070     9.027  7.280  2.038     981    822    190  0.156      1    apo 
   6359454  4958  86   3.083 0.005  -0.392 0.060     5.285  0.100  0.100    1090  46  46  0.151     5.117  0.097  0.097    1056  45  45  0.149     5.343  0.096  0.112    1100  22  18  0.263 0.070 0.070    5.159  0.062  0.124    1063  13  26  0.233 0.070 0.070     6.018 24.970  1.850    1423   5090    566  0.185      0    apo 
   6359890  4790  86   2.883 0.005  -0.095 0.060     6.991  0.131  0.131    1112  48  48  0.167     6.701  0.125  0.125    1066  46  46  0.165     6.986  0.196  0.028    1104  31  15  0.263 0.070 0.080    6.742  0.110  0.206    1066  19  35  0.233 0.080 0.080    39.200 15.720 21.766    6288   2408   3411  0.206      0    apo 
   6363090  4821  86   2.537 0.010  -0.002 0.060    10.780  0.309  0.309    1047  51  51  0.115    10.861  0.311  0.311    1055  51  51  0.115    11.233  0.135  0.034    1074  11   5  0.163 0.070 0.070   11.252  0.125  0.034    1076  13   7  0.163 0.070 0.080     7.688  6.316  1.458     775    601    160  0.113      1    apo 
   6365511  4801  86   2.790 0.005  -0.497 0.060     6.695  0.133  0.133     861  38  38  0.156     6.282  0.125  0.125     808  35  35  0.149     6.891  0.041  0.014     891   6   4  0.253 0.070 0.070    6.424  0.096  0.087     828  14  12  0.223 0.070 0.070     5.929  9.068  1.295     819   1224    196  0.182      0    apo 
   6368800  4828  86   2.614 0.010   0.082 0.060    10.558  0.285  0.285    1079  51  51  0.151    10.668  0.288  0.288    1091  51  51  0.151    10.951  0.088  0.088    1108   9   9  0.163 0.070 0.070   10.974  0.088  0.077    1112   9   8  0.163 0.070 0.070     8.838  4.702  1.567     925    447    179  0.150      1    apo 
   6370489  6181  77   3.924 0.007  -0.400 0.101     2.051  0.047  0.047     148   6   6  0.073     2.031  0.047  0.047     147   5   5  0.071     1.982  0.032  0.029     143   3   2  0.083 0.070 0.070    1.989  0.028  0.028     144   3   3  0.093 0.070 0.070     2.019  0.099  0.086     146      5      5  0.071      0    spc 
   6370549  4395  86   1.929 0.026   0.055 0.060    20.893  1.465  1.465    1390 114 114  0.207    19.553  1.371  1.371    1301 106 106  0.205    22.321  1.207  0.743    1448  82  48  0.393 0.090 0.090   22.306  0.928  0.743    1450  79  54  0.403 0.090 0.090    14.213 77.095  5.507    1095   4987    428  0.452     -1    apo 
   6372328  4799  86   2.537 0.009   0.009 0.060    11.102  0.326  0.326    1378  68  68  0.170    11.182  0.328  0.328    1388  69  69  0.170    11.308  0.068  0.068    1378  13  10  0.233 0.080 0.080   11.312  0.068  0.068    1379  12  10  0.233 0.080 0.080    33.881 31.973 18.270    8506   1055   5098  0.335      1    apo 
   6384492  4525  86   2.411 0.008   0.009 0.060    12.160  0.302  0.302     716  36  36  0.250    11.446  0.284  0.284     674  34  34  0.242    12.157  0.303  0.364     714  19  24  0.243 0.100 0.110   11.680  0.614  0.502     685  40  29  0.213 0.130 0.140    17.463 29.192  3.649     988   1585    235  0.646     -1    apo 
   6385325  4838  86   2.634 0.008   0.080 0.060    11.221  0.315  0.315    1023  49  49  0.507    11.354  0.318  0.318    1034  49  49  0.528    11.048  0.055  0.088    1008   7   9  0.213 0.070 0.080   11.051  0.056  0.089    1011   8   8  0.213 0.080 0.080    16.817 48.186  3.855    1876   4100    607  1.514      1    apo 
   6385953  4705  86   2.849 0.006   0.204 0.060     7.681  0.152  0.152     626  29  29  0.342     7.398  0.147  0.147     604  28  28  0.335     7.693  0.198  0.217     630  15  19  0.173 0.090 0.090    7.287  0.148  0.148     594  12  13  0.153 0.080 0.080     7.893  1.961  1.090     624    172     78  0.373     -1    apo 
   6390781  4577  86   2.281 0.010  -0.066 0.060    16.315  0.475  0.475    1636  82  82  0.589    15.491  0.451  0.451    1556  78  78  0.552    16.453  0.082  0.618    1653  12  58  0.443 0.080 0.070   15.816  0.159  0.517    1587  24  58  0.443 0.080 0.080    35.314 43.612 15.169    2955   4473   1118  1.018     -1    apo 
   6391933  4828  86   3.143 0.005  -0.150 0.060     4.616  0.084  0.084     552  24  24  0.337     4.468  0.082  0.082     535  23  23  0.321     4.630  0.056  0.042     556   8   6  0.303 0.070 0.080    4.600  0.035  0.208     552   4  22  0.293 0.090 0.080     5.258  2.284  0.914     611    270     90  0.447      0    apo 
   6423690  4910  86   2.444 0.017  -0.540 0.060    11.233  0.534  0.534    1312  80  80  0.242    11.300  0.537  0.537    1319  80  80  0.242    11.053  0.524  0.282    1282  64  38  0.263 0.070 0.070   11.099  0.552  0.322    1288  70  43  0.263 0.070 0.070     9.171  9.058  2.174    1024   1014    193  0.242      1    apo 
   6429457  4653  86   2.285 0.010  -0.052 0.060    13.021  0.504  0.504    1436  80  80  0.168    13.021  0.504  0.504    1436  80  80  0.168    12.672  0.497  0.306    1359  57  38  0.223 0.080 0.080   12.620  0.420  0.306    1357  53  38  0.223 0.080 0.080    16.867 43.122  4.791    1729   4726    545  0.171      1    apo 
   6430534  4565  86   2.351 0.023   0.048 0.060    11.634  0.676  0.676    1280  90  90  0.261    10.949  0.636  0.636    1205  85  85  0.258    11.499  0.448  0.326    1245  53  44  0.223 0.090 0.090   11.444  0.448  0.285    1241  51  40  0.233 0.080 0.090     6.824 51.646  2.198     667   5613    261  0.273     -1    apo 
   6430804  4965  77   3.476 0.008   0.030 0.101     3.111  0.076  0.076     463  20  20  0.134     3.139  0.077  0.077     468  20  20  0.134     3.123  0.079  0.056     462  13   9  0.113 0.080 0.080    3.108  0.063  0.063     459  10  11  0.103 0.090 0.080     3.521  1.553  0.582     534    209     79  0.242      0    spc 
   6442183  5694  77   4.014 0.003  -0.200 0.101     1.630  0.026  0.026      88   3   3  0.032     1.690  0.027  0.027      91   3   3  0.033     1.630  0.020  0.024      87   2   2  0.243 0.120 0.110    1.673  0.025  0.025      90   2   2  0.223 0.120 0.120     1.697  0.062  0.062      91      2      2  0.034      0    spc 
   6444595  4508  86   2.219 0.010  -0.160 0.060    16.001  0.472  0.472    2126 108 108  0.246    15.058  0.444  0.444    2001 101 101  0.244    16.277  0.630  0.485    2161  86  69  0.323 0.080 0.090   15.253  0.564  0.501    2031  75  75  0.283 0.100 0.090    16.506 34.010  5.038    1969   4512    541  0.253     -1    apo 
   6445497  4928  86   2.495 0.016  -0.335 0.060    11.103  0.484  0.484    2260 131 131  0.264    11.221  0.489  0.489    2284 132 132  0.264    11.303  0.283  0.227    2274  68  55  0.253 0.080 0.070   11.339  0.314  0.257    2282  75  58  0.253 0.080 0.070    16.091 21.963  6.758    3232   4512   1263  0.269      1    apo 
   6447817  4784  86   2.412 0.013  -0.100 0.060    11.309  0.440  0.440     784  43  43  0.183    11.344  0.442  0.442     786  44  44  0.183    11.147  0.377  0.111     758  26   8  0.093 0.080 0.080   11.153  0.388  0.111     758  27   9  0.093 0.080 0.080    10.566 15.249  1.830     766   1078    180  0.207      1    apo 
   6448798  5468  81   3.806 0.022  -0.130 0.101     2.313  0.449  0.449     435  86  86  0.118     2.397  0.465  0.465     451  89  89  0.125     2.187  0.096  0.087     426  19  17  -0.267 0.050 0.030    2.194  0.098  0.088     428  19  17  -0.267 0.050 0.030     2.616  0.659  0.366     498    120     65  0.154      0    spc 
   6450613  5027  86   2.886 0.006   0.102 0.060     8.887  0.206  0.206     977  43  43  0.233     8.888  0.206  0.206     978  43  43  0.233     8.829  0.053  0.053     971   6   6  0.013 0.070 0.070    8.869  0.053  0.062     974   6   7  0.003 0.070 0.070     7.379  3.518  1.407     834    398    159  0.231     -1    apo 
   6450651  5775  77   3.997 0.026  -0.110 0.101     1.614  0.176  0.176     223  25  25  0.073     1.671  0.182  0.182     231  26  26  0.075     1.668  0.059  0.053     230   8   8  0.113 0.080 0.080    1.681  0.056  0.056     233   8   8  0.113 0.080 0.080     1.676  0.118  0.103     232     15     13  0.075      0    spc 
   6465075  4904  86   2.840 0.006  -0.311 0.060     7.781  0.155  0.155     571  26  26  0.384     7.481  0.149  0.149     549  25  25  0.381     7.820  0.108  0.169     578   9  11  0.203 0.070 0.070    7.561  0.136  0.249     559  11  18  0.193 0.080 0.070     7.479  1.524  1.016     536    122     61  0.384      0    apo 
   6500623  4376  86   2.067 0.022   0.030 0.060    18.997  1.104  1.104    1467 105 105  0.321    17.862  1.038  1.038    1379  99  99  0.321    19.882  0.781  1.269    1529  58 107  0.363 0.120 0.120   19.177  1.303  1.448    1470 111 111  0.363 0.120 0.130    13.576 67.124  4.331    1018   5246    318  0.323     -1    apo 
   6505044  4944  77   3.396 0.008   0.170 0.101     3.858  0.152  0.152     455  24  24  0.112     3.843  0.151  0.151     453  24  24  0.112     3.934  0.111  0.153     457  15  18  0.223 0.090 0.090    3.889  0.125  0.125     451  16  16  0.213 0.090 0.090     3.223  1.770  0.506     395    209     73  0.110      0    spc 
   6508328  4663  86   2.491 0.016   0.181 0.060    11.405  0.462  0.462    1540  87  87  0.179    11.490  0.465  0.465    1552  88  88  0.179    11.593  0.345  0.144    1543  50  23  0.163 0.090 0.080   11.619  0.345  0.173    1545  57  27  0.163 0.090 0.080     8.352 12.495  1.851    1125   1687    270  0.184      1    apo 
   6508366  6331  77   3.952 0.004  -0.050 0.101     2.225  0.037  0.037     186   6   6  0.067     2.163  0.036  0.036     181   6   6  0.065     2.173  0.039  0.016     183   4   2  -0.027 0.070 0.080    2.149  0.033  0.024     181   2   3  -0.017 0.080 0.070     2.252  0.140  0.120     189     10      9  0.068      0    spc 
   6520835  6137  77   3.912 0.022  -0.070 0.101     2.190  0.122  0.122     282  18  18  0.096     2.191  0.122  0.122     282  18  18  0.096     2.115  0.093  0.047     272  14   7  0.103 0.070 0.080    2.130  0.078  0.044     275  11   7  0.103 0.080 0.080     2.412  0.189  0.162     312     23     23  0.098      0    spc 
   6521045  5825  75   4.127 0.009   0.020 0.100     1.503  0.058  0.058     297  14  14  0.097     1.543  0.059  0.059     304  15  15  0.097     1.498  0.050  0.039     296  11   9  0.083 0.080 0.080    1.520  0.047  0.042     302   9   9  0.083 0.080 0.080     1.610  0.168  0.140     318     30     23  0.099      0    spc 
   6521522  4598  86   2.845 0.006   0.036 0.060     6.754  0.134  0.134    1047  47  47  0.174     6.376  0.126  0.126     989  44  44  0.172     6.814  0.211  0.070    1070  35  13  0.133 0.090 0.090    6.496  0.107  0.019    1018  17   6  0.103 0.080 0.080     7.052 22.485  1.955    1063   3432    286  0.207      0    apo 
   6528720  4797  86   2.561 0.009  -0.055 0.060    10.706  0.277  0.277     771  36  36  0.203    10.777  0.279  0.279     776  36  36  0.203    11.148  0.089  0.056     805   6   6  0.113 0.070 0.070   11.187  0.101  0.079     807   7   6  0.123 0.070 0.070    10.194  2.808  1.755     721    195    109  0.203      1    apo 
   6529109  5683  77   4.002 0.010   0.120 0.101     1.849  0.057  0.057     327  14  14  0.112     1.922  0.059  0.059     340  15  15  0.120     1.802  0.025  0.025     318   6   6  0.113 0.090 0.080    1.838  0.070  0.029     325  15   6  0.123 0.090 0.090     2.030  0.709  0.355     353    115     49  0.148      0    spc 
   6530901  6340  77   4.173 0.047   0.010 0.101     1.605  0.176  0.176     235  27  27  0.083     1.570  0.172  0.172     230  26  26  0.081     1.562  0.025  0.028     228   5   5  0.093 0.070 0.080    1.551  0.021  0.023     227   4   5  0.093 0.070 0.080     1.868  0.188  0.146     275     26     20  0.092      0    spc 
   6531928  5111  77   3.581 0.005  -0.640 0.101     2.579  0.051  0.051     304  12  12  0.089     2.568  0.051  0.051     303  12  12  0.089     2.571  0.047  0.052     305   6   7  0.143 0.090 0.100    2.602  0.077  0.064     309  10   8  0.103 0.100 0.080     2.508  0.272  0.226     294     30     22  0.088      0    spc 
   6543282  4704  86   2.448 0.011   0.078 0.060    10.892  0.372  0.372     968  51  51  0.435    10.937  0.373  0.373     972  51  51  0.437    11.317  0.169  0.068     997  16   7  0.263 0.080 0.080   11.319  0.186  0.085     997  18   7  0.263 0.080 0.080    13.952 24.929  3.989    1224   2120    254  1.012      1    apo 
   6547007  4758  86   2.479 0.007  -0.724 0.060     9.816  0.218  0.218     815  37  37  0.361     9.048  0.201  0.201     753  34  34  0.311     9.901  0.175  0.350     835  15  32  0.283 0.070 0.070    9.174  0.389  0.137     771  35  13  0.243 0.080 0.070     6.820  6.178  1.544     550    464    107  0.294     -1    apo 
   6550823  4652  86   2.556 0.007  -0.409 0.060     9.111  0.203  0.203     838  39  39  0.400     8.449  0.189  0.189     777  37  37  0.391     9.082  0.123  0.068     845  12   7  0.343 0.070 0.070    8.517  0.128  0.140     791  13  14  0.323 0.070 0.070     6.951 38.480  1.673     685   3464    187  0.629     -1    apo 
   6579998  5003  86   2.425 0.017  -0.741 0.060     9.737  0.577  0.577    1420  99  99  0.164     9.811  0.582  0.582    1431 100 100  0.164    10.434  0.382  0.828    1493  64 128  0.293 0.080 0.070   10.506  0.373  0.800    1504  55 120  0.293 0.070 0.080    14.743 27.723  4.265    2157   4038    621  0.169      1    apo 
   6587236  5909  77   3.642 0.027  -0.290 0.101     2.980  0.218  0.218     558  44  44  0.213     3.046  0.223  0.223     570  45  45  0.214     2.958  0.054  0.060     560   7  16  0.123 0.080 0.080    2.989  0.042  0.066     564   6  15  0.123 0.080 0.080     3.583  1.039  0.445     675    193     86  0.230      0    spc 
   6587245  4604  86   2.283 0.010  -0.056 0.060    16.914  0.492  0.492     923  46  46  0.204    16.108  0.468  0.468     879  44  44  0.204    16.634  0.174  0.198     897  10  11  0.243 0.080 0.080   16.317  0.165  0.535     879  11  31  0.243 0.070 0.080    16.277  6.841  3.040     916    395    144  0.205     -1    apo 
   6590363  4546  86   2.396 0.013  -0.009 0.060    12.382  0.416  0.416    1170  62  62  0.142    11.661  0.392  0.392    1102  58  58  0.141    12.418  0.463  0.695    1161  48  73  0.303 0.100 0.100   12.248  0.629  0.769    1152  52  79  0.303 0.090 0.100    12.541 23.070  2.884    1268   2216    266  0.146     -1    apo 
   6590668  4564  86   1.984 0.015  -0.195 0.060    19.196  1.152  1.152     897  65  65  0.173    17.950  1.077  1.077     838  61  61  0.172    20.905  0.575  0.418     964  26  22  0.103 0.080 0.090   20.871  0.523  0.627     963  27  23  0.113 0.080 0.090    24.819 54.588  6.824    1297   2596    385  0.189     -1    apo 
   6591027  4622  86   2.638 0.008   0.137 0.060     9.787  0.237  0.237    1461  68  68  0.179     9.318  0.226  0.226    1391  65  65  0.178     9.864  0.237  0.277    1467  37  41  0.103 0.090 0.090    9.347  0.328  0.246    1391  45  37  0.063 0.090 0.090     8.360 31.267  2.501    1391   4792    532  0.204     -1    apo 
   6591336  4318  86   2.274 0.010   0.290 0.060    14.276  0.393  0.393    1563  79  79  0.144    13.377  0.368  0.368    1464  74  74  0.143    14.260  0.395  0.351    1541  52  38  0.273 0.100 0.100   14.116  0.430  0.387    1526  47  47  0.283 0.090 0.100    12.158 29.830  3.442    1407   3248    406  0.148     -1    apo 
   6592305  6074  77   3.882 0.013   0.020 0.101     2.310  0.093  0.093     275  14  14  0.104     2.329  0.094  0.094     278  14  14  0.105     2.297  0.049  0.097     275   6  14  0.133 0.080 0.080    2.313  0.035  0.084     276   5  12  0.133 0.080 0.080     2.410  0.192  0.192     287     23     19  0.107      0    spc 
   6593461  5710  77   4.238 0.032   0.250 0.101     1.423  0.153  0.153     287  32  32  0.075     1.439  0.155  0.155     290  33  33  0.075     1.362  0.042  0.038     276   9   9  0.103 0.080 0.080    1.371  0.042  0.038     277   9   9  0.103 0.080 0.080     1.442  1.027  0.228     313    209     78  0.108      0    spc 
   6593620  5592  77   4.046 0.024  -0.260 0.101     1.617  0.124  0.124     310  26  26  0.077     1.676  0.129  0.129     321  27  27  0.081     1.528  0.038  0.030     294   8   7  0.053 0.080 0.080    1.543  0.037  0.034     297   8   7  0.053 0.080 0.080     1.736  0.204  0.153     337     32     28  0.092      0    spc 
   6603624  5674  77   4.321 0.004   0.280 0.101     1.146  0.019  0.019      82   3   3  0.011     1.165  0.019  0.019      83   3   3  0.011     1.160  0.016  0.016      81   1   1  0.143 0.080 0.090    1.173  0.014  0.013      82   1   1  0.133 0.080 0.080     1.174  0.043  0.043      84      2      2  0.011      0    spc 
   6605673  6046  77   4.054 0.030  -0.270 0.101     1.625  0.118  0.118     316  25  25  0.088     1.645  0.120  0.120     320  25  25  0.089     1.597  0.032  0.029     311   7   7  0.093 0.080 0.080    1.610  0.029  0.029     313   7   7  0.093 0.080 0.080     1.653  0.527  0.234     330     99     56  0.096      0    spc 
   6610354  4971  86   2.597 0.010  -0.162 0.060    12.445  0.334  0.334     732  34  34  0.197    12.648  0.340  0.340     744  34  34  0.199    12.763  0.485  0.026     760  10  19  0.003 0.080 0.090   12.905  0.453  0.162     769  31   6  -0.007 0.090 0.080    12.046  3.287  1.644     694    188     94  0.199      1    apo 
   6610828  4874  86   2.457 0.015  -0.190 0.060    11.539  0.465  0.465    1782 100 100  0.229    11.660  0.470  0.470    1800 101 101  0.230    11.264  0.439  0.176    1704  75  32  0.213 0.070 0.080   11.254  0.492  0.176    1706  75  37  0.213 0.070 0.080     6.026  8.833  1.309     931   1315    219  0.221      1    apo 
   6612225  6318  77   4.014 0.009  -0.310 0.101     1.982  0.181  0.181     319  30  30  0.076     1.911  0.174  0.174     307  29  29  0.073     1.748  0.102  0.047     282  18   9  0.073 0.070 0.080    1.757  0.097  0.052     282  18   9  0.073 0.070 0.070     2.283  0.295  0.211     373     43     34  0.091      0    spc 
   6612293  4752  86   2.547 0.006  -0.139 0.060    11.872  0.251  0.251    1294  57  57  0.196    11.311  0.239  0.239    1233  55  55  0.194    11.849  0.167  0.286    1282  23  36  0.383 0.090 0.100   11.816  0.297  0.594    1276  37  68  0.373 0.090 0.110     7.997  4.374  1.458     897    486    176  0.188     -1    apo 
   6613846  4281  86   1.981 0.023   0.065 0.060    21.130  1.222  1.222    1999 144 144  0.267    19.877  1.149  1.149    1881 135 135  0.263    21.744  0.865  0.779    2043  89  73  0.413 0.100 0.120   21.599  0.757  1.514    2019  78 145  0.403 0.110 0.120    16.956 49.028  5.657    1506   4772    573  0.282     -1    apo 
   6614588  4834  86   2.525 0.008  -0.141 0.060    11.088  0.283  0.283    1328  61  61  0.222    11.171  0.285  0.285    1338  62  62  0.222    11.282  0.091  0.068    1334  16  11  0.283 0.080 0.070   11.286  0.186  0.051    1336  24  10  0.283 0.080 0.070     7.658 11.158  1.339     955   1352    225  0.223      1    apo 
   6629205  4690  86   2.466 0.011  -0.018 0.060    12.849  0.413  0.413     581  30  30  0.519    12.914  0.416  0.416     584  30  30  0.519    12.598  0.310  0.341     572  19  17  0.263 0.080 0.080   12.584  0.334  0.372     573  18  20  0.263 0.080 0.080    17.515  8.814  3.205     785    387    141  0.590      1    apo 
   6631489  4597  86   2.211 0.015   0.029 0.060    17.330  0.725  0.725     786  46  46  0.415    16.459  0.688  0.688     747  43  43  0.405    18.413  0.276  0.608     837  12  32  0.163 0.090 0.090   18.433  0.258  0.700     839  12  38  0.183 0.080 0.090    14.202  7.625  2.773     664    317    119  0.409     -1    apo 
   6664431  5070  86   2.833 0.006  -0.058 0.060     9.324  0.196  0.196     921  39  39  0.181     9.494  0.199  0.199     938  40  40  0.182     9.366  0.224  0.042     913  22   5  0.243 0.070 0.070    9.380  0.261  0.056     915  24   7  0.233 0.070 0.070    14.347 30.474  3.657    1471   3010    446  0.197      1    apo 
   6664950  4804  86   2.502 0.011  -0.383 0.060    10.874  0.354  0.354    1859  94  94  0.196    10.842  0.353  0.353    1854  93  93  0.196    11.202  0.157  0.180    1913  31  31  0.323 0.070 0.070   11.212  0.203  0.180    1916  38  35  0.323 0.070 0.070    15.100 24.355  5.295    2435   4323    831  0.197      1    apo 
   6665058  4680  86   2.932 0.005  -0.192 0.060     5.993  0.112  0.112     797  35  35  0.180     5.634  0.105  0.105     750  33  33  0.176     6.027  0.168  0.096     808  23  14  0.323 0.070 0.070    5.696  0.231  0.142     765  29  21  0.303 0.080 0.080     7.299  5.601  1.400     929    733    153  0.191      0    apo 
   6665526  5060  86   3.264 0.006  -0.324 0.060     4.618  0.092  0.092     676  28  28  0.138     4.536  0.091  0.091     664  28  28  0.133     4.590  0.102  0.046     672  18   8  0.143 0.070 0.070    4.554  0.083  0.093     666  14  14  0.133 0.070 0.070     5.216  1.351  0.750     762    178     99  0.183     -1    apo 
   6666229  4450  86   1.693 0.019  -0.409 0.060    19.201  2.705  2.705    2164 318 318  0.226    17.593  2.478  2.478    1983 291 291  0.226    22.894  2.418  1.036    2518 300 140  0.193 0.080 0.090   22.705  2.105  0.972    2494 264 113  0.203 0.080 0.090    22.197 40.157  7.723    2692   4337    964  0.227     -1    apo 
   6671492  5908  77   3.826 0.025   0.200 0.101     2.516  0.169  0.169     546  40  40  0.157     2.582  0.174  0.174     560  41  41  0.161     2.530  0.054  0.092     557  12  24  0.053 0.080 0.080    2.553  0.051  0.083     561  12  20  0.053 0.080 0.080     4.330 16.864  1.205    1002   3599    288  0.339      0    spc 
   6677653  4983  86   2.778 0.008   0.134 0.060    10.733  0.265  0.265    1207  54  54  0.173    10.895  0.269  0.269    1225  55  55  0.173    10.665  0.096  0.032    1191   9   9  0.103 0.080 0.080   10.743  0.032  0.086    1198   6  10  0.103 0.080 0.080     9.499  7.309  1.949    1118    830    232  0.178      1    apo 
   6678428  4773  86   2.460 0.008  -0.040 0.060    10.734  0.311  0.311    1353  65  65  0.173    10.775  0.313  0.313    1358  66  66  0.173    11.238  0.078  0.056    1388  11   8  0.243 0.080 0.070   11.249  0.101  0.045    1388  12   7  0.243 0.080 0.070    11.012 28.477  3.286    1496   3677    460  0.247      1    apo 
   6678432  4563  86   2.646 0.006   0.116 0.060     9.079  0.185  0.185     774  36  36  0.192     8.585  0.175  0.175     732  34  34  0.191     9.051  0.204  0.249     765  23  21  0.243 0.090 0.090    8.377  0.478  0.279     708  40  27  0.183 0.140 0.110     8.236  3.126  1.302     713    247    101  0.193     -1    apo 
   6679371  6479  77   3.968 0.004   0.010 0.101     2.407  0.040  0.040     186   6   6  0.025     2.273  0.038  0.038     176   6   6  0.023     2.258  0.027  0.010     175   3   2  0.003 0.070 0.070    2.235  0.018  0.020     173   2   2  0.083 0.070 0.070     2.325  0.122  0.122     179      8      8  0.024      0    spc 
   6680386  4898  86   2.380 0.012  -0.341 0.060    10.458  0.347  0.347    1337  67  67  0.288    10.520  0.350  0.350    1345  68  68  0.288    10.439  0.261  0.209    1301  39  29  0.213 0.070 0.070   10.476  0.251  0.188    1306  39  29  0.213 0.070 0.070     8.194 15.556  1.728    1061   2015    252  0.298      1    apo 
   6680734  4571  86   2.135 0.017  -0.402 0.060    15.681  0.680  0.680    2035 120 120  0.209    14.566  0.631  0.631    1890 112 112  0.207    15.918  0.744  0.744    2064  96 107  0.253 0.090 0.090   14.991  0.686  0.686    1936  99  99  0.243 0.100 0.090    12.542 34.608  3.993    1498   4475    358  0.211     -1    apo 
   6681414  4632  86   2.505 0.009  -0.217 0.060    10.004  0.259  0.259    1204  57  57  0.132     9.352  0.242  0.242    1126  54  54  0.130     9.975  0.330  0.300    1194  39  36  0.223 0.090 0.080    9.236  0.184  0.166    1103  22  20  0.183 0.080 0.070     7.312 23.805  1.984     960   2995    333  0.143     -1    apo 
   6688318  5024  86   2.903 0.008  -0.046 0.060     8.518  0.204  0.204    1053  46  46  0.117     8.437  0.202  0.202    1043  46  46  0.117     8.518  0.051  0.051    1042   6   7  0.173 0.070 0.070    8.562  0.051  0.051    1047   7   7  0.163 0.070 0.070     9.018 19.610  2.451    1168   2430    280  0.128     -1    apo 
   6688822  5600  77   3.859 0.019   0.340 0.101     2.173  0.120  0.120     240  15  15  0.072     2.265  0.125  0.125     250  16  16  0.078     2.225  0.037  0.033     245   5   4  0.233 0.090 0.080    2.258  0.036  0.032     249   5   4  0.233 0.090 0.090     2.441  0.223  0.167     268     24     17  0.081      0    spc 
   6689943  5983  77   4.181 0.017  -0.020 0.101     1.546  0.091  0.091     205  14  14  0.069     1.537  0.091  0.091     204  13  13  0.069     1.450  0.039  0.039     192   6   6  0.103 0.080 0.080    1.460  0.039  0.039     193   6   6  0.103 0.080 0.080     1.787  0.164  0.123     240     18     16  0.077      0    spc 
   6690139  4961  86   2.977 0.005  -0.277 0.060     6.776  0.125  0.125    1118  47  47  0.201     6.576  0.121  0.121    1085  45  45  0.199     6.738  0.082  0.061    1115  15  14  0.173 0.070 0.070    6.560  0.180  0.131    1082  30  27  0.173 0.070 0.080     7.061 13.961  1.496    1190   2286    286  0.262      0    apo 
   6693861  5592  77   3.837 0.005  -0.370 0.101     2.042  0.039  0.039     430  16  16  0.089     2.115  0.040  0.040     446  16  16  0.095     2.024  0.028  0.028     429   8   7  0.043 0.080 0.080    2.073  0.025  0.033     440   8   8  0.043 0.080 0.080     2.075  0.352  0.252     423     79     47  0.093      0    spc 
   6696436  4580  86   2.310 0.009  -0.398 0.060    13.297  0.342  0.342     634  31  31  0.151    12.391  0.318  0.318     591  29  29  0.147    13.377  0.296  0.216     642  14  12  0.243 0.080 0.070   12.713  0.360  0.585     607  17  27  0.233 0.110 0.090    14.392  3.983  1.992     694    183    114  0.158     -1    apo 
   6700113  5102  86   2.908 0.006  -0.078 0.060     9.401  0.250  0.250     959  43  43  0.133     9.635  0.256  0.256     983  45  45  0.133     9.376  0.076  0.076     961   4   8  0.223 0.090 0.100    9.458  0.057  0.066     965   6   6  0.203 0.080 0.090    15.805 33.702  4.044    1700   3529    523  0.311      1    apo 
   6705642  4822  86   2.582 0.012   0.025 0.060    11.089  0.354  0.354    1207  60  60  0.249    11.210  0.357  0.357    1220  61  61  0.249    11.191  0.118  0.084    1202  18  11  0.283 0.080 0.080   11.205  0.168  0.084    1204  20  11  0.283 0.080 0.080     6.378  9.263  1.635     711    993    166  0.240      1    apo 
   6717307  4804  86   2.580 0.021   0.127 0.060    10.607  0.536  0.536     732  47  47  0.531    10.296  0.520  0.520     711  45  45  0.527    11.223  0.206  0.183     777  16  14  0.213 0.080 0.080   11.323  0.154  0.257     784  12  18  0.213 0.080 0.080    14.155 48.764  5.045     866   3102    230  0.769     -1    apo 
   6751876  4880  86   2.398 0.008  -0.298 0.060    10.875  0.326  0.326    1529  74  74  0.223    10.914  0.327  0.327    1535  74  74  0.223    10.824  0.175  0.218    1483  24  36  0.263 0.070 0.070   10.835  0.175  0.218    1483  27  33  0.263 0.070 0.070    16.758 31.647  5.063    2555   4254    818  0.225      1    apo 
   6755373  4672  86   2.613 0.008  -0.056 0.060    10.003  0.240  0.240     765  35  35  0.229     9.489  0.227  0.227     726  34  34  0.224    10.099  0.213  0.365     774  21  28  0.203 0.100 0.100    9.700  1.050  0.350     740  87  29  0.203 0.150 0.110    12.684  6.865  2.496     988    517    180  0.251     -1    apo 
   6755830  4715  86   2.525 0.006   0.156 0.060    11.249  0.268  0.268    1039  48  48  0.272    11.347  0.270  0.270    1048  49  49  0.273    11.454  0.080  0.069    1044  10   7  0.203 0.080 0.080   11.451  0.103  0.057    1044  12   7  0.203 0.080 0.080     9.351  4.399  1.760     871    400    160  0.268      1    apo 
   6756579  4974  86   2.510 0.018  -0.246 0.060    13.681  0.790  0.790    1214  84  84  0.287    13.886  0.802  0.802    1233  85  85  0.287    14.674  0.265  0.529    1310  30  59  0.363 0.090 0.130   14.677  0.514  0.360    1312  41  60  0.363 0.090 0.120    18.054 37.368  4.671    1507   3224    372  0.299      1    apo 
   6756648  5006  86   2.830 0.010   0.025 0.060    10.046  0.298  0.298     782  37  37  0.165    10.213  0.303  0.303     794  38  38  0.166     9.782  0.179  0.179     753  15  14  0.143 0.070 0.070    9.807  0.160  0.160     757  12  14  0.133 0.070 0.070    15.201 14.050  3.011    1184   1058    249  0.269      1    apo 
   6757928  5030  86   2.896 0.006   0.012 0.060     8.352  0.174  0.174     572  25  25  0.218     8.278  0.172  0.172     567  24  24  0.218     8.526  0.060  0.051     590   4   4  -0.117 0.070 0.070    8.579  0.043  0.060     592   4   4  -0.117 0.070 0.070     8.247 19.621  2.264     585   1349    162  0.257     -1    apo 
   6762022  4757  86   2.520 0.009   0.017 0.060    11.183  0.295  0.295    1538  72  72  0.165    11.261  0.297  0.297    1549  73  73  0.165    11.339  0.255  0.017    1546  32   9  0.153 0.070 0.080   11.337  0.255  0.017    1546  37   9  0.143 0.080 0.070    14.256 31.553  4.207    1812   4378    486  0.168      1    apo 
   6762849  4255  86   1.746 0.024  -0.142 0.060    25.463  1.880  1.880    2796 239 239  0.256    23.798  1.757  1.757    2613 223 223  0.256    25.946  1.981  2.201    2849 232 258  0.173 0.090 0.090   25.359  2.201  2.201    2768 267 243  0.183 0.090 0.100    83.010  5.579 40.446    9616    154   4765  0.256     -1    apo 
   6764026  4734  86   2.816 0.005   0.101 0.060     7.677  0.147  0.147    1393  60  60  0.153     7.391  0.142  0.142    1341  58  58  0.152     7.728  0.085  0.108    1393  22  20  0.163 0.070 0.070    7.310  0.175  0.044    1315  34  10  0.133 0.080 0.080     3.753  2.283  0.685     686    418    139  0.128      0    apo 
   6764229  4604  86   2.670 0.006  -0.076 0.060     8.453  0.173  0.173    1157  52  52  0.205     7.941  0.163  0.163    1087  49  49  0.204     8.422  0.153  0.119    1158  19  16  0.203 0.070 0.080    7.727  0.070  0.078    1059  11  12  0.123 0.080 0.080     7.430 10.092  1.615    1008   1356    236  0.208      0    apo 
   6766118  4992  86   2.845 0.007   0.042 0.060     9.444  0.208  0.208     566  25  25  0.085     9.394  0.207  0.207     564  25  25  0.085     9.414  0.188  0.038     560  12   3  0.093 0.080 0.070    9.432  0.226  0.056     561  13   3  0.103 0.080 0.080    10.281  2.393  1.710     607    147     88  0.090     -1    apo 
   6766513  6232  77   3.906 0.010  -0.170 0.101     2.088  0.058  0.058     496  20  20  0.128     2.084  0.058  0.058     495  20  20  0.128     2.066  0.037  0.033     494  11  10  0.003 0.080 0.080    2.060  0.033  0.029     493   9   8  0.013 0.070 0.080     1.925  0.479  0.266     445    108     54  0.126      0    spc 
   6767249  4900  86   2.497 0.010  -0.240 0.060    10.435  0.313  0.313    1039  50  50  0.214    10.505  0.316  0.316    1046  50  50  0.214    11.201  0.079  0.169    1102  12  18  0.193 0.070 0.080   11.228  0.102  0.181    1104  12  18  0.193 0.070 0.070    17.315 36.273  5.182    1826   3493    559  0.266      1    apo 
   6768355  4792  86   2.473 0.015  -0.055 0.060    10.950  0.469  0.469    1430  82  82  0.154    11.011  0.472  0.472    1438  83  83  0.154    11.294  0.158  0.079    1450  24  13  0.153 0.080 0.070   11.299  0.187  0.085    1451  28  13  0.153 0.080 0.070    16.550 33.542  4.969    2341   4325    901  0.164      1    apo 
   6768654  4874  86   2.618 0.007  -0.437 0.060     9.934  0.217  0.217    1682  74  74  0.210     9.451  0.207  0.207    1600  70  70  0.209    10.082  0.334  0.274    1700  55  48  0.253 0.100 0.080    9.596  1.091  0.257    1607 204  51  0.263 0.160 0.110    10.510 29.290  3.515    1865   4833    644  0.217     -1    apo 
   6779699  4563  86   2.835 0.006   0.306 0.060     7.064  0.138  0.138     649  29  29  0.095     6.732  0.131  0.131     619  28  28  0.091     7.101  0.090  0.215     647  10  20  0.083 0.090 0.090    6.459  0.039  0.039     587   4   4  -0.017 0.080 0.080     7.864  6.523  1.505     773    611    153  0.124      0    apo 
   6780490  4779  86   2.488 0.006   0.008 0.060    11.311  0.252  0.252    1379  62  62  0.214    11.397  0.254  0.254    1389  62  62  0.215    11.311  0.102  0.068    1358  16  11  0.173 0.070 0.070   11.316  0.153  0.068    1360  20  11  0.163 0.070 0.070    12.932 33.781  4.054    1429   4161    333  0.271      1    apo 
   6785523  4823  86   2.596 0.008   0.085 0.060    11.232  0.296  0.296    1066  50  50  0.130    11.367  0.300  0.300    1079  50  50  0.132    11.168  0.234  0.100    1037  23  11  0.283 0.080 0.080   11.199  0.218  0.100    1041  22  11  0.273 0.080 0.080    15.946 36.927  4.103    1480   3437    430  0.294      1    apo 
   6802438  5300  77   3.683 0.008  -0.170 0.101     2.689  0.065  0.065     330  13  13  0.172     2.754  0.067  0.067     338  14  14  0.189     2.679  0.045  0.053     329   6   7  0.173 0.080 0.090    2.723  0.049  0.044     334   7   7  0.153 0.090 0.090     2.771  0.691  0.384     331     78     39  0.231      0    spc 
   6804138  5028  86   2.831 0.008  -0.118 0.060     8.365  0.255  0.255    1265  61  61  0.753     8.472  0.259  0.259    1281  62  62  0.755     9.071  0.055  0.073    1385  10  11  0.533 0.070 0.070    9.089  0.055  0.064    1391  10  10  0.543 0.070 0.070     6.252 21.556  1.724    1080   3337    385  0.828      1    apo 
   6806100  5462  77   3.895 0.084   0.390 0.101     2.488  0.529  0.529     418  90  90  0.211     2.595  0.551  0.551     436  94  94  0.218     2.228  0.078  0.078     370  14  13  0.393 0.090 0.090    2.265  0.082  0.082     376  13  13  0.393 0.090 0.090     3.999 11.039  0.883     693   1829    196  0.352      0    spc 
   6836321  4964  86   2.471 0.016  -0.377 0.060    10.620  0.431  0.431    1928 106 106  0.224    10.732  0.435  0.435    1949 108 108  0.224    11.089  0.265  0.177    1979  54  34  0.233 0.070 0.070   11.108  0.279  0.195    1985  60  35  0.233 0.070 0.070     8.324 23.181  3.024    1413   4253    327  0.224      1    apo 
   6837256  4767  86   2.462 0.010  -0.628 0.060    12.030  0.336  0.336    1287  61  61  0.258    11.238  0.314  0.314    1202  57  57  0.255    12.021  0.285  0.392    1291  35  38  0.313 0.070 0.070   11.371  0.363  0.443    1222  39  52  0.293 0.070 0.070    13.757 23.861  2.863    1566   2569    447  0.264     -1    apo 
   6837853  5761  77   4.221 0.031   0.130 0.101     1.387  0.152  0.152     253  29  29  0.114     1.412  0.155  0.155     258  29  29  0.115     1.342  0.048  0.043     245  10   9  0.063 0.080 0.080    1.351  0.050  0.046     248   9   9  0.063 0.080 0.080     1.426  0.116  0.090     260     19     14  0.116      0    spc 
   6838375  4978  86   3.172 0.005  -0.316 0.060     4.799  0.090  0.090     710  30  30  0.220     4.680  0.088  0.088     692  29  29  0.218     4.774  0.131  0.029     711  19   8  0.113 0.070 0.070    4.758  0.067  0.162     708  11  27  0.103 0.080 0.080     4.684  2.164  0.812     702    322    107  0.230     -1    apo 
   6838420  4314  86   2.364 0.014   0.368 0.060    12.743  0.452  0.452    1309  72  72  0.253    11.943  0.423  0.423    1227  68  68  0.250    12.464  0.571  0.571    1263  66  66  0.423 0.100 0.100   12.314  0.614  0.511    1242  71  52  0.433 0.090 0.100    12.292 27.345  3.418    1382   2856    408  0.263     -1    apo 
   6838707  4749  86   2.435 0.021  -0.007 0.060    10.851  0.691  0.691    1085  81  81  0.263    10.894  0.694  0.694    1090  81  81  0.263    11.249  0.289  0.089    1109  33  13  0.193 0.070 0.080   11.249  0.289  0.089    1109  33  13  0.193 0.070 0.080    17.913 30.660  4.717    1814   3061    532  0.271      1    apo 
   6843557  4598  86   2.581 0.006   0.137 0.060    10.767  0.224  0.224    1029  47  47  0.256    10.238  0.213  0.213     979  44  44  0.253    11.141  0.022  0.402    1060   9  30  0.373 0.110 0.110   11.164  0.145  0.011    1062   9   6  0.393 0.090 0.080    27.285 49.213 11.357    2900   4558   1227  0.350     -1    apo 
   6843705  4743  86   2.400 0.007  -0.312 0.060    13.594  0.324  0.324    1362  62  62  0.292    12.847  0.306  0.306    1288  59  59  0.272    13.574  0.308  0.411    1354  33  45  0.363 0.090 0.090   12.833  0.818  0.378    1279  88  44  0.333 0.100 0.090    29.045 44.720  9.938    2867   4375   1141  0.350     -1    apo 
   6848299  5344  77   3.909 0.011  -0.200 0.101     1.692  0.083  0.083     290  17  17  0.060     1.753  0.086  0.086     300  18  18  0.061     1.752  0.039  0.035     301   8   7  0.123 0.080 0.080    1.771  0.043  0.036     304   8   7  0.123 0.080 0.080     1.834  0.174  0.130     312     30     20  0.063      0    spc 
   6849148  4536  86   2.153 0.046   0.167 0.060    20.349  4.261  4.261    1330 284 284  0.181    19.507  4.084  4.084    1275 272 272  0.180    23.449  3.112  2.829    1523 223 182  0.223 0.160 0.120   24.130  2.668  3.557    1587 162 243  0.233 0.160 0.130    21.730 49.756  6.219    1579   3423    411  0.193     -1    apo 
   6849167  4864  86   2.450 0.013  -0.189 0.060    10.261  0.410  0.410    1142  63  63  0.175    10.298  0.412  0.412    1146  63  63  0.176    11.168  0.100  0.089    1217  13  10  0.203 0.070 0.080   11.169  0.111  0.089    1218  15  10  0.203 0.070 0.080    12.675 21.413  2.677    1468   2408    419  0.192      1    apo 
   6849932  4412  86   2.055 0.014  -0.402 0.060    16.387  0.625  0.625    1469  83  83  0.192    15.144  0.578  0.578    1358  76  76  0.190    16.608  0.608  0.608    1504  55  61  0.233 0.080 0.080   15.504  0.625  0.625    1399  57  63  0.213 0.090 0.080    12.911 23.802  2.975    1250   2198    352  0.198     -1    apo 
   6850417  4792  86   2.465 0.010  -0.084 0.060    11.183  0.377  0.377    1187  61  61  0.182    11.246  0.379  0.379    1194  61  61  0.182    11.257  0.236  0.067    1174  25   9  0.183 0.070 0.080   11.259  0.253  0.067    1175  28   9  0.183 0.070 0.080    16.517 42.249  5.281    1705   4638    535  0.211      1    apo 
   6851401  5206  86   2.942 0.007  -0.064 0.060     9.116  0.241  0.241    1049  47  47  0.147     9.354  0.247  0.247    1076  48  48  0.148     9.125  0.046  0.027    1044   6   5  0.353 0.080 0.080    9.167  0.055  0.046    1047   5   5  0.323 0.090 0.090    14.947 32.335  3.880    1821   3698    569  0.161      1    apo 
   6851499  4686  86   2.620 0.006  -0.240 0.060     8.787  0.194  0.194     798  36  36  0.133     8.243  0.182  0.182     748  34  34  0.131     8.793  0.106  0.177     796  11  17  0.213 0.070 0.070    8.197  0.074  0.124     739   8  12  0.173 0.070 0.070    13.608 48.341  4.028    1312   4385    487  0.161      0    apo 
   6853020  6212  77   3.971 0.041   0.110 0.101     2.121  0.238  0.238     384  45  45  0.077     2.104  0.236  0.236     382  44  44  0.076     2.058  0.065  0.065     376  12  13  -0.037 0.080 0.070    2.058  0.062  0.062     375  11  13  -0.027 0.070 0.080     2.478  0.362  0.253     453     61     43  0.103      0    spc 
   6854391  4939  86   2.705 0.011  -0.049 0.060    10.140  0.329  0.329    1261  63  63  0.206    10.280  0.334  0.334    1278  63  63  0.206    10.571  0.107  0.214    1321  19  32  0.113 0.080 0.090   10.503  0.171  0.150    1310  29  21  0.093 0.090 0.090    13.682 36.187  4.342    1657   4472    516  0.217      1    apo 
   6859803  4987  86   3.147 0.005  -0.278 0.060     5.105  0.092  0.092     368  15  15  0.192     4.987  0.090  0.090     360  15  15  0.189     5.141  0.026  0.103     371   6   6  0.163 0.070 0.070    4.902  0.140  0.040     354  11   4  0.143 0.070 0.070     5.414  0.642  0.551     392     45     34  0.198      0    apo 
   6860004  4899  86   3.260 0.014   0.220 0.060     4.836  0.166  0.166     739  38  38  0.144     4.766  0.164  0.164     728  37  37  0.142     4.869  0.109  0.133     737  22  22  0.113 0.090 0.080    4.772  0.167  0.167     723  23  28  0.093 0.090 0.090     3.744  1.231  0.589     557    196     87  0.129     -1    apo 
   6864995  4858  86   2.512 0.019  -0.109 0.060    10.393  0.482  0.482     936  56  56  0.161    10.459  0.485  0.485     942  57  57  0.161    11.245  0.135  0.068    1000  14   8  0.163 0.070 0.070   11.249  0.119  0.085    1002  15  11  0.163 0.080 0.070    12.445 20.466  2.791    1231   1872    277  0.182      1    apo 
   6866587  4752  86   2.531 0.009   0.094 0.060    10.698  0.300  0.300    1088  52  52  0.154    10.774  0.302  0.302    1096  53  53  0.154    11.328  0.103  0.080    1129  13   9  0.263 0.080 0.080   11.336  0.092  0.080    1131  10   9  0.253 0.080 0.080     7.829 45.174  2.317     751   4491    214  0.250      1    apo 
   6871472  4482  86   2.261 0.023   0.204 0.060    11.563  0.664  0.664    1279  90  90  0.251    10.946  0.629  0.629    1211  85  85  0.247    12.312  0.392  0.271    1331  50  32  0.233 0.080 0.090   12.294  0.392  0.271    1330  51  31  0.233 0.080 0.080    12.637 29.019  3.224    1362   3117    390  0.379     -1    apo 
   6878041  4968  86   2.779 0.008   0.052 0.060     9.493  0.297  0.297     701  35  35  0.264     9.619  0.301  0.301     710  35  35  0.265     9.616  0.363  0.057     705  26   4  0.163 0.080 0.080    9.616  0.385  0.048     707  30   5  0.163 0.080 0.080    12.022 11.863  2.373     867    870    186  0.403      1    apo 
   6887430  4776  86   2.794 0.008  -0.131 0.060     7.933  0.185  0.185    1131  51  51  0.588     7.566  0.176  0.176    1079  49  49  0.584     7.914  0.224  0.102    1146  32  21  0.393 0.070 0.080    7.623  0.168  0.184    1096  28  25  0.363 0.080 0.080     5.017  4.400  1.048     686    613    112  0.518     -1    apo 
   6888638  4236  86   1.689 0.029  -0.046 0.060    28.190  8.570  8.570    1372 421 421  0.465    26.434  8.036  8.036    1287 395 395  0.458    32.165 10.894  7.262    1546 543 362  0.603 0.140 0.130   33.073  9.986  7.262    1561 556 370  0.603 0.140 0.130    57.284 100.123 26.956    2696   4675   1169  0.806     -1    apo 
   6923677  4972  86   2.699 0.006  -0.060 0.060    10.748  0.242  0.242     632  28  28  0.138    10.902  0.245  0.245     641  29  29  0.140    10.591  0.447  0.128     616  26   9  0.103 0.070 0.060   10.719  0.332  0.221     624  23  15  0.123 0.070 0.070    10.463  1.923  1.346     628    112     75  0.140      1    apo 
   6925158  4775  86   2.869 0.005   0.090 0.060     7.737  0.146  0.146    1006  43  43  0.257     7.470  0.141  0.141     971  42  42  0.254     7.691  0.069  0.069     990  15   9  0.263 0.080 0.080    7.373  0.162  0.088     950  23  15  0.243 0.080 0.080     8.828 43.137  2.975    1271   5399    540  0.335      0    apo 
   6928997  4783  86   2.989 0.005   0.170 0.060     6.450  0.129  0.129     907  40  40  0.284     6.265  0.126  0.126     881  38  38  0.282     6.460  0.104  0.117     905  16  16  0.193 0.080 0.080    6.226  0.112  0.136     870  19  19  0.193 0.080 0.080     7.208 19.171  1.598    1121   2757    331  0.337      0    apo 
   6929280  4663  86   2.431 0.017   0.103 0.060    11.017  0.499  0.499    1327  80  80  0.231    10.533  0.477  0.477    1269  76  76  0.230    11.348  0.253  0.084    1342  32  14  0.243 0.080 0.080   11.365  0.253  0.101    1341  35  13  0.233 0.080 0.080    20.550 39.828  8.534    2225   4846    808  0.237     -1    apo 
   6933899  5832  77   4.092 0.003  -0.010 0.101     1.579  0.026  0.026     150   5   5  0.032     1.624  0.026  0.026     154   5   5  0.033     1.574  0.039  0.023     150   4   3  0.103 0.080 0.080    1.637  0.017  0.032     156   1   3  0.123 0.080 0.080     1.492  0.082  0.082     142      7      6  0.030      0    spc 
   6934780  4880  86   2.325 0.015  -0.358 0.060    10.049  0.446  0.446    1727 101 101  0.200    10.151  0.451  0.451    1744 102 102  0.200    10.641  0.230  0.167    1776  48  30  0.193 0.070 0.070   10.663  0.251  0.168    1781  48  31  0.193 0.070 0.070     7.676 33.113  3.425    1086   5818    375  0.203      1    apo 
   6935260  4705  86   2.537 0.007  -0.132 0.060    10.852  0.234  0.234    1060  47  47  0.142    10.280  0.222  0.222    1004  45  45  0.138    11.226  0.023  0.113    1092   7  13  0.293 0.070 0.100   11.231  0.045  0.068    1094   7   8  0.303 0.070 0.080     8.608  3.275  1.364     877    294    131  0.132     -1    apo 
   6936990  4592  86   2.485 0.011   0.259 0.060    11.293  0.368  0.368    1713  88  88  0.225    11.350  0.370  0.370    1722  89  89  0.225    11.537  0.190  0.086    1724  31  13  0.253 0.080 0.080   11.547  0.224  0.086    1726  36  15  0.253 0.080 0.080    13.127 32.304  5.210    1818   4927    704  0.228      1    apo 
   6939158  4512  86   2.370 0.009   0.040 0.060    13.572  0.367  0.367    1899  93  93  0.239    12.819  0.346  0.346    1793  87  87  0.237    13.586  0.421  0.379    1892  59  59  0.363 0.100 0.090   13.329  0.369  0.369    1854  63  57  0.373 0.100 0.110    13.139 32.750  4.367    1708   4636    535  0.243     -1    apo 
   6940048  4866  86   2.400 0.010  -0.275 0.060    10.290  0.306  0.306     845  41  41  0.119    10.334  0.307  0.307     849  41  41  0.120    10.850  0.098  0.228     872   9  23  0.183 0.070 0.080   10.841  0.114  0.341     870  10  56  0.183 0.070 0.070    18.243 60.681  7.282    1461   4989    576  0.336      1    apo 
   6947945  5400  77   3.797 0.009  -0.080 0.101     2.189  0.136  0.136     337  24  24  0.119     2.266  0.141  0.141     348  24  24  0.127     2.213  0.060  0.060     341  10  10  0.183 0.080 0.090    2.234  0.060  0.060     344  10  10  0.183 0.080 0.090     2.510  0.395  0.277     388     52     39  0.160      0    spc 
   6948001  4703  86   2.585 0.007  -0.180 0.060     9.779  0.220  0.220    1135  52  52  0.261     9.227  0.207  0.207    1071  49  49  0.260     9.744  0.293  0.176    1132  34  25  0.213 0.080 0.080    9.111  0.363  0.231    1059  42  31  0.173 0.080 0.080    14.129 40.175  4.636    1571   4760    595  0.278     -1    apo 
   6949816  4768  86   2.817 0.005  -0.407 0.060     6.944  0.133  0.133     857  37  37  0.137     6.509  0.125  0.125     803  35  35  0.133     7.156  0.058  0.072     892   8   8  0.233 0.070 0.070    6.710  0.074  0.040     833  10   6  0.203 0.070 0.070     7.234  4.777  1.470     924    606    170  0.147      0    apo 
   6951925  4760  86   2.541 0.012   0.162 0.060    10.591  0.339  0.339    1293  65  65  0.203    10.670  0.341  0.341    1302  66  66  0.204    11.301  0.079  0.057    1360  11   8  0.223 0.070 0.080   11.312  0.125  0.046    1361  12   8  0.223 0.070 0.080    36.423 31.520 21.567    4386   3806   2474  0.405      1    apo 
   6957157  4837  86   2.472 0.009  -0.007 0.060    12.697  0.347  0.347     906  43  43  0.128    12.850  0.351  0.351     917  44  44  0.129    12.475  0.292  0.365     868  23  25  0.183 0.080 0.080   12.519  0.329  0.402     873  25  28  0.183 0.080 0.080    10.859  3.581  1.791     756    263    117  0.121      1    apo 
   6960978  4970  86   2.784 0.007  -0.035 0.060     8.959  0.201  0.201     876  38  38  0.255     9.080  0.203  0.203     887  39  39  0.257     9.439  0.114  0.483     916  16  52  0.223 0.100 0.090    9.544  0.128  0.128     928  17  13  0.273 0.100 0.090     7.433 19.329  2.071     723   1863    155  0.342      1    apo 
   6964342  4577  86   2.509 0.010   0.084 0.060    11.154  0.303  0.303     620  30  30  0.287    10.561  0.287  0.287     587  29  29  0.280    11.414  0.080  0.102     632   6   6  0.383 0.090 0.100   11.416  0.103  0.114     632   6   6  0.373 0.090 0.100    10.981  5.246  1.967     621    295    118  0.322     -1    apo 
   7006979  4882  86   2.456 0.009  -0.263 0.060    11.057  0.353  0.353     717  36  36  0.089    11.137  0.356  0.356     722  36  36  0.089    11.148  0.200  0.100     705  15   7  0.213 0.070 0.080   11.154  0.233  0.116     705  17   7  0.213 0.070 0.080    15.947 32.904  4.292    1098   2193    263  0.107      1    apo 
   7008219  4730  86   2.420 0.008   0.011 0.060    10.117  0.302  0.302    1117  55  55  0.236    10.153  0.303  0.303    1121  55  55  0.237    11.138  0.056  0.045    1202   7   7  0.343 0.070 0.080   11.146  0.056  0.045    1202   8   6  0.343 0.070 0.080    17.940 37.598  5.784    2196   4107    822  0.258      1    apo 
   7014894  4918  86   2.778 0.007   0.060 0.060     9.414  0.212  0.212     507  22  22  0.204     9.538  0.215  0.215     514  23  23  0.204     9.578  0.038  0.048     515   3   4  0.113 0.080 0.080    9.603  0.105  0.019     516   5   3  0.103 0.070 0.070    11.892  3.124  1.562     645    156     86  0.222      1    apo 
   7014958  4649  86   2.735 0.006   0.205 0.060     9.008  0.187  0.187    1415  64  64  0.293     8.626  0.179  0.179    1355  61  61  0.291     8.963  0.213  0.195    1399  35  31  0.233 0.080 0.080    8.505  0.225  0.190    1329  34  34  0.223 0.090 0.100    11.454 31.196  3.899    1710   4925    657  0.301     -1    apo 
   7017044  4719  86   2.411 0.012  -0.070 0.060    10.622  0.413  0.413     963  54  54  0.091    10.640  0.413  0.413     964  54  54  0.091    11.144  0.100  0.077     988  10   7  0.183 0.080 0.080   11.138  0.100  0.066     988  10   7  0.183 0.080 0.080    13.468 26.059  3.127    1345   2418    387  0.123      1    apo 
   7018252  4804  86   2.348 0.011  -0.273 0.060    11.493  0.379  0.379    1186  60  60  0.153    10.957  0.361  0.361    1131  57  57  0.150    11.426  0.309  0.309    1159  35  35  0.123 0.070 0.070   11.410  0.309  0.344    1157  35  38  0.123 0.070 0.070    11.138 49.317  3.523    1189   5116    379  0.215     -1    apo 
   7019341  5739  77   4.166 0.020   0.380 0.101     1.524  0.090  0.090     333  22  22  0.060     1.561  0.092  0.092     341  23  23  0.061     1.523  0.023  0.035     331   7   8  0.163 0.080 0.080    1.532  0.028  0.031     334   7   8  0.163 0.080 0.080     1.754  0.367  0.204     387     75     54  0.065      0    spc 
   7033467  4688  86   2.761 0.006   0.161 0.060     9.218  0.192  0.192     656  30  30  0.177     8.849  0.185  0.185     630  28  28  0.173     9.537  0.055  0.468     681   7  36  0.263 0.110 0.160    9.551  0.048  0.865     683   4  68  0.293 0.090 0.200    13.202 16.445  2.860     918   1112    212  0.220      0    apo 
   7036099  4800  86   2.713 0.007   0.083 0.060     9.923  0.221  0.221     994  44  44  0.177     9.604  0.214  0.214     962  43  43  0.174    10.182  0.244  0.015    1023  17  11  0.333 0.070 0.110   10.363  0.107  0.214    1037  12  22  0.313 0.080 0.100    15.520 39.411  4.729    1515   3905    450  0.363     -1    apo 
   7036151  4813  86   2.525 0.009   0.020 0.060    12.445  0.372  0.372    1355  66  66  0.203    12.583  0.376  0.376    1370  67  67  0.204    12.226  0.208  0.445    1310  27  49  0.223 0.080 0.080   12.381  0.093  0.528    1327  12  60  0.233 0.070 0.080    11.023 22.614  2.714    1195   2406    289  0.222      1    apo 
   7038145  5976  77   3.831 0.024   0.260 0.101     2.503  0.199  0.199     632  54  54  0.111     2.552  0.203  0.203     644  55  55  0.112     2.536  0.061  0.076     643  18  21  0.113 0.080 0.080    2.541  0.061  0.077     645  18  19  0.113 0.080 0.080     2.038  0.449  0.281     516    104     74  0.100      0    spc 
   7093179  4623  86   2.386 0.007  -0.257 0.060    11.904  0.277  0.277    1059  49  49  0.244    11.121  0.259  0.259     990  46  46  0.242    12.083  0.152  0.335    1068  16  30  0.373 0.100 0.080   11.311  0.650  0.300     998  59  29  0.363 0.130 0.100    13.359 11.737  2.347    1189   1045    224  0.250     -1    apo 
   7097136  4753  86   2.537 0.019   0.059 0.060    12.740  0.721  0.721     701  48  48  0.190    12.287  0.695  0.695     676  46  46  0.189    12.060  1.871  0.585     657 109  36  0.143 0.110 0.090   12.210  2.083  0.694     669 122  41  0.153 0.120 0.100    11.280  6.792  2.038     658    368    122  0.193     -1    apo 
   7098510  4800  86   2.478 0.009  -0.021 0.060    10.609  0.319  0.319     510  25  25  0.168    10.263  0.309  0.309     493  24  24  0.163    11.299  0.045  0.102     535   4   5  0.113 0.070 0.070   11.305  0.068  0.068     535   4   4  0.113 0.070 0.070    11.612  4.227  1.691     580    192     85  0.217     -1    apo 
   7100768  4744  86   2.296 0.011  -0.258 0.060    10.065  0.814  0.814    1507 136 136  0.184     9.729  0.787  0.787    1457 131 131  0.184    11.354  0.577  0.311    1663  95  51  0.203 0.080 0.080   11.354  0.577  0.311    1660  91  45  0.203 0.080 0.080    20.052 29.619  7.679    2970   4499   1125  0.189     -1    apo 
   7103006  6344  77   4.036 0.004   0.020 0.101     2.036  0.034  0.034     163   6   6  0.035     1.970  0.033  0.033     158   5   5  0.034     1.979  0.028  0.016     159   3   2  0.073 0.070 0.070    1.953  0.025  0.008     157   2   2  0.103 0.070 0.070     2.014  0.106  0.089     162      7      6  0.035      0    spc 
   7103666  4737  86   2.467 0.009   0.016 0.060    11.078  0.325  0.325    1438  70  70  0.128    11.137  0.327  0.327    1446  71  71  0.128    11.290  0.135  0.051    1445  20  10  0.133 0.070 0.080   11.298  0.152  0.067    1444  22  11  0.123 0.080 0.070    12.423 33.883  3.910    1565   4338    482  0.134      1    apo 
   7107778  5093  77   3.652 0.004   0.050 0.101     2.930  0.069  0.069     448  18  18  0.070     2.955  0.070  0.070     452  19  19  0.070     2.938  0.059  0.065     448   9  14  0.203 0.090 0.090    2.959  0.052  0.082     451  10  15  0.193 0.090 0.090     3.839  2.157  0.719     580    342    114  0.085      0    spc 
   7108501  4972  86   2.625 0.009  -0.222 0.060    11.931  0.327  0.327    1450  67  67  0.162    12.122  0.332  0.332    1473  68  68  0.163    12.199  0.214  0.729    1486  24  95  0.253 0.090 0.090   12.447  0.337  0.524    1508  37  69  0.253 0.090 0.080     9.156  9.976  1.919    1098   1204    253  0.163      1    apo 
   7109064  4908  86   2.704 0.008   0.013 0.060    10.061  0.261  0.261    1302  60  60  0.194    10.199  0.265  0.265    1320  60  60  0.195    10.381  0.156  0.016    1342  18   8  0.163 0.070 0.070   10.408  0.125  0.042    1346  17  11  0.153 0.070 0.060    29.245 31.616 12.646    3219   4340   1266  0.245      1    apo 
   7109120  4505  86   2.674 0.006   0.369 0.060     8.823  0.179  0.179     872  40  40  0.161     8.368  0.170  0.170     828  38  38  0.158     8.741  0.332  0.052     861  29   9  0.083 0.090 0.090    8.063  0.162  0.097     790  15  11  0.003 0.100 0.090    13.958 31.716  3.524    1364   3117    390  0.204     -1    apo 
   7117050  4710  86   2.583 0.010   0.260 0.060    11.356  0.348  0.348    1172  58  58  0.186    11.472  0.351  0.351    1184  59  59  0.186    11.337  0.241  0.120    1153  29  15  0.153 0.080 0.090   11.428  0.278  0.208    1164  32  24  0.153 0.080 0.090    17.046 41.540  4.616    1614   4334    377  0.221      1    apo 
   7118412  4849  86   2.577 0.007   0.077 0.060    11.466  0.265  0.265    1395  63  63  0.169    11.610  0.268  0.268    1413  63  63  0.170    11.381  0.171  0.154    1359  20  20  0.143 0.080 0.080   11.369  0.207  0.138    1360  30  19  0.143 0.080 0.080    15.619 35.331  4.240    2182   4279    823  0.324      1    apo 
   7119181  4857  86   2.739 0.006  -0.158 0.060     9.464  0.190  0.190    1426  62  62  0.215     9.110  0.183  0.183    1372  59  59  0.214     9.775  0.025  0.368    1473   7  52  0.383 0.070 0.100    9.746  0.044  0.750    1472  13 120  0.353 0.090 0.110     9.022 26.196  2.096    1343   3831    306  0.332      0    apo 
   7119694  4540  86   2.210 0.007  -0.147 0.060    16.165  0.384  0.384    1664  78  78  0.235    15.224  0.362  0.362    1567  74  74  0.233    16.156  0.290  0.355    1649  37  41  0.343 0.090 0.080   15.308  0.580  0.369    1556  64  38  0.343 0.090 0.100    17.899 45.220  5.024    1780   4720    488  0.454     -1    apo 
   7119934  4997  86   2.703 0.012  -0.009 0.060    10.871  0.338  0.338    1495  73  73  0.222    11.031  0.342  0.342    1517  74  74  0.222    11.043  0.272  0.466    1512  90  64  0.133 0.090 0.080   11.071  0.658  0.039    1516  90  11  0.163 0.090 0.080     8.524 17.725  2.312    1285   2517    373  0.232      1    apo 
   7121674  4872  86   2.717 0.007  -0.188 0.060    10.117  0.220  0.220     878  39  39  0.184     9.756  0.212  0.212     847  37  37  0.183    10.470  0.021  0.399     915   7  37  0.293 0.090 0.090   10.501  0.147  0.231     920  11  30  0.303 0.090 0.110     8.988  3.605  1.202     826    287    127  0.184      0    apo 
   7122218  4105  86   1.312 0.009  -0.271 0.060    39.801  5.263  5.263    2953 412 412  0.347    37.208  4.921  4.921    2765 386 386  0.322    42.751  4.932  4.932    3196 409 409  -0.007 0.230 0.190   42.727  5.425  5.425    3195 428 428  -0.007 0.240 0.190    13.322 58.611  3.907     974   4290    358  0.349     -1    apo 
   7133688  6381  77   4.024 0.058   0.080 0.101     2.007  0.301  0.301     450  69  69  0.162     1.956  0.294  0.294     439  67  67  0.154     1.950  0.059  0.059     437  15  15  0.113 0.070 0.080    1.935  0.058  0.058     434  14  13  0.113 0.070 0.080     1.892  1.332  0.296     454    293     98  0.213      0    spc 
   7174470  5990  77   3.924 0.038   0.170 0.101     2.518  0.254  0.254     440  46  46  0.106     2.532  0.255  0.255     442  46  46  0.106     2.283  0.065  0.090     400  13  17  0.083 0.070 0.080    2.301  0.063  0.077     404  11  16  0.083 0.080 0.080     2.560  0.331  0.248     448     54     41  0.108      0    spc 
   7175826  4788  86   2.774 0.005  -0.113 0.060     8.298  0.158  0.158     858  37  37  0.125     7.930  0.151  0.151     820  35  35  0.124     8.300  0.134  0.201     855  13  24  0.223 0.070 0.080    7.882  0.189  0.130     809  18  16  0.193 0.070 0.080     8.080  3.038  1.215     838    299    133  0.128      0    apo 
   7176070  4096  86   1.781 0.020   0.082 0.060    24.214  1.312  1.312    1140  81  81  0.268    22.586  1.224  1.224    1064  75  75  0.253    23.898  1.480  0.987    1112  69  52  0.473 0.120 0.130   23.261  1.178  1.060    1077  66  44  0.473 0.120 0.140    30.643 60.731  8.997    1471   2897    429  0.295     -1    apo 
   7177015  4728  86   2.825 0.006   0.121 0.060     8.115  0.163  0.163     762  34  34  0.172     7.805  0.157  0.157     733  32  32  0.161     8.107  0.115  0.197     756  15  18  0.153 0.080 0.080    7.652  0.320  0.137     712  30  13  0.103 0.100 0.090     8.847  3.368  1.403     870    293    130  0.195     -1    apo 
   7188504  4718  86   2.392 0.008  -0.224 0.060    10.436  0.293  0.293     720  35  35  0.093     9.862  0.277  0.277     680  33  33  0.090    10.919  0.143  0.223     740  10  19  0.233 0.070 0.080   10.926  0.132  0.214     741   9  17  0.233 0.070 0.070     6.901  2.610  1.305     479    186     70  0.083     -1    apo 
   7189610  4835  86   2.469 0.021  -0.053 0.060    11.767  0.622  0.622    1013  67  67  0.138    11.855  0.627  0.627    1020  67  67  0.138    11.371  0.535  0.178     957  49  21  0.133 0.080 0.080   11.366  0.583  0.208     955  53  21  0.133 0.080 0.080    16.008 50.355  5.810    1439   4236    530  0.202      1    apo 
   7190047  4682  86   2.384 0.009  -0.066 0.060    10.831  0.355  0.355    1390  71  71  0.174    10.832  0.355  0.355    1391  71  71  0.174    11.034  0.173  0.259    1389  27  34  0.183 0.080 0.070   11.041  0.173  0.238    1390  27  37  0.183 0.080 0.070    13.976 37.325  4.666    1774   4819    498  0.322      1    apo 
   7191496  5012  86   2.130 0.007  -2.239 0.060    14.908  0.404  0.404    2597 119 119  0.227    14.164  0.384  0.384    2468 113 113  0.226    15.029  0.364  0.455    2634  72  88  0.313 0.060 0.060   14.325  0.430  0.301    2508  75  75  0.303 0.060 0.060    11.462 24.887  3.111    2296   4155    866  0.227     -1    apo 
   7191673  4615  86   2.401 0.010   0.204 0.060    12.320  0.374  0.374    1066  53  53  0.210    12.406  0.377  0.377    1073  54  54  0.210    12.043  0.508  0.559    1022  44  53  0.143 0.080 0.090   12.019  0.572  0.572    1018  54  54  0.143 0.080 0.090    22.932 52.016  7.431    1978   4507    541  0.236      1    apo 
   7191945  4970  86   2.678 0.009  -0.157 0.060    10.513  0.280  0.280    1479  68  68  0.226    10.675  0.284  0.284    1502  69  69  0.227    10.702  0.300  0.107    1503  45  18  0.183 0.090 0.090   10.735  0.276  0.148    1507  48  22  0.203 0.090 0.090    11.626 24.835  2.980    1723   3443    530  0.236      1    apo 
   7199397  5896  75   3.761 0.012  -0.170 0.100     2.571  0.120  0.120     426  24  24  0.123     2.638  0.123  0.123     437  24  24  0.127     2.510  0.045  0.045     418   9   9  0.093 0.080 0.080    2.525  0.051  0.046     422   9   9  0.103 0.080 0.080     2.617  0.308  0.269     427     49     39  0.126      0    spc 
   7200117  4640  86   2.666 0.006   0.148 0.060    10.044  0.204  0.204     801  36  36  0.128    10.115  0.206  0.206     807  36  36  0.128    10.036  0.301  0.211     796  26  18  0.133 0.090 0.080    9.859  0.757  0.408     782  66  36  0.183 0.080 0.110    15.096 24.289  3.168    1173   1843    284  0.152      1    apo 
   7204369  4348  86   2.098 0.015  -0.008 0.060    18.134  0.757  0.757    1299  77  77  0.232    17.025  0.710  0.710    1219  72  72  0.229    18.345  1.005  0.731    1297  78  52  0.453 0.100 0.100   17.424  0.952  0.865    1234  67  61  0.423 0.110 0.100     6.805  1.448  0.805     487     98     56  0.113     -1    apo 
   7206531  4863  86   2.571 0.014   0.043 0.060    11.220  0.432  0.432    1758  95  95  0.398    11.351  0.437  0.437    1779  97  97  0.399    11.282  0.222  0.085    1753  37  19  0.213 0.080 0.080   11.281  0.239  0.068    1754  40  19  0.213 0.080 0.080    14.495 30.049  5.779    2508   4625    925  0.433      1    apo 
   7206837  6305  77   4.181 0.006   0.100 0.101     1.610  0.031  0.031     193   7   7  0.027     1.576  0.030  0.030     188   6   6  0.026     1.576  0.019  0.016     188   3   2  0.023 0.080 0.070    1.572  0.016  0.013     188   2   2  0.043 0.070 0.070     1.740  0.163  0.136     210     20     17  0.031      0    spc 
   7211754  4397  86   2.240 0.010   0.302 0.060    15.848  0.448  0.448    1063  54  54  0.277    14.959  0.423  0.423    1004  51  51  0.272    15.784  0.474  0.379    1045  38  25  0.253 0.100 0.120   15.671  0.387  0.609    1036  33  44  0.263 0.100 0.100    10.779  4.380  1.877     724    285    116  0.243     -1    apo 
   7215997  4641  86   2.157 0.012  -0.165 0.060    24.305  0.822  0.822    1156  61  61  0.460    23.976  0.811  0.811    1141  60  60  0.454    23.543  1.607  0.189    1128  86  10  0.413 0.090 0.080   23.740  1.841  0.345    1130  94  11  0.423 0.090 0.090    39.026 98.707 12.875    1681   4553    525  0.878     -1    apo 
   7218053  6354  77   3.813 0.023   0.030 0.101     2.635  0.296  0.296     179  21  21  0.085     2.571  0.289  0.289     175  20  20  0.079     2.620  0.093  0.083     177   6   6  0.163 0.090 0.090    2.612  0.087  0.079     177   6   6  0.163 0.100 0.090     2.718  0.161  0.143     185      9      8  0.095      0    spc 
   7259237  4726  86   3.145 0.005   0.230 0.060     4.990  0.091  0.091     584  25  25  0.141     4.842  0.088  0.088     567  24  24  0.134     5.072  0.010  0.005     593   2   3  0.123 0.080 0.080    4.893  0.022  0.147     571   5  17  0.123 0.080 0.100     5.363  1.306  0.725     629    155     89  0.160      0    apo 
   7259653  4736  86   2.509 0.008  -0.220 0.060    11.274  0.276  0.276    1517  70  70  0.275    10.658  0.261  0.261    1434  66  66  0.274    11.281  0.188  0.051    1501  27  11  0.563 0.080 0.080   11.283  0.237  0.051    1500  36  11  0.563 0.070 0.080     9.913 21.990  2.537    1246   2899    348  0.275     -1    apo 
   7264595  5647  77   3.678 0.020  -0.190 0.101     2.407  0.304  0.304     460  60  60  0.125     2.501  0.316  0.316     478  62  62  0.127     2.675  0.097  0.097     512  19  19  0.063 0.080 0.080    2.691  0.103  0.094     514  21  19  0.063 0.080 0.080     2.787  0.910  0.404     532    173     74  0.156      0    spc 
   7270142  4601  86   2.627 0.007   0.077 0.060     9.549  0.211  0.211    1221  56  56  0.150     9.047  0.199  0.199    1157  53  53  0.146     9.652  0.209  0.152    1214  29  19  0.403 0.080 0.070    9.141  0.255  0.073    1148  30  11  0.413 0.080 0.080     7.281 28.804  2.057     903   3713    248  0.166      0    apo 
   7273426  4717  86   2.395 0.013   0.005 0.060    11.113  0.439  0.439    1371  76  76  0.206    11.159  0.441  0.441    1377  76  76  0.206    11.148  0.203  0.158    1346  27  24  0.183 0.080 0.080   11.159  0.225  0.158    1346  30  24  0.183 0.080 0.080    20.956 38.654  7.731    2808   4617   1066  0.227      1    apo 
   7273672  4452  86   2.212 0.012  -0.057 0.060    14.491  0.477  0.477    1564  83  83  0.132    13.526  0.445  0.445    1460  77  77  0.131    14.555  0.544  0.408    1558  57  51  0.213 0.120 0.100   14.165  0.587  0.587    1516  63  69  0.263 0.100 0.140    18.045 43.173  5.955    1948   4704    543  0.230     -1    apo 
   7283405  4866  86   2.755 0.007  -0.076 0.060     9.588  0.215  0.215    1085  48  48  0.215     9.285  0.209  0.209    1051  47  47  0.213     9.745  0.058  0.010    1100   7   4  0.333 0.070 0.070    9.778  0.039  0.059    1104   8   8  0.343 0.080 0.070    16.202 47.955  7.104    1808   5329    790  0.402      0    apo 
   7293609  4819  86   2.417 0.015  -0.179 0.060    12.617  0.489  0.489    1840 101 101  0.419    12.699  0.492  0.492    1852 101 101  0.419    12.542  0.384  0.555    1797  56  84  0.453 0.080 0.070   12.572  0.358  0.581    1801  59  88  0.453 0.070 0.070     6.566 11.974  1.497    1029   1773    213  0.405      1    apo 
   7295725  4846  86   2.851 0.006   0.011 0.060     8.246  0.163  0.163    1060  46  46  0.497     7.994  0.158  0.158    1028  44  44  0.491     8.159  0.245  0.049    1055  29  11  0.293 0.090 0.080    8.026  0.839  0.224    1037 124  39  0.333 0.160 0.120     6.187  3.038  1.139     794    379    151  0.477      0    apo 
   7296438  5775  77   4.214 0.004   0.190 0.101     1.384  0.024  0.024     163   6   6  0.044     1.414  0.024  0.024     166   6   6  0.045     1.381  0.025  0.019     162   3   3  0.123 0.070 0.080    1.407  0.007  0.017     165   1   2  0.113 0.080 0.080     1.470  0.089  0.077     173      9      8  0.047      0    spc 
   7303187  4490  86   2.304 0.021   0.223 0.060    12.093  0.645  0.645    1246  84  84  0.735    11.379  0.607  0.607    1174  79  79  0.700    12.285  0.522  0.380    1249  63  43  0.543 0.080 0.090   12.235  0.569  0.332    1245  65  38  0.543 0.080 0.090     5.625  3.917  1.068     586    402    121  0.306     -1    apo 
   7337994  4818  86   2.360 0.015  -0.467 0.060     9.984  0.501  0.501    1078  68  68  0.125     9.948  0.500  0.500    1074  68  68  0.125    10.389  0.287  0.209    1100  33  25  0.223 0.080 0.070   10.408  0.287  0.209    1102  33  26  0.223 0.070 0.070    16.032 40.732  5.091    1685   4551    525  0.131      1    apo 
   7341231  5267  83   3.533 0.004  -1.750 0.101     2.673  0.051  0.051     233   9   9  0.097     2.662  0.051  0.051     232   9   9  0.097     2.528  0.011  0.014     226   2   2  0.133 0.120 0.120    0.000  0.000  0.000       0   0   0  0.000 0.000 0.000     2.875  0.179  0.179     249     15     13  0.110      0    spc 
   7346365  4661  86   2.616 0.007   0.030 0.060     9.833  0.211  0.211    1359  61  61  0.116     9.353  0.201  0.201    1293  58  58  0.115     9.883  0.258  0.178    1348  41  20  0.213 0.080 0.080   10.631  0.070  1.460    1462  12 212  0.363 0.090 0.210     8.306 10.975  1.432    1210   1529    235  0.120     -1    apo 
   7346442  4727  86   2.592 0.007  -0.237 0.060     9.542  0.207  0.207    1304  58  58  0.115     9.000  0.195  0.195    1230  55  55  0.113     9.574  0.213  0.175    1304  29  26  0.213 0.080 0.080    9.018  0.127  0.163    1224  17  22  0.193 0.070 0.070    15.964 31.505  4.667    2201   4303    717  0.122     -1    apo 
   7347189  4762  86   2.524 0.008  -0.119 0.060    13.330  0.335  0.335    1353  63  63  0.109    12.791  0.322  0.322    1298  60  60  0.108    13.357  0.228  0.358    1356  23  46  0.163 0.110 0.090   12.784  0.727  0.392    1289  79  39  0.123 0.100 0.080    26.949 43.236 10.809    2657   4519    968  0.129     -1    apo 
   7350968  4372  86   2.034 0.017  -0.018 0.060    17.178  1.160  1.160    1575 125 125  0.141    15.948  1.077  1.077    1462 116 116  0.140    17.816  1.568  1.140    1625 156 117  0.183 0.120 0.110   17.031  1.802  1.051    1544 178  96  0.193 0.130 0.120    11.027 21.009  2.521    1052   1943    243  0.143     -1    apo 
   7351098  4903  86   2.971 0.009   0.230 0.060     8.196  0.240  0.240    1056  51  51  0.130     8.138  0.238  0.238    1048  50  50  0.130     8.297  0.083  0.270    1065  11  40  0.123 0.080 0.080    8.270  0.075  0.373    1063  11  43  0.123 0.080 0.080     9.616 28.802  3.456    1113   3646    304  0.148     -1    apo 
   7367400  5014  86   2.925 0.007  -0.035 0.060     8.212  0.175  0.175     842  36  36  0.170     8.116  0.173  0.173     833  36  36  0.169     8.232  0.016  0.041     841   4   4  0.073 0.070 0.070    8.236  0.041  0.033     843   4   4  0.063 0.070 0.070    11.260 45.378  3.361    1211   4657    451  0.312     -1    apo 
   7368584  5009  86   2.615 0.012  -0.232 0.060     9.813  0.325  0.325    1033  51  51  0.183     9.617  0.318  0.318    1012  50  50  0.182    10.609  0.048  0.816    1108   5  80  0.253 0.080 0.190   10.681  0.363  0.043    1113  38   7  0.253 0.080 0.110     8.796 46.912  3.351     978   4938    380  0.376     -1    apo 
   7376493  5629  77   4.068 0.015  -0.010 0.101     1.379  0.060  0.060     290  16  16  0.147     1.424  0.062  0.062     300  16  16  0.148     1.457  0.029  0.023     307   7   6  0.163 0.080 0.080    1.477  0.029  0.026     311   7   7  0.163 0.080 0.080     1.474  0.205  0.154     314     39     29  0.151      0    spc 
   7376659  4761  86   2.960 0.005  -0.046 0.060     6.010  0.111  0.111     846  36  36  0.456     5.773  0.107  0.107     814  35  35  0.439     6.005  0.048  0.048     856   8   9  0.243 0.070 0.080    5.732  0.098  0.023     816  15   6  0.213 0.070 0.080     6.005 15.816  1.318     826   2087    174  0.580      0    apo 
   7378357  4559  86   1.760 0.032  -0.541 0.060    19.328  1.709  1.709    1678 163 163  0.362    17.667  1.562  1.562    1535 149 149  0.351    20.464  1.187  0.548    1718 112  56  0.443 0.080 0.070   20.307  0.942  0.549    1706  96  52  0.453 0.070 0.070    23.076 56.832  7.839    2081   4805    712  0.632     -1    apo 
   7381710  5069  86   2.866 0.006  -0.136 0.060     8.836  0.174  0.174     786  33  33  0.498     8.991  0.177  0.177     800  34  34  0.499     8.881  0.116  0.107     794  13   7  0.283 0.070 0.070    9.048  0.142  0.160     812  12  17  0.283 0.070 0.070     9.707  4.273  1.899     858    380    142  0.526      1    apo 
   7382407  4715  86   2.551 0.008  -0.103 0.060    10.443  0.246  0.246     958  44  44  0.562     9.916  0.233  0.233     911  42  42  0.518    10.962  0.169  0.636    1013  23  59  0.373 0.120 0.150   11.115  0.134  1.002    1032   9 112  0.443 0.080 0.170    10.830  8.850  2.478     924    762    152  0.711     -1    apo 
   7383120  6044  77   4.210 0.022  -0.080 0.101     1.552  0.166  0.166     281  31  31  0.219     1.514  0.162  0.162     274  30  30  0.217     1.389  0.049  0.044     253  10   9  0.123 0.080 0.080    1.391  0.054  0.044     254  10   9  0.123 0.080 0.080     1.571  0.231  0.162     281     43     27  0.221      0    spc 
   7384523  4713  86   2.457 0.012   0.085 0.060    11.272  0.388  0.388    1447  76  76  0.704    11.332  0.390  0.390    1454  76  76  0.710    11.380  0.230  0.115    1440  31  15  0.593 0.080 0.080   11.385  0.241  0.121    1440  32  15  0.593 0.080 0.080     6.747 15.286  1.834     898   1942    243  0.733      1    apo 
   7386523  5787  77   3.908 0.031  -0.000 0.101     2.269  0.318  0.318     511  73  73  0.305     2.344  0.328  0.328     528  76  76  0.310     2.050  0.082  0.074     466  21  19  0.213 0.080 0.080    2.072  0.084  0.075     471  19  19  0.213 0.080 0.080     2.030  0.325  0.244     452     72     45  0.298      0    spc 
   7420223  4810  86   2.457 0.012  -0.038 0.060    10.759  0.360  0.360    1367  70  70  0.100    10.804  0.362  0.362    1373  70  70  0.100    11.246  0.123  0.045    1391  17   8  0.223 0.080 0.080   11.249  0.135  0.056    1391  18   8  0.223 0.080 0.080    41.548 25.306 22.494    6618   2255   3690  0.102      1    apo 
   7428418  4807  86   2.465 0.011  -0.058 0.060    10.943  0.381  0.381     744  39  39  0.083    11.000  0.383  0.383     748  39  39  0.083    11.260  0.146  0.067     747  11   4  0.153 0.080 0.070   11.263  0.168  0.067     748  12   6  0.153 0.080 0.070    15.985 22.202  2.775    1140   1550    270  0.097      1    apo 
   7429055  4542  86   2.674 0.007   0.047 0.060     8.385  0.188  0.188     920  42  42  0.107     7.886  0.177  0.177     865  40  40  0.107     8.550  0.179  0.090     940  21  13  0.213 0.080 0.080    7.876  0.236  0.063     862  29   9  0.143 0.080 0.080    11.213 19.879  2.386    1220   2111    288  0.120      0    apo 
   7429287  5617  77   4.071 0.014  -0.390 0.101     1.545  0.073  0.073     319  18  18  0.050     1.596  0.076  0.076     330  19  19  0.052     1.459  0.023  0.023     303   5   5  0.073 0.080 0.070    1.474  0.026  0.020     306   6   5  0.073 0.080 0.080     1.562  0.200  0.167     323     39     33  0.051      0    spc 
   7430868  4568  86   2.631 0.007  -0.212 0.060     8.840  0.206  0.206     633  30  30  0.105     8.245  0.192  0.192     590  28  28  0.103     8.997  0.238  0.110     652  16   9  0.253 0.080 0.070    8.440  0.153  0.128     610  11  10  0.213 0.070 0.080    10.294  2.852  1.426     747    199    108  0.123     -1    apo 
   7430892  4534  86   2.390 0.008   0.259 0.060    12.624  0.423  0.423     983  52  52  0.095    12.651  0.424  0.424     985  52  52  0.095    12.485  0.465  0.569     953  40  48  0.123 0.090 0.100   12.456  0.517  0.569     951  45  49  0.123 0.090 0.100    20.366 45.553  5.256    1588   3460    477  0.108      1    apo 
   7431665  4731  86   2.633 0.007  -0.097 0.060     9.481  0.218  0.218     990  45  45  0.093     9.022  0.208  0.208     942  43  43  0.092     9.536  0.263  0.263     987  27  27  0.183 0.070 0.080    9.115  0.125  0.179     938  15  17  0.163 0.080 0.070    15.495 34.449  3.975    1558   3609    387  0.105     -1    apo 
   7439931  4943  86   3.298 0.005  -0.117 0.060     4.442  0.083  0.083     739  31  31  0.203     4.343  0.082  0.082     723  30  30  0.201     4.440  0.118  0.073     742  23  11  0.113 0.080 0.070    4.377  0.072  0.026     734  11  12  0.103 0.070 0.070     5.174  2.798  0.933     884    463    161  0.225     -1    apo 
   7448051  4504  86   2.420 0.010  -0.040 0.060    11.958  0.334  0.334    1161  58  58  0.138    11.228  0.313  0.313    1090  54  54  0.136    11.964  0.391  0.355    1152  41  41  0.383 0.100 0.110   11.828  0.449  0.617    1138  49  60  0.383 0.100 0.130     9.271  7.104  2.186     930    714    220  0.136     -1    apo 
   7448374  5629  77   3.831 0.017   0.160 0.101     2.289  0.105  0.105     270  15  15  0.147     2.387  0.109  0.109     281  16  16  0.149     2.286  0.031  0.041     270   5   5  0.083 0.080 0.080    2.322  0.035  0.035     275   5   5  0.083 0.080 0.090     2.530  0.253  0.217     298     29     22  0.153      0    spc 
   7450230  4828  86   3.242 0.005  -0.129 0.060     4.144  0.076  0.076     200   9   9  0.059     4.017  0.073  0.073     194   8   8  0.058     4.171  0.063  0.116     201   3   6  0.213 0.070 0.070    4.057  0.049  0.073     195   3   4  0.163 0.070 0.080     4.074  0.301  0.234     198     12     10  0.059      0    apo 
   7465072  6309  77   4.116 0.024   0.070 0.101     1.865  0.192  0.192     441  47  47  0.255     1.796  0.185  0.185     425  45  45  0.243     1.696  0.056  0.051     399  14  14  0.223 0.080 0.080    1.693  0.051  0.051     399  13  13  0.223 0.080 0.080     1.633  0.206  0.155     386     47     34  0.218      0    spc 
   7465221  4728  86   2.494 0.012   0.077 0.060    11.286  0.350  0.350    1271  64  64  0.559    11.363  0.352  0.352    1279  64  64  0.560    11.431  0.150  0.104    1268  19  12  0.523 0.080 0.090   11.454  0.150  0.127    1272  21  13  0.523 0.080 0.090     8.406  7.037  1.466     937    769    167  0.547      1    apo 
   7467630  5005  86   2.774 0.011   0.055 0.060    10.789  0.342  0.342     830  41  41  0.396    10.967  0.348  0.348     843  41  41  0.397    10.667  0.064  0.193     817   6  17  0.313 0.070 0.070   10.707  0.064  0.241     819   7  20  0.313 0.070 0.080    13.727 19.053  2.382    1124   1474    268  0.491      1    apo 
   7468404  5074  86   2.817 0.006  -0.121 0.060     9.683  0.202  0.202     918  39  39  0.411     9.652  0.202  0.202     915  39  39  0.409     9.581  0.251  0.074     908  21   8  0.313 0.080 0.080    9.830  0.089  0.251     931  10  22  0.333 0.070 0.080     9.906 10.189  2.038     914    908    195  0.479      0    apo 
   7500388  4660  86   2.511 0.006  -0.416 0.060     9.865  0.210  0.210    1438  64  64  0.154     9.160  0.195  0.195    1335  60  60  0.153     9.764  0.440  0.122    1424  70  20  0.213 0.080 0.070    9.152  0.111  0.166    1333  16  24  0.203 0.070 0.070    27.693 26.799 11.166    3423   4384   1228  0.156     -1    apo 
   7510397  6171  77   4.029 0.004  -0.210 0.101     1.832  0.031  0.031      85   3   3  0.009     1.819  0.031  0.031      84   3   3  0.009     1.827  0.015  0.015      84   1   1  0.093 0.070 0.070    1.825  0.017  0.011      84   1   1  0.103 0.070 0.070     2.820  0.125  0.111     131      5      4  0.021      0    spc 
   7510604  4816  86   2.452 0.012  -0.110 0.060    10.742  0.425  0.425    1446  80  80  0.122    10.778  0.427  0.427    1451  81  81  0.122    11.209  0.117  0.067    1473  18  10  0.193 0.080 0.080   11.209  0.123  0.067    1474  20  11  0.193 0.080 0.080    21.520 34.934  9.405    2844   4771   1336  0.128      1    apo 
   7515243  4788  86   2.482 0.011   0.015 0.060    12.611  0.505  0.505     855  48  48  0.124    12.752  0.511  0.511     864  48  48  0.125    12.049  0.464  0.421     797  35  32  0.183 0.080 0.090   12.079  0.482  0.482     800  36  32  0.183 0.080 0.090    11.633  4.389  1.829     802    274    124  0.127      1    apo 
   7515516  5000  86   2.893 0.007   0.000 0.060     8.863  0.212  0.212     860  38  38  0.121     8.996  0.216  0.216     873  39  39  0.121     8.729  0.061  0.070     839   6   6  0.163 0.070 0.070    8.778  0.044  0.070     843   6   6  0.163 0.070 0.070     9.691  7.448  1.862     986    749    230  0.130      1    apo 
   7518352  4948  86   2.799 0.006  -0.565 0.060     7.551  0.164  0.164     827  36  36  0.162     7.221  0.156  0.156     791  34  34  0.160     7.556  0.107  0.167     827  17  21  0.203 0.070 0.070    7.251  0.236  0.091     794  35   8  0.193 0.070 0.070     7.559  4.617  1.385     865    513    156  0.166      0    apo 
   7522297  4794  86   2.411 0.009  -0.158 0.060     9.963  0.273  0.273    1325  63  63  0.244     9.966  0.273  0.273    1326  63  63  0.244    11.014  0.081  0.242    1439  13  30  0.273 0.070 0.070   11.016  0.083  0.149    1443  11  24  0.283 0.070 0.070     8.377 26.747  2.326    1261   3648    456  0.254      1    apo 
   7523875  4857  86   2.845 0.006  -0.115 0.060     7.906  0.158  0.158    1085  47  47  0.147     7.628  0.152  0.152    1047  45  45  0.145     7.918  0.059  0.155    1081  16  21  0.173 0.080 0.080    7.598  0.137  0.213    1034  23  31  0.163 0.070 0.070    17.123 34.862  6.225    2319   4627    925  0.365     -1    apo 
   7529215  4861  86   2.866 0.005  -0.262 0.060     7.076  0.136  0.136    1034  44  44  0.214     6.785  0.130  0.130     992  43  43  0.209     7.137  0.086  0.140    1044  13  24  0.223 0.070 0.080    6.758  0.124  0.041     988  23   9  0.193 0.070 0.070     7.220  7.858  1.637    1052   1168    246  0.259      0    apo 
   7530690  6875  81   4.330 0.085   0.000 0.101     1.568  0.370  0.370     238  56  56  0.046     1.461  0.345  0.345     221  53  53  0.045     1.411  0.060  0.060     213   9  10  0.103 0.070 0.070    1.388  0.060  0.055     209   9   9  0.103 0.070 0.070     1.290  0.080  0.070     194     11     10  0.042      0    spc 
   7531332  4908  86   2.862 0.005  -0.221 0.060     7.823  0.150  0.150     890  38  38  0.158     7.556  0.145  0.145     860  37  37  0.156     7.819  0.141  0.012     887  16   8  0.213 0.070 0.070    7.600  0.133  0.209     860  17  24  0.193 0.090 0.080     8.433  3.701  1.480     932    421    140  0.168     -1    apo 
   7533804  4808  86   2.688 0.009  -0.045 0.060    10.196  0.252  0.252    1401  64  64  0.197     9.818  0.243  0.243    1349  62  62  0.196    10.401  0.104  0.031    1440  17   9  0.223 0.070 0.060   10.486  0.144  0.048    1449  24   9  0.223 0.060 0.070    12.240 26.719  3.206    1767   3736    554  0.288     -1    apo 
   7533995  4663  86   2.930 0.005   0.023 0.060     6.178  0.120  0.120     438  20  20  0.101     5.879  0.114  0.114     417  19  19  0.098     6.208  0.162  0.056     439  12   4  0.233 0.080 0.080    5.913  0.133  0.027     418   9   3  0.193 0.090 0.080     5.179  0.897  0.560     368     60     38  0.094      0    apo 
   7534011  5583  77   3.950 0.014   0.390 0.101     1.814  0.109  0.109     239  16  16  0.071     1.887  0.113  0.113     248  17  17  0.073     1.915  0.038  0.031     251   5   5  0.243 0.090 0.090    1.942  0.035  0.035     253   6   5  0.243 0.090 0.090     2.500  0.246  0.219     327     34     25  0.090      0    spc 
   7540130  4489  86   1.976 0.015  -0.046 0.060    23.582  0.929  0.929    1666  95  95  0.519    22.423  0.883  0.883    1585  90  90  0.516    23.617  1.207  1.207    1649  85  85  0.493 0.090 0.080   23.261  1.301  0.976    1616  93  74  0.493 0.090 0.090    41.239 65.498 17.634    2935   4654   1164  0.551     -1    apo 
   7543102  4838  86   2.842 0.007  -0.195 0.060     7.660  0.165  0.165     600  27  27  0.221     7.337  0.158  0.158     575  26  26  0.216     7.639  0.138  0.123     599  12  11  0.263 0.070 0.080    7.378  0.134  0.224     576  12  16  0.233 0.070 0.080    14.598 51.872  4.323    1122   4072    326  0.523     -1    apo 
   7543672  4638  86   2.171 0.016  -0.233 0.060    20.392  0.847  0.847    2039 118 118  0.412    19.539  0.812  0.812    1954 113 113  0.409    20.844  0.188  1.065    2074  22  87  0.563 0.080 0.090   20.814  0.219  1.169    2073  25 118  0.563 0.080 0.090    22.956 47.952  9.221    2536   4535    945  0.613     -1    apo 
   7547964  4775  86   2.664 0.007  -0.108 0.060     9.843  0.211  0.211    1242  55  55  0.605     9.395  0.202  0.202    1188  53  53  0.569     9.837  0.196  0.176    1243  43  26  0.473 0.100 0.090    9.484  1.032  0.369    1205 131  56  0.503 0.110 0.100     7.877 15.672  1.808    1065   1995    249  0.631     -1    apo 
   7552779  4306  86   1.741 0.026  -0.291 0.060    20.287  2.120  2.120    1420 160 160  0.766    18.589  1.943  1.943    1303 147 147  0.734    21.910  1.529  0.823    1534 116  68  0.543 0.090 0.100   21.784  1.273  0.849    1526  98  65  0.553 0.090 0.100    10.618 83.360  3.087     800   5611    261  1.512     -1    apo 
   7581399  5032  86   2.837 0.011  -0.066 0.060    10.511  0.317  0.317    1658  80  80  0.186    10.758  0.325  0.325    1697  82  82  0.186     9.919  0.119  0.179    1564  22  28  0.103 0.080 0.090   10.027  0.015  0.196    1582  14  29  0.113 0.070 0.080    13.198 29.229  4.330    2417   4494    936  0.187      1    apo 
   7584900  4886  77   3.421 0.004   0.200 0.101     3.694  0.071  0.071     483  19  19  0.075     3.660  0.070  0.070     479  19  19  0.074     3.671  0.079  0.039     476  12   6  0.133 0.090 0.080    3.659  0.033  0.077     474   6  11  0.113 0.090 0.080     3.531  0.889  0.494     462    111     60  0.075      0    spc 
   7585122  4720  86   2.495 0.014   0.164 0.060    10.679  0.426  0.426     535  30  30  0.079    10.738  0.429  0.429     538  30  30  0.079    11.461  0.137  0.080     564   7   5  0.053 0.080 0.080   11.464  0.174  0.070     564   9   4  0.053 0.080 0.080    13.077  4.192  1.863     662    200    100  0.098      1    apo 
   7591963  5830  77   3.994 0.026   0.020 0.101     1.832  0.152  0.152     427  38  38  0.074     1.891  0.157  0.157     441  39  39  0.075     1.781  0.053  0.048     416  14  12  0.083 0.080 0.080    1.800  0.054  0.043     420  14  11  0.083 0.080 0.080     1.734  0.235  0.161     403     53     40  0.073      0    spc 
   7592356  4816  86   2.403 0.011  -0.216 0.060    10.489  0.506  0.506    1473  91  91  0.123    10.504  0.507  0.507    1475  91  91  0.123    10.977  0.142  0.142    1510  21  21  0.153 0.080 0.070   10.977  0.147  0.131    1509  21  21  0.153 0.080 0.070     9.031 26.946  2.073    1307   3780    302  0.128      1    apo 
   7594337  4853  86   2.897 0.005  -0.630 0.060     6.116  0.118  0.118     969  41  41  0.087     5.744  0.110  0.110     910  39  39  0.084     6.136  0.171  0.024     988  26   8  0.153 0.070 0.070    5.840  0.300  0.064     934  50  12  0.133 0.070 0.070     6.900  3.719  1.352    1136    580    217  0.094     -1    apo 
   7595285  4785  86   2.376 0.012  -0.123 0.060    10.952  0.359  0.359    1007  51  51  0.153    10.555  0.346  0.346     970  49  49  0.152    10.809  0.244  0.190     963  27  19  0.143 0.070 0.080   10.810  0.244  0.190     964  27  19  0.143 0.070 0.080    11.511  6.965  2.322    1083    642    195  0.159     -1    apo 
   7595572  4830  86   2.607 0.011   0.070 0.060    11.214  0.370  0.370    1269  64  64  0.125    11.349  0.374  0.374    1284  65  65  0.126    11.210  0.204  0.204    1251  23  23  0.113 0.080 0.080   11.259  0.159  0.227    1261  15  30  0.113 0.080 0.080     6.749 38.557  1.928     774   4420    221  0.132      1    apo 
   7601720  4681  86   2.416 0.010   0.023 0.060    11.259  0.327  0.327    1127  55  55  0.126    11.299  0.328  0.328    1131  55  55  0.126    11.231  0.185  0.084    1098  20  10  0.223 0.080 0.080   11.240  0.202  0.101    1099  21  12  0.223 0.080 0.080    12.467 34.225  2.852    1362   3351    419  0.246      1    apo 
   7610417  4809  86   2.847 0.005   0.048 0.060     7.555  0.139  0.139     773  33  33  0.131     7.318  0.135  0.135     749  32  32  0.130     7.555  0.108  0.154     765  14  14  0.083 0.070 0.070    7.163  0.145  0.102     726  16  13  0.073 0.080 0.080    10.976 18.207  2.276    1126   1844    230  0.171     -1    apo 
   7611069  4858  86   3.110 0.005   0.008 0.060     5.329  0.107  0.107     820  35  35  0.178     5.198  0.104  0.104     800  35  35  0.177     5.245  0.104  0.032     806  15   8  0.113 0.080 0.080    5.221  0.109  0.203     801  17  34  0.123 0.090 0.100     4.755  1.437  0.575     743    220    110  0.178      0    apo 
   7611858  5818  77   4.142 0.079   0.020 0.101     1.629  0.332  0.332     322  66  66  0.066     1.651  0.336  0.336     326  67  67  0.067     1.510  0.064  0.058     299  14  11  0.073 0.080 0.080    1.524  0.070  0.058     302  14  13  0.073 0.080 0.080     1.579  0.136  0.119     311     25     22  0.066      0    spc 
   7617227  4831  86   2.782 0.006  -0.275 0.060     7.726  0.154  0.154     471  21  21  0.157     7.370  0.147  0.147     449  20  20  0.152     7.776  0.117  0.199     472   9   9  0.183 0.070 0.070    7.332  0.074  0.133     445   5   9  0.163 0.070 0.070     8.509  1.696  1.131     501    102     51  0.170      0    apo 
   7618122  4566  86   2.758 0.006   0.091 0.060     7.887  0.160  0.160     984  45  45  0.310     7.451  0.151  0.151     930  42  42  0.308     7.941  0.143  0.159    1002  20  22  0.243 0.090 0.080    7.786  0.078  0.016     982  12   6  0.263 0.080 0.080     5.362  2.433  0.912     703    275    110  0.302      0    apo 
   7619034  4840  86   2.562 0.009   0.023 0.060    10.619  0.358  0.358    1258  64  64  0.382    10.698  0.361  0.361    1268  65  65  0.383    11.219  0.079  0.090    1315  13  12  0.343 0.080 0.090   11.231  0.147  0.079    1316  16  11  0.333 0.080 0.080     7.295  6.095  1.270     931    729    196  0.366      1    apo 
   7619745  4994  86   3.143 0.005  -0.107 0.060     5.402  0.097  0.097     888  37  37  0.262     5.315  0.095  0.095     874  36  36  0.260     5.383  0.074  0.049     886  13   9  0.133 0.070 0.070    5.247  0.127  0.056     864  17  14  0.133 0.070 0.070     3.675  1.433  0.614     635    234    117  0.244      0    apo 
   7622208  6401  77   4.013 0.018   0.010 0.101     1.932  0.300  0.300     524  83  83  0.337     1.902  0.295  0.295     516  81  81  0.334     1.908  0.067  0.074     522  21  21  0.073 0.070 0.070    1.901  0.067  0.074     522  19  21  0.073 0.070 0.070     1.329  0.629  0.236     358    163     70  0.254      0    spc 
   7622273  4758  86   2.984 0.006   0.144 0.060     6.421  0.127  0.127     738  32  32  0.306     6.212  0.123  0.123     714  31  31  0.304     6.458  0.149  0.165     746  18  21  0.163 0.080 0.080    6.198  0.186  0.112     714  18  14  0.153 0.070 0.070     4.506 17.290  1.192     506   1907    166  0.319     -1    apo 
   7623046  5008  86   2.782 0.007  -0.056 0.060    10.151  0.239  0.239    1143  50  50  0.379    10.318  0.243  0.243    1161  51  51  0.380    10.302  0.077  0.310    1155  12  37  0.363 0.080 0.080   10.338  0.083  0.229    1164   9  30  0.373 0.070 0.080     9.300 10.313  1.820    1075   1190    207  0.393      1    apo 
   7628676  5152  77   3.603 0.011  -0.060 0.101     3.122  0.128  0.128     366  19  19  0.310     3.153  0.129  0.129     370  20  20  0.312     3.118  0.064  0.096     366  10  11  0.283 0.090 0.090    3.141  0.080  0.103     370   8  14  0.283 0.090 0.090     5.135 46.156  1.539     602   5216    180  0.892      0    spc 
   7659773  4634  86   1.865 0.007  -0.613 0.060    18.041  2.273  2.273    1868 247 247  0.194    16.516  2.081  2.081    1710 226 226  0.192    20.178  1.538  0.549    2050 171  49  0.083 0.070 0.080   20.108  1.259  0.450    2049 147  46  0.083 0.070 0.080    30.136 40.352 10.864    2970   4166   1042  0.196     -1    apo 
   7661609  4456  86   2.247 0.012   0.079 0.060    15.956  0.540  0.540    1577  84  84  0.119    15.073  0.510  0.510    1489  79  79  0.118    16.072  0.645  0.580    1570  78  57  0.193 0.100 0.110   15.285  0.672  0.550    1489  66  60  0.173 0.100 0.090    12.373 42.218  3.518    1355   4117    494  0.121     -1    apo 
   7661720  4743  86   2.567 0.009   0.149 0.060    11.360  0.297  0.297     762  36  36  0.100    11.479  0.300  0.300     770  36  36  0.100    11.337  0.226  0.068     749  16   6  0.173 0.070 0.070   11.370  0.341  0.091     752  26   8  0.173 0.070 0.070    10.785  6.612  1.984     748    411    149  0.102      1    apo 
   7662025  4865  86   2.365 0.015  -0.423 0.060     9.271  0.497  0.497    1589 104 104  0.251     9.365  0.502  0.502    1605 105 105  0.251    10.124  0.275  0.175    1701  50  34  0.243 0.080 0.070   10.127  0.275  0.175    1702  50  34  0.243 0.070 0.070     5.323  4.495  1.037     955    746    195  0.245      1    apo 
   7663241  4671  86   2.273 0.023  -0.100 0.060    12.947  0.778  0.778    1498 108 108  0.135    12.929  0.777  0.777    1496 108 108  0.135    12.610  0.690  0.345    1416  91  39  0.173 0.080 0.080   12.556  0.613  0.307    1413  78  45  0.173 0.080 0.070    17.163 38.889  5.761    1817   4464    496  0.137      1    apo 
   7668536  4513  86   2.070 0.020  -0.133 0.060    14.680  2.543  2.543    1721 306 306  0.103    13.580  2.353  2.353    1592 283 283  0.102    20.404  3.203  3.915    2373 385 513  0.123 0.090 0.090   20.612  3.660  3.660    2403 417 463  0.123 0.100 0.090    15.465 38.514  4.279    1788   4553    488  0.108     -1    apo 
   7668623  6225  82   3.871 0.009   0.230 0.101     2.373  0.076  0.076     233  10  10  0.030     2.370  0.076  0.076     232  10  10  0.030     2.438  0.034  0.044     238   4   6  0.083 0.080 0.080    2.427  0.022  0.051     236   4   5  0.073 0.080 0.080     2.536  0.194  0.194     245     21     14  0.032      0    spc 
   7670419  4542  86   2.379 0.013   0.165 0.060    11.361  0.423  0.423    1239  68  68  0.122    10.728  0.400  0.400    1170  64  64  0.121    11.326  0.158  0.204    1204  22  24  0.183 0.080 0.080   11.307  0.181  0.204    1205  22  24  0.183 0.080 0.080    12.939 24.359  3.748    1447   2624    420  0.131     -1    apo 
   7670489  4558  86   2.443 0.011  -0.290 0.060    11.096  0.332  0.332    1576  79  79  0.129    10.337  0.309  0.309    1468  74  74  0.127    11.085  0.242  0.242    1588  39  35  0.213 0.130 0.110   10.496  0.632  0.295    1504  88  41  0.183 0.140 0.090    11.437 22.113  2.764    1841   3208    558  0.133     -1    apo 
   7670943  6463 110   4.250 0.017   0.090 0.110     1.508  0.077  0.077     314  20  20  0.067     1.465  0.075  0.075     305  19  19  0.063     1.459  0.029  0.029     304   8   8  0.143 0.090 0.090    1.444  0.029  0.026     302   7   7  0.143 0.080 0.090     1.437  0.174  0.145     298     36     27  0.062      0    spc 
   7671562  4622  86   2.375 0.009   0.004 0.060    10.616  0.333  0.333    1447  73  73  0.080    10.610  0.332  0.332    1446  73  73  0.080    10.905  0.257  0.171    1448  39  25  0.193 0.070 0.080   10.905  0.257  0.171    1448  39  25  0.193 0.070 0.070    29.683 28.668 11.945    3430   4205   1226  0.087      1    apo 
   7672405  4596  86   2.053 0.024  -0.465 0.060    20.658  1.239  1.239    2895 209 209  0.107    19.490  1.169  1.169    2731 197 197  0.107    20.807  0.596  0.745    2919  94 115  0.173 0.080 0.080   20.343  0.806  0.659    2839 129  94  0.163 0.080 0.090    29.531 27.004 11.741    3491   4284   1318  0.107     -1    apo 
   7672969  4698  86   2.367 0.010   0.102 0.060    10.483  0.311  0.311     985  49  49  0.093    10.517  0.312  0.312     988  49  49  0.093    10.821  0.151  0.140     982  14  16  0.143 0.070 0.070   10.818  0.140  0.140     981  14  16  0.153 0.070 0.080    11.927 29.553  3.410    1150   2859    330  0.113      1    apo 
   7677194  4712  86   2.638 0.009   0.024 0.060    10.347  0.268  0.268     988  46  46  0.135     9.895  0.257  0.257     945  44  44  0.128    10.708  0.085  0.075    1020   7   8  0.243 0.070 0.080   10.751  0.054  0.086    1022   7   7  0.243 0.070 0.080    10.632 54.147  4.165    1075   5172    334  0.177     -1    apo 
   7677317  4605  86   2.284 0.024   0.066 0.060    13.121  0.789  0.789    1346  97  97  0.158    12.415  0.747  0.747    1274  92  92  0.155    12.743  0.623  0.415    1275  76  47  0.163 0.090 0.080   12.737  0.571  0.415    1269  70  47  0.163 0.090 0.080    17.151 45.835  5.500    1884   4638    714  0.177     -1    apo 
   7680114  5811  77   4.182 0.004   0.050 0.101     1.397  0.024  0.024     167   6   6  0.032     1.428  0.024  0.024     171   6   6  0.033     1.393  0.023  0.026     166   3   3  0.113 0.080 0.080    1.427  0.017  0.022     170   2   3  0.113 0.080 0.070     1.417  0.081  0.081     169      9      8  0.033      0    spc 
   7680159  4823  86   2.397 0.014  -0.187 0.060    12.100  0.458  0.458    1026  57  57  0.141    12.173  0.460  0.460    1033  57  57  0.141    11.790  0.493  0.603     973  46  56  0.183 0.080 0.080   11.738  0.548  0.609     972  50  56  0.183 0.080 0.080    11.485 11.929  2.753     926    958    213  0.150      1    apo 
   7687231  4106  86   1.440 0.028  -0.410 0.060    36.249  6.957  6.957    2354 464 464  0.211    34.452  6.612  6.612    2238 441 441  0.204    36.088  4.272  3.884    2335 266 266  0.393 0.100 0.110   35.541  4.136  3.722    2290 296 242  0.383 0.110 0.100    16.868 26.505  3.786    1142   1697    272  0.186     -1    apo 
   7687390  4712  86   2.827 0.005   0.097 0.060     7.551  0.141  0.141     558  24  24  0.127     7.248  0.135  0.135     536  23  23  0.121     7.495  0.136  0.158     548   9  12  0.143 0.080 0.080    7.298  0.015  0.263     532   4  19  0.123 0.080 0.080     8.558  2.245  1.122     637    157     90  0.147      0    apo 
   7690692  4874  86   3.159 0.005   0.128 0.060     5.339  0.100  0.100     870  37  37  0.262     5.227  0.098  0.098     852  36  36  0.260     5.385  0.065  0.140     882  13  22  0.113 0.070 0.080    5.137  0.185  0.051     837  34  10  0.063 0.080 0.080     5.011  2.207  0.883     836    360    160  0.268     -1    apo 
   7698511  4860  86   2.768 0.010  -0.214 0.060     8.457  0.224  0.224    1048  49  49  0.432     8.118  0.215  0.215    1007  47  47  0.417     8.582  0.195  0.282    1060  26  35  0.403 0.070 0.080    8.147  0.285  0.285    1005  36  36  0.383 0.080 0.080     9.447 45.614  3.146    1366   5433    582  0.694     -1    apo 
   7698688  4818  86   2.828 0.005  -0.207 0.060     7.613  0.145  0.145    1124  49  49  0.338     7.269  0.139  0.139    1074  46  46  0.333     7.616  0.163  0.117    1123  25  21  0.393 0.070 0.080    7.297  0.153  0.109    1072  15  17  0.373 0.070 0.070     2.751 11.374  0.734     399   1650    132  0.267      0    apo 
   7698929  4954  86   2.635 0.017  -0.160 0.060    11.745  0.502  0.502    1400  80  80  0.452    11.500  0.491  0.491    1371  78  78  0.451    12.219  0.354  0.884    1460  55 109  0.473 0.090 0.100   12.256  0.429  0.245    1466  47  59  0.473 0.090 0.090     6.479 45.322  2.518     744   5404    230  0.638     -1    apo 
   7700968  5864  77   4.267 0.089  -0.250 0.101     1.186  0.269  0.269     154  35  35  0.082     1.200  0.272  0.272     156  36  36  0.082     1.155  0.042  0.042     149   6   5  0.113 0.070 0.080    1.163  0.042  0.042     150   6   5  0.113 0.070 0.080     1.513  0.391  0.217     194     48     21  0.103      0    spc 
   7732255  4802  86   2.697 0.006  -0.162 0.060     9.121  0.190  0.190     762  33  33  0.099     9.173  0.192  0.192     767  34  34  0.100     9.081  0.159  0.159     754  15  15  0.143 0.080 0.080    8.682  0.121  0.224     719  13  17  0.123 0.080 0.080     9.560  2.969  1.319     811    248    142  0.103      1    apo 
   7732335  4840  86   2.816 0.009  -0.185 0.060     7.537  0.194  0.194     989  46  46  0.126     7.236  0.186  0.186     950  44  44  0.125     7.598  0.135  0.231     990  20  30  0.143 0.080 0.080    7.271  0.183  0.128     947  29  17  0.143 0.070 0.080     6.453  3.057  1.146     843    389    130  0.126     -1    apo 
   7739672  5955  77   4.086 0.067   0.070 0.101     1.861  0.305  0.305     349  58  58  0.052     1.866  0.306  0.306     350  58  58  0.052     1.733  0.057  0.057     327  11  11  0.043 0.080 0.080    1.748  0.053  0.053     329  11  12  0.043 0.080 0.070     1.800  0.194  0.162     335     34     26  0.052      0    spc 
   7741472  4956  86   3.224 0.004  -0.333 0.060     4.256  0.075  0.075     393  16  16  0.073     4.154  0.073  0.073     383  16  16  0.072     4.337  0.033  0.163     400   4  14  0.193 0.070 0.080    4.148  0.103  0.062     382  10   7  0.153 0.070 0.070     3.819  0.790  0.494     351     69     43  0.071     -1    apo 
   7743539  4892  86   2.526 0.008  -0.086 0.060    10.940  0.293  0.293     891  42  42  0.094    11.037  0.296  0.296     899  43  43  0.094    11.271  0.079  0.113     898   8   9  0.113 0.080 0.070   11.281  0.079  0.090     899   8   8  0.113 0.080 0.070    14.997 16.239  3.248    1199   1308    272  0.121      1    apo 
   7744204  4878  86   2.642 0.008   0.012 0.060    10.629  0.264  0.264    1310  59  59  0.143    10.773  0.268  0.268    1327  60  60  0.144    10.740  0.043  0.086    1298   9   9  0.193 0.070 0.070   10.755  0.097  0.065    1302  12   9  0.203 0.070 0.070     9.392 10.849  2.066    1186   1373    275  0.148      1    apo 
   7747078  5909  77   3.927 0.003  -0.240 0.101     1.948  0.032  0.032     169   6   6  0.069     1.997  0.033  0.033     174   6   6  0.070     1.933  0.023  0.035     166   3   3  0.273 0.120 0.120    1.964  0.029  0.018     169   3   2  0.253 0.150 0.140     2.109  0.115  0.100     183      9      7  0.071      0    spc 
   7764361  4924  86   2.669 0.010   0.025 0.060    11.726  0.355  0.355    1238  60  60  0.680    11.872  0.359  0.359    1253  61  61  0.686    11.908  0.270  0.359    1270  29  42  0.473 0.080 0.090   11.990  0.395  0.359    1282  32  45  0.473 0.090 0.090    13.626 34.177  4.101    1547   3711    412  0.871      1    apo 
   7766103  4834  86   2.617 0.010   0.112 0.060    11.099  0.468  0.468    1515  86  86  0.504    11.232  0.474  0.474    1533  87  87  0.506    11.100  0.311  0.111    1505  38  23  0.383 0.080 0.090   11.136  0.289  0.133    1509  41  23  0.383 0.090 0.090     7.980 41.931  2.795    1378   5610    623  0.606      1    apo 
   7771282  6248  77   4.129 0.012  -0.020 0.101     1.714  0.054  0.054     312  13  13  0.276     1.677  0.053  0.053     306  13  13  0.259     1.649  0.017  0.023     303   4   7  0.113 0.080 0.080    1.647  0.015  0.032     302   5   6  0.123 0.080 0.080     1.565  0.371  0.212     289     69     41  0.258      0    spc 
   7771603  4826  86   2.469 0.022   0.229 0.060    13.822  0.730  0.730    1663 109 109  0.840    13.968  0.738  0.738    1680 110 110  0.843    15.664  0.094  0.141    1891   9  15  0.683 0.080 0.080   15.711  0.063  0.063    1895   9   9  0.683 0.080 0.080     8.346 15.046  1.881    1073   1793    245  0.840      1    apo 
   7799349  5110  77   3.677 0.004   0.280 0.101     2.854  0.047  0.047     186   7   7  0.078     2.904  0.048  0.048     189   7   7  0.081     2.886  0.048  0.070     185   3   5  0.213 0.100 0.110    2.931  0.029  0.100     188   2   5  0.203 0.110 0.090     2.877  0.164  0.147     187      8      7  0.080      0    spc 
   7799430  4972  77   3.585 0.007  -0.160 0.101     2.646  0.072  0.072     281  12  12  0.103     2.651  0.072  0.072     281  12  12  0.103     2.680  0.054  0.068     284   7   8  0.153 0.090 0.080    2.683  0.054  0.061     284   7   8  0.153 0.090 0.080     2.807  0.254  0.222     294     27     18  0.107      0    spc 
   7799762  4508  86   2.124 0.015  -0.176 0.060    17.267  0.666  0.666    2076 116 116  0.133    16.201  0.625  0.625    1947 109 109  0.133    17.402  0.556  0.618    2076  76  76  0.183 0.100 0.090   16.697  0.769  0.769    1983 102  92  0.183 0.100 0.100    12.914 30.219  3.777    1723   3768    538  0.133     -1    apo 
   7800289  6376  77   3.738 0.006  -0.200 0.101     3.225  0.064  0.064     352  12  12  0.066     3.080  0.061  0.061     336  12  12  0.064     3.041  0.027  0.021     334   2   2  0.043 0.070 0.070    2.995  0.030  0.003     329   2   2  0.093 0.060 0.070     3.083  0.332  0.259     336     33     25  0.065      0    spc 
   7802549  4759  86   2.401 0.018  -0.138 0.060    10.229  0.460  0.460    1206  72  72  0.159    10.234  0.461  0.461    1206  72  72  0.159    11.083  0.089  0.078    1284  13  10  0.203 0.080 0.070   11.083  0.100  0.078    1284  14  10  0.203 0.080 0.070     8.323 26.356  2.928     988   3100    344  0.164      1    apo 
   7807614  4617  86   2.404 0.013   0.164 0.060    11.430  0.400  0.400    1494  80  80  0.122    10.891  0.381  0.381    1424  76  76  0.120    11.397  0.154  0.103    1451  24  15  0.153 0.090 0.090   11.402  0.171  0.103    1451  26  15  0.153 0.090 0.090    12.678 28.190  3.253    1764   3676    544  0.127     -1    apo 
   7810708  4631  86   2.027 0.046  -0.295 0.060    20.709  3.581  3.581    1373 244 244  0.134    19.529  3.377  3.377    1295 230 230  0.134    23.343  2.660  2.926    1525 183 183  0.233 0.100 0.100   23.232  2.902  2.902    1519 199 179  0.233 0.110 0.100    43.672 66.719 17.963    2781   4523   1044  0.141     -1    apo 
   7812552  5053  86   3.242 0.004  -0.544 0.060     4.016  0.069  0.069     343  14  14  0.091     3.949  0.068  0.068     337  14  14  0.089     4.105  0.025  0.025     351   4   3  0.153 0.070 0.070    4.089  0.031  0.186     349   4  16  0.153 0.070 0.070     3.993  0.442  0.331     344     32     26  0.092     -1    apo 
   7833440  6141  77   4.009 0.040  -0.260 0.101     1.552  0.153  0.153     311  32  32  0.302     1.585  0.157  0.157     318  33  33  0.313     1.631  0.033  0.030     331   8   8  0.023 0.080 0.070    1.639  0.033  0.030     333   8   8  0.023 0.080 0.070     1.658  0.485  0.208     332     94     42  0.335      0    spc 
   7833657  4899  86   2.868 0.005  -0.229 0.060     7.467  0.142  0.142     873  37  37  0.305     7.204  0.137  0.137     842  36  36  0.302     7.437  0.223  0.089     872  24  14  0.253 0.070 0.070    7.175  0.163  0.181     839  19  23  0.223 0.080 0.080     8.303 47.988  3.428     967   5607    415  0.601     -1    apo 
   7838873  4951  86   2.758 0.010   0.127 0.060    10.062  0.278  0.278    1235  58  58  0.527    10.191  0.282  0.282    1250  59  59  0.528    10.373  0.281  0.312    1271  34  38  0.403 0.080 0.080   10.552  0.130  0.416    1295  15  57  0.413 0.080 0.080     5.873  2.855  1.071     722    345    138  0.503      1    apo 
   7869334  4873  86   2.517 0.008  -0.153 0.060    10.617  0.253  0.253     557  25  25  0.107    10.717  0.256  0.256     562  25  25  0.108    11.168  0.111  0.122     578   7   7  0.093 0.080 0.070   11.228  0.102  0.170     580   6   9  0.103 0.080 0.080    12.050  2.271  1.514     618    120     68  0.112      1    apo 
   7870112  5668  77   4.097 0.030   0.400 0.101     1.726  0.336  0.336     273  54  54  0.057     1.786  0.348  0.348     283  56  56  0.058     1.637  0.077  0.077     260  14  12  0.073 0.080 0.080    1.646  0.086  0.077     261  13  12  0.073 0.080 0.080     1.766  0.138  0.138     275     24     17  0.058      0    spc 
   7871531  5501  77   4.483 0.007  -0.260 0.101     0.886  0.019  0.019      60   2   2  0.004     0.892  0.019  0.019      60   2   2  0.004     0.870  0.014  0.012      59   1   1  0.183 0.080 0.080    0.876  0.015  0.013      59   1   1  0.183 0.080 0.080     0.967  0.080  0.062      65      5      3  0.004      0    spc 
   7877451  4604  86   2.614 0.006   0.124 0.060     9.839  0.201  0.201    1204  54  54  0.084     9.343  0.191  0.191    1144  51  51  0.081     9.800  0.233  0.175    1191  33  21  0.133 0.100 0.100    9.320  0.225  0.309    1129  34  37  0.073 0.110 0.090    17.439 36.934  5.682    2109   4412    679  0.092     -1    apo 
   7889429  4646  86   2.308 0.023   0.039 0.060    10.881  0.699  0.699     679  52  52  0.173    10.896  0.700  0.700     680  52  52  0.173    11.492  0.381  0.293     697  28  20  0.133 0.080 0.080   11.467  0.387  0.281     697  28  20  0.133 0.080 0.080    12.442 16.940  2.710     755    994    166  0.191      1    apo 
   7901207  4907  86   2.822 0.023   0.284 0.060    10.452  0.575  0.575    1348  90  90  0.278    10.513  0.578  0.578    1356  91  91  0.279    10.223  0.041  0.246    1305   8  31  0.243 0.070 0.070   10.243  0.082  0.267    1307  12  31  0.243 0.070 0.080     5.288 42.577  2.027     740   5340    227  0.605     -1    apo 
   7902578  4614  86   2.405 0.011   0.168 0.060    10.638  0.317  0.317    1025  51  51  0.370    10.649  0.317  0.317    1026  51  51  0.371    11.284  0.090  0.045    1075  10   6  0.253 0.080 0.080   11.286  0.090  0.045    1075  10   6  0.253 0.080 0.080     8.925 58.955  3.573     944   5453    390  0.658      1    apo 
   7903173  4948  86   3.106 0.005  -0.145 0.060     5.396  0.100  0.100     940  40  40  0.260     5.280  0.098  0.098     920  39  39  0.245     5.370  0.129  0.086     932  23  16  0.203 0.070 0.070    5.213  0.125  0.031     905  23   8  0.193 0.080 0.080     2.787 25.356  0.805     509   4317    149  0.419      0    apo 
   7905047  4706  86   2.554 0.007  -0.265 0.060     9.934  0.219  0.219     904  41  41  0.376     9.334  0.206  0.206     850  38  38  0.371     9.966  0.241  0.302     910  25  28  0.283 0.080 0.080    9.227  0.404  0.202     842  40  18  0.253 0.090 0.080     7.508  2.336  1.168     706    201    100  0.316     -1    apo 
   7906186  4946  86   2.646 0.012   0.031 0.060    11.475  0.390  0.390    1116  57  57  0.369    11.624  0.395  0.395    1130  57  57  0.371    11.729  0.487  0.792    1139  46  91  0.293 0.090 0.100   12.134  0.061  1.097    1175   7 111  0.303 0.080 0.090    11.872 25.941  3.243    1233   2605    301  0.533      1    apo 
   7907191  4818  86   2.580 0.024   0.136 0.060    10.850  0.688  0.688    1365 101 101  0.577    10.958  0.695  0.695    1378 102 102  0.581    11.317  0.183  0.206    1416  29  29  0.353 0.080 0.080   11.330  0.225  0.180    1418  34  28  0.353 0.080 0.080     7.407  5.798  1.450     950    735    196  0.535      1    apo 
   7909320  4402  86   2.107 0.014  -0.327 0.060    16.043  0.592  0.592    1479  82  82  0.365    14.898  0.550  0.550    1374  76  76  0.355    16.173  0.695  0.406    1504  65  48  0.493 0.080 0.080   15.221  0.490  0.490    1407  45  50  0.463 0.080 0.080    12.837 56.883  3.923    1437   5003    577  0.779     -1    apo 
   7910848  5983  77   4.063 0.098   0.050 0.101     1.441  0.342  0.342     285  68  68  0.088     1.478  0.351  0.351     292  70  70  0.089     1.604  0.058  0.058     318  13  13  0.083 0.080 0.070    1.613  0.057  0.057     320  12  13  0.083 0.080 0.070     1.521  0.188  0.141     297     38     23  0.091      0    spc 
   7914731  5750  77   3.713 0.027  -0.010 0.101     2.876  0.377  0.377     594  80  80  0.400     2.985  0.391  0.391     617  83  83  0.404     2.715  0.087  0.097     567  16  22  0.243 0.080 0.080    2.747  0.097  0.107     575  22  24  0.243 0.080 0.080     2.637  0.495  0.330     535    110     61  0.394      0    spc 
   7919558  4714  86   2.490 0.010   0.001 0.060    12.650  0.350  0.350    1549  74  74  0.895    12.099  0.334  0.334    1486  71  71  0.836    12.334  0.361  0.289    1531  45  40  0.503 0.090 0.090   12.326  0.298  0.372    1528  46  51  0.513 0.080 0.090    13.681 32.487  4.237    1484   3803    331  1.310     -1    apo 
   7936407  4967  86   2.852 0.007   0.091 0.060     8.716  0.210  0.210     718  32  32  0.120     8.828  0.212  0.212     728  33  33  0.120     8.945  0.134  0.027     730  13   5  0.093 0.090 0.080    8.961  0.174  0.040     730  15   4  0.083 0.080 0.070     9.652  2.671  1.669     813    216    144  0.128      1    apo 
   7938112  6339  77   4.045 0.066  -0.210 0.101     1.887  0.317  0.317     287  49  49  0.067     1.830  0.307  0.307     278  47  47  0.065     1.706  0.057  0.051     255   9   8  0.083 0.080 0.070    1.711  0.051  0.051     256   8   8  0.083 0.080 0.070     2.239  0.272  0.204     343     40     32  0.079      0    spc 
   7940546  6235  77   4.003 0.004  -0.200 0.101     1.929  0.032  0.032      76   3   3  0.008     1.901  0.032  0.032      74   3   3  0.008     1.925  0.023  0.013      76   1   1  0.063 0.070 0.070    1.918  0.015  0.021      75   1   1  0.063 0.070 0.070     2.304  0.091  0.091      90      3      3  0.009      0    spc 
   7940675  4992  86   2.920 0.005   0.122 0.060     8.036  0.158  0.158     839  36  36  0.128     8.137  0.160  0.160     850  36  36  0.129     8.267  0.012  0.037     853   3   3  0.193 0.060 0.070    8.275  0.066  0.025     854   4   3  0.183 0.060 0.060    12.052 18.463  2.518    1294   1910    294  0.143      1    apo 
   7944038  4556  86   2.207 0.010  -0.100 0.060    19.866  0.599  0.599     931  47  47  0.147    19.108  0.576  0.576     896  45  45  0.146    19.738  0.692  0.297     919  36  14  0.313 0.080 0.080   19.689  0.791  0.633     918  37  33  0.303 0.080 0.100    20.193 13.711  3.917     937    642    173  0.157     -1    apo 
   7948193  4962  86   2.959 0.012  -0.009 0.060     7.377  0.233  0.233     931  46  46  0.118     7.232  0.228  0.228     912  45  45  0.117     7.645  0.081  0.513     961   8  70  0.093 0.090 0.100    7.183  0.319  0.221     902  57  31  0.073 0.090 0.090     6.844  5.214  1.303     895    661    185  0.121     -1    apo 
   7949258  4644  86   2.420 0.015   0.232 0.060    10.528  0.410  0.410    1494  83  83  0.122    10.543  0.411  0.411    1496  83  83  0.122    11.362  0.113  0.045    1567  19   9  0.203 0.080 0.070   11.362  0.136  0.045    1567  20  11  0.203 0.080 0.070     9.941 34.924  3.880    1421   4982    554  0.131      1    apo 
   7949599  4639  86   2.426 0.013   0.151 0.060    10.334  0.356  0.356    1065  56  56  0.140    10.345  0.357  0.357    1066  56  56  0.140    11.327  0.136  0.057    1148  14   7  0.173 0.090 0.080   11.327  0.136  0.045    1148  14   7  0.173 0.090 0.080    14.335 48.623  4.862    1394   5073    544  0.155      1    apo 
   7950550  4817  86   2.701 0.005  -0.205 0.060     9.230  0.189  0.189    1047  45  45  0.091     8.803  0.180  0.180     999  43  43  0.090     9.173  0.245  0.113    1033  28  15  0.173 0.070 0.080    8.772  0.176  0.159     984  22  20  0.153 0.070 0.080     6.899  3.792  1.264     801    442    166  0.090      0    apo 
   7954576  4085  86   1.427 0.044  -0.347 0.060    39.656  4.566  4.566    2431 301 301  0.168    38.215  4.400  4.400    2343 290 290  0.168    39.570  2.177  2.994    2421 144 198  0.413 0.110 0.100   39.045  2.638  3.224    2379 180 198  0.413 0.110 0.100    16.893 25.598  3.491    1029   1541    247  0.164     -1    apo 
   7956671  4716  86   2.540 0.007  -0.093 0.060    11.647  0.259  0.259     832  38  38  0.152    11.085  0.247  0.247     792  36  36  0.148    11.534  0.235  0.259     818  21  19  0.263 0.080 0.090   11.569  0.264  0.382     821  20  28  0.263 0.080 0.100    16.831 43.822  5.056    1180   3145    410  0.194     -1    apo 
   7957166  4848  86   3.200 0.006   0.207 0.060     5.194  0.103  0.103     823  35  35  0.109     5.083  0.101  0.101     805  35  35  0.108     5.163  0.084  0.084     811  18  15  0.123 0.080 0.080    5.022  0.141  0.050     789  22   9  0.123 0.080 0.080     4.953 25.583  1.421     742   4092    205  0.158     -1    apo 
   7957377  4724  86   2.811 0.005   0.115 0.060     8.221  0.159  0.159    1038  45  45  0.143     7.902  0.153  0.153     998  43  43  0.141     8.256  0.074  0.050    1036  12  16  0.193 0.080 0.080    7.893  0.112  0.224     987  20  26  0.153 0.080 0.070     7.440 35.643  2.742    1077   4562    402  0.280      0    apo 
   7967534  4672  86   2.377 0.019   0.107 0.060     8.963  0.618  0.618    1184  94  94  0.260     9.027  0.623  0.623    1193  95  95  0.260    11.260  0.123  0.123    1455  17  19  0.233 0.080 0.080   11.260  0.123  0.123    1457  17  19  0.233 0.080 0.080     7.040 43.670  2.426     835   5695    356  0.312      1    apo 
   7970740  5309  77   4.552 0.006  -0.540 0.101     0.791  0.016  0.016      27   1   1  0.012     0.790  0.016  0.016      27   1   1  0.012     0.771  0.010  0.009      26   0   0  0.083 0.080 0.080    0.772  0.011  0.009      26   0   0  0.083 0.080 0.080     0.796  0.024  0.024      27      0      0  0.012      0    spc 
   7975276  4764  86   2.847 0.006   0.050 0.060     7.606  0.147  0.147    1184  51  51  0.641     7.324  0.142  0.142    1141  49  49  0.627     7.581  0.102  0.080    1187  18  18  0.423 0.070 0.070    7.262  0.128  0.201    1135  26  31  0.403 0.080 0.080     4.103  2.335  0.934     647    359    135  0.468     -1    apo 
   7976303  6066  77   3.898 0.004  -0.500 0.101     1.999  0.034  0.034     156   5   5  0.096     2.008  0.034  0.034     157   5   5  0.097     1.964  0.009  0.035     155   1   3  -0.017 0.070 0.070    1.966  0.032  0.009     155   3   2  0.023 0.070 0.080     1.992  0.098  0.087     156      6      6  0.096      0    spc 
   7979316  4893  86   2.634 0.010   0.040 0.060    11.106  0.300  0.300    1106  52  52  0.415    11.256  0.304  0.304    1121  52  52  0.417    10.958  0.099  0.099    1077  11   9  0.353 0.080 0.080   11.033  0.077  0.110    1081  13  10  0.353 0.080 0.080    26.942 48.722 13.288    2614   4814   1162  0.959      1    apo 
   7983221  5019  86   2.836 0.009  -0.094 0.060     9.546  0.259  0.259    1157  54  54  0.448     9.713  0.263  0.263    1177  55  55  0.452     9.537  0.115  0.202    1164  12  28  0.313 0.070 0.070    9.574  0.097  0.213    1164  14  25  0.303 0.070 0.070    11.900 33.875  2.710    1543   3810    457  1.368      1    apo 
   7985438  4898  86   3.143 0.005   0.101 0.060     5.705  0.103  0.103     494  21  21  0.200     5.585  0.101  0.101     484  21  21  0.200     5.620  0.090  0.045     481   8   4  0.333 0.080 0.080    5.551  0.025  0.083     473   7   6  0.313 0.080 0.080     6.530  2.068  0.919     589    168     84  0.258      0    apo 
   7988900  5087  86   2.598 0.017  -0.047 0.060    15.529  0.733  0.733    1271  77  77  0.585    16.326  0.771  0.771    1335  81  81  0.595    14.369  0.172  0.086    1175  12  12  0.433 0.070 0.070   14.530  0.029  0.218    1183   6  12  0.423 0.070 0.070    32.880 58.897 15.364    2558   4662   1076  1.447     -1    apo 
   8004637  4724  86   2.840 0.006   0.032 0.060     7.042  0.139  0.139    1062  47  47  0.176     6.757  0.134  0.134    1020  45  45  0.174     7.067  0.028  0.213    1056   8  36  0.173 0.090 0.090    6.403  0.343  0.061     953  54  12  0.113 0.090 0.090     8.613 24.048  2.004    1415   3751    433  0.189      0    apo 
   8005116  4706  86   2.484 0.013   0.141 0.060    11.495  0.389  0.389    1573  82  82  0.128    11.581  0.392  0.392    1585  83  83  0.128    11.540  0.214  0.125    1538  33  17  0.223 0.080 0.080   11.545  0.232  0.125    1541  33  19  0.223 0.080 0.080    14.762 32.865  4.869    1893   4437    512  0.129      1    apo 
   8006058  4844  86   2.483 0.008  -0.322 0.060    10.956  0.548  0.548    1247  79  79  0.131    11.000  0.551  0.551    1252  79  79  0.131    11.237  0.280  0.196    1267  35  22  0.223 0.070 0.070   11.249  0.310  0.197    1269  38  25  0.223 0.070 0.070     6.918 26.343  1.882     771   2957    204  0.134      1    apo 
   8006161  5488  77   4.490 0.004   0.340 0.101     0.921  0.015  0.015      27   1   1  0.000     0.929  0.016  0.016      27   1   1  0.000     0.946  0.012  0.011      27   0   0  0.233 0.090 0.080    0.948  0.012  0.010      27   0   0  0.233 0.080 0.080     0.927  0.028  0.028      27      0      0  -0.010      0    spc 
   8007217  4883  86   2.879 0.007   0.218 0.060     9.295  0.207  0.207     610  27  27  0.062     9.415  0.209  0.209     618  27  27  0.062     9.103  0.040  0.106     594   3   8  0.033 0.070 0.070    9.143  0.046  0.046     596   4   4  0.023 0.070 0.070     8.929  2.068  1.241     592    134     75  0.062      1    apo 
   8009339  4727  86   2.476 0.009   0.081 0.060    12.540  0.329  0.329     691  33  33  0.098    12.650  0.332  0.332     697  33  33  0.098    12.127  0.364  0.255     656  21  15  0.063 0.080 0.080   12.137  0.437  0.255     658  25  16  0.063 0.080 0.080    12.743  4.347  1.976     714    243     97  0.102      1    apo 
   8012842  5777  77   4.249 0.062   0.200 0.101     1.286  0.186  0.186     199  29  29  0.044     1.313  0.190  0.190     203  30  30  0.045     1.307  0.021  0.029     202   4   5  0.073 0.080 0.080    1.313  0.024  0.026     203   4   5  0.073 0.080 0.080     1.342  0.081  0.081     207     12     10  0.046      0    spc 
   8016118  5024  86   2.838 0.008  -0.057 0.060     8.695  0.278  0.278    1229  60  60  0.104     8.820  0.282  0.282    1246  61  61  0.105     9.088  0.300  0.041    1281  41  10  0.133 0.070 0.070    9.134  0.365  0.068    1288  51  13  0.133 0.070 0.070     7.872  9.330  1.794    1106   1290    215  0.110      1    apo 
   8016496  6216  77   3.978 0.040   0.060 0.101     2.208  0.371  0.371     548  94  94  0.065     2.166  0.364  0.364     537  92  92  0.064     2.070  0.096  0.096     516  26  24  0.083 0.080 0.080    2.068  0.094  0.094     514  24  24  0.083 0.080 0.080     2.300  0.834  0.417     574    207    103  0.069      0    spc 
   8018599  5832  77   3.594 0.006   0.070 0.101     3.337  0.066  0.066     525  19  19  0.129     3.445  0.068  0.068     542  19  19  0.131     3.415  0.010  0.041     543   3   5  0.203 0.070 0.070    3.417  0.017  0.017     544   4   4  0.203 0.060 0.070     4.518  1.239  0.676     724    202    101  0.152      0    spc 
   8019508  6057  77   3.768 0.028   0.070 0.101     2.566  0.179  0.179     412  31  31  0.124     2.607  0.182  0.182     419  32  32  0.124     2.579  0.116  0.045     418  21  10  0.073 0.080 0.080    2.603  0.093  0.054     419  19   9  0.073 0.080 0.080     2.851  0.374  0.267     464     56     40  0.129      0    spc 
   8026226  6223  77   3.716 0.004  -0.200 0.101     2.934  0.052  0.052     186   6   6  0.093     2.888  0.051  0.051     183   6   6  0.088     2.882  0.138  0.074     184   9   6  0.103 0.090 0.080    2.819  0.055  0.021     180   3   3  0.133 0.080 0.080     3.074  0.159  0.182     193     10      9  0.106      0    spc 
   8027956  5766  77   4.023 0.027  -0.010 0.101     1.647  0.140  0.140     389  35  35  0.143     1.706  0.145  0.145     403  36  36  0.149     1.669  0.045  0.045     396  13  12  0.113 0.080 0.080    1.686  0.050  0.045     400  13  12  0.113 0.080 0.080     1.844  0.351  0.199     446     74     49  0.161      0    spc 
   8028908  4786  86   3.056 0.005  -0.282 0.060     5.152  0.093  0.093     522  22  22  0.166     4.888  0.089  0.089     496  21  21  0.158     5.222  0.094  0.126     534  10  13  0.263 0.070 0.070    5.089  0.036  0.015     520   4   3  0.233 0.070 0.070     5.301  0.901  0.601     542     87     58  0.178      0    apo 
   8039416  4692  86   2.413 0.012   0.042 0.060    10.769  0.346  0.346    1364  69  69  0.401    10.808  0.347  0.347    1369  69  69  0.402    11.224  0.089  0.078    1386  14  10  0.483 0.080 0.080   11.228  0.089  0.078    1386  14  10  0.483 0.080 0.080     6.535 42.742  2.590     844   5455    260  0.454      1    apo 
   8042126  4922  86   3.105 0.004  -0.471 0.060     4.812  0.085  0.085     601  25  25  0.413     4.623  0.082  0.082     578  24  24  0.403     4.877  0.029  0.025     620   4   4  0.243 0.070 0.070    4.643  0.046  0.042     590   7   6  0.253 0.060 0.070     4.404  1.627  0.586     583    194     86  0.424      0    apo 
   8045442  5797  77   3.632 0.042   0.020 0.101     2.804  0.291  0.291     475  51  51  0.386     2.910  0.302  0.302     493  53  53  0.388     3.020  0.032  0.064     518   5   9  0.263 0.080 0.080    3.036  0.030  0.039     520   5   5  0.253 0.080 0.080     3.010  0.886  0.354     525    140     78  0.404      0    spc 
   8045883  4797  86   2.399 0.008  -0.210 0.060    10.523  0.272  0.272    1082  50  50  0.433    10.536  0.272  0.272    1083  50  50  0.433    10.922  0.115  0.164    1101  12  20  0.513 0.070 0.070   10.936  0.098  0.164    1100  12  20  0.513 0.070 0.070    15.197 48.474  5.817    1690   4855    560  0.758      1    apo 
   8046212  4767  86   2.770 0.009   0.036 0.060     8.856  0.223  0.223    1385  64  64  0.536     8.518  0.215  0.215    1335  62  62  0.494     9.460  0.047  0.565    1490   9  94  0.553 0.090 0.110    9.491  0.095  0.048    1495  13   9  0.563 0.080 0.080     7.813 33.920  2.423    1396   5181    555  0.727      0    apo 
   8046439  5005  86   2.767 0.007  -0.104 0.060     9.583  0.225  0.225    1218  54  54  0.423     9.730  0.228  0.228    1237  55  55  0.425     9.744  0.097  0.029    1229  20   7  0.403 0.100 0.080    9.748  0.366  0.024    1230  49   6  0.383 0.080 0.070    14.511 40.966  6.069    1759   5216    626  0.728      1    apo 
   8077137  6072  75   4.081 0.013  -0.090 0.100     1.694  0.065  0.065     399  19  19  0.101     1.701  0.065  0.065     401  19  19  0.101     1.655  0.038  0.051     392  10  14  0.023 0.070 0.080    1.677  0.021  0.055     398   6  15  0.023 0.080 0.070     1.843  0.401  0.223     439     83     55  0.103      0    spc 
   8078554  4847  86   2.452 0.018  -0.140 0.060    10.442  0.576  0.576    1154  78  78  0.113    10.481  0.578  0.578    1158  78  78  0.113    11.211  0.168  0.084    1215  22  11  0.113 0.080 0.080   11.223  0.201  0.084    1214  24  11  0.113 0.080 0.080     8.306  6.434  1.608     921    709    189  0.113      1    apo 
   8081535  4759  86   2.541 0.008   0.117 0.060    10.822  0.271  0.271    1259  58  58  0.183    10.907  0.273  0.273    1269  59  59  0.183    11.296  0.149  0.057    1297  17   9  0.203 0.080 0.080   11.371  0.114  0.114    1302  16  13  0.193 0.080 0.080    12.855 37.485  4.686    1471   4396    352  0.188      1    apo 
   8082494  4712  86   2.427 0.020   0.075 0.060    12.068  0.686  0.686    2095 145 145  0.145    12.142  0.691  0.691    2108 146 146  0.145    11.722  0.656  0.454    1988 116  87  0.133 0.080 0.080   11.698  0.681  0.454    1988 129  86  0.133 0.080 0.080     7.102 29.751  2.204    1415   5095    566  0.147      1    apo 
   8082913  4546  86   1.818 0.057  -0.562 0.060    21.501  6.876  6.876    1788 577 577  0.163    19.818  6.337  6.337    1648 532 532  0.162    23.638  6.552  3.528    1964 551 297  0.113 0.100 0.100   23.265  7.167  3.072    1959 624 312  0.113 0.100 0.100    12.507 10.606  2.545    1003    877    188  0.154     -1    apo 
   8085964  4986  86   2.882 0.009   0.153 0.060     9.101  0.241  0.241     679  31  31  0.103     9.230  0.245  0.245     688  32  32  0.104     8.977  0.045  0.063     663   5   5  0.013 0.080 0.080    9.014  0.045  0.072     666   4   5  0.003 0.080 0.080     9.998  3.926  1.682     769    305    127  0.109      1    apo 
   8086192  4697  86   2.780 0.006   0.024 0.060     8.028  0.167  0.167    1089  48  48  0.117     7.660  0.159  0.159    1039  46  46  0.114     8.072  0.177  0.217    1088  29  32  0.183 0.100 0.090    7.676  0.185  0.231    1033  28  34  0.163 0.080 0.080     8.665 38.855  2.775    1233   5244    492  0.133     -1    apo 
   8088244  4927  86   2.422 0.032  -0.503 0.060    10.258  0.852  0.852    1638 149 149  0.169     9.873  0.820  0.820    1577 144 144  0.168    10.882  0.389  0.777    1721  74 137  0.193 0.070 0.070   10.893  0.428  0.672    1716  77 126  0.193 0.070 0.070    10.932 34.773  4.968    2467   5093   1273  0.173     -1    apo 
   8094277  4963  86   2.713 0.020  -1.112 0.060     7.454  0.368  0.368    1110  69  69  0.177     7.048  0.348  0.348    1050  65  65  0.162     7.443  0.335  0.409    1126  56  68  0.113 0.210 0.210    7.153  0.345  0.230    1080  57  35  0.093 0.210 0.200     5.463 29.042  1.980     853   4391    314  0.232     -1    apo 
   8094889  4086  86   1.564 0.009  -0.214 0.060    34.451  4.584  4.584    2055 289 289  0.352    33.028  4.395  4.395    1970 277 277  0.352    33.978  2.582  3.442    2039 165 202  0.443 0.110 0.110   33.279  2.904  3.550    1990 185 205  0.443 0.100 0.110    10.229 88.787  2.775     627   5181    188  0.355     -1    apo 
   8097831  4795  86   2.505 0.007  -0.456 0.060    10.656  0.234  0.234     708  32  32  0.258    10.009  0.219  0.219     665  30  30  0.250    11.023  0.177  0.177     732  13  13  0.383 0.090 0.120   11.058  0.152  0.912     733  15  64  0.383 0.090 0.130    13.912  6.733  2.693     951    461    184  0.377      0    apo 
   8097926  4966  86   2.365 0.017  -0.553 0.060     9.535  0.585  0.585     990  71  71  0.371     9.711  0.596  0.596    1008  73  73  0.375    10.162  0.323  0.224    1033  35  28  0.343 0.070 0.070   10.197  0.328  0.238    1034  36  24  0.343 0.070 0.070    13.533 33.321  3.999    1398   3387    406  0.535      1    apo 
   8099073  4913  86   2.537 0.010  -0.044 0.060    11.454  0.334  0.334    1574  76  76  0.291    11.569  0.338  0.338    1590  76  76  0.292    11.342  0.296  0.091    1520  43  12  0.293 0.080 0.080   11.355  0.328  0.070    1526  47  16  0.293 0.070 0.080     9.720 24.909  2.491    1227   3349    268  0.350      1    apo 
   8104771  4866  86   2.681 0.008  -0.018 0.060    10.363  0.254  0.254    1422  65  65  0.186    10.499  0.257  0.257    1440  66  66  0.186    10.514  0.189  0.016    1431  28   6  0.273 0.070 0.060   10.529  0.253  0.021    1433  32   6  0.273 0.080 0.070     6.295  2.983  1.193     889    380    169  0.141      1    apo 
   8106525  4700  86   2.282 0.013  -0.129 0.060    18.225  0.618  0.618     868  45  45  0.224    17.527  0.594  0.594     834  44  44  0.221    18.107  0.990  0.533     852  49  28  0.233 0.090 0.090   17.602  1.371  1.029     827  69  50  0.193 0.110 0.090    15.601  6.245  2.677     733    295    118  0.221     -1    apo 
   8106950  5847  77   4.010 0.039  -0.300 0.101     1.770  0.381  0.381     417  91  91  0.246     1.812  0.390  0.390     427  93  93  0.247     1.622  0.082  0.074     387  22  20  0.093 0.080 0.080    1.632  0.091  0.082     387  22  20  0.093 0.080 0.080     1.649  0.214  0.184     391     50     42  0.242      0    spc 
   8107227  5109  86   2.786 0.010  -0.109 0.060    11.058  0.312  0.312    1499  70  70  0.358    11.351  0.320  0.320    1538  71  71  0.358    10.595  0.032  0.053    1416   7   7  0.403 0.070 0.070   10.610  0.095  0.042    1418  11   7  0.403 0.070 0.070    11.157 31.812  2.651    1541   4191    466  0.619      1    apo 
   8107831  4829  86   2.609 0.014   0.045 0.060    11.919  0.442  0.442    1360  73  73  0.444    12.057  0.447  0.447    1376  74  74  0.446    11.630  1.051  0.421    1315 140  52  0.413 0.100 0.100   12.387  0.459  1.071    1406  66 123  0.443 0.100 0.110     9.843 31.888  2.773    1105   3649    304  0.512      1    apo 
   8110811  5052  86   2.913 0.006   0.020 0.060     8.726  0.188  0.188     895  38  38  0.405     8.896  0.191  0.191     912  39  39  0.405     8.534  0.068  0.017     874   6   4  0.163 0.070 0.070    8.587  0.034  0.060     878   5   6  0.163 0.070 0.080     6.117 15.990  1.713     646   1624    180  0.409      1    apo 
   8114155  5737  77   4.087 0.036   0.070 0.101     1.499  0.130  0.130     283  26  26  0.340     1.550  0.134  0.134     293  27  27  0.343     1.533  0.050  0.031     294  11   7  0.143 0.080 0.080    1.553  0.049  0.033     297  11   7  0.143 0.080 0.080     1.537  0.692  0.260     295    130     56  0.358      0    spc 
   8120076  4764  86   2.425 0.016  -0.041 0.060    11.767  0.710  0.710    1408 101 101  0.559    11.833  0.714  0.714    1416 102 102  0.560    11.278  0.625  0.178    1327  84  26  0.463 0.080 0.080   11.271  0.650  0.173    1326  82  23  0.463 0.080 0.080    23.194 41.249  8.839    2940   4482   1121  1.233      1    apo 
   8123843  4606  86   2.444 0.009   0.078 0.060    13.797  0.350  0.350    1502  72  72  0.709    13.154  0.334  0.334    1434  68  68  0.685    13.368  0.301  0.160    1449  32  20  0.613 0.110 0.090   13.156  0.165  0.495    1426  21  52  0.633 0.100 0.100     8.774 53.403  2.967     964   5609    415  1.356     -1    apo 
   8129047  4530  86   2.678 0.006   0.025 0.060     8.484  0.167  0.167     724  33  33  0.159     7.972  0.157  0.157     680  31  31  0.153     8.566  0.179  0.038     734  18   4  0.263 0.080 0.080    7.893  0.252  0.063     674  23   5  0.183 0.080 0.080     6.377  1.584  0.905     552    133     76  0.130     -1    apo 
   8144529  4626  86   2.494 0.008  -0.074 0.060    10.800  0.254  0.254    1598  75  75  0.146    10.185  0.239  0.239    1507  71  71  0.145    10.894  0.392  0.261    1605  62  43  0.193 0.150 0.090   10.424  0.883  0.475    1530 130  70  0.223 0.140 0.120     9.696 27.814  2.318    1357   4049    311  0.147     -1    apo 
   8145152  4461  86   2.265 0.010   0.034 0.060    15.190  0.416  0.416    1154  58  58  0.163    14.314  0.392  0.392    1087  54  54  0.162    15.217  0.383  0.383    1153  31  31  0.223 0.100 0.100   14.633  0.567  0.567    1103  44  44  0.193 0.120 0.100    14.065 11.512  2.878    1060    884    204  0.165     -1    apo 
   8145176  4896  86   2.377 0.022  -0.569 0.060     9.039  0.538  0.538    1476 104 104  0.167     9.077  0.541  0.541    1482 104 104  0.167     9.797  0.475  0.170    1569  87  31  0.293 0.070 0.070    9.823  0.624  0.156    1575 112  28  0.283 0.070 0.070     6.892 14.388  1.877    1207   2426    346  0.168      1    apo 
   8145590  4821  86   2.604 0.006  -0.069 0.060     7.983  0.199  0.199     529  25  25  0.055     8.000  0.200  0.200     530  25  25  0.055     8.030  0.096  0.088     519   6   6  -0.087 0.080 0.080    7.892  0.086  0.071     510   6   5  -0.037 0.070 0.070     8.663  1.967  1.229     551    133     66  0.058      1    apo 
   8154383  4606  86   2.718 0.006   0.182 0.060     8.597  0.174  0.174     845  38  38  0.138     8.183  0.166  0.166     804  36  36  0.135     8.616  0.155  0.155     847  19  15  0.003 0.080 0.080    8.081  0.228  0.124     794  24  14  -0.037 0.090 0.090    10.857  9.153  1.907    1063    929    199  0.159      0    apo 
   8154541  4774  86   2.495 0.013   0.083 0.060    11.286  0.404  0.404    1313  69  69  0.158    11.372  0.407  0.407    1323  70  70  0.158    11.400  0.275  0.092    1304  34  13  0.113 0.070 0.080   11.422  0.273  0.114    1307  36  16  0.113 0.070 0.080    21.326 39.100  6.741    2682   4435    887  0.165      1    apo 
   8154693  4984  86   3.067 0.005  -0.253 0.060     5.615  0.103  0.103    1133  47  47  0.167     5.490  0.101  0.101    1107  46  46  0.166     5.676  0.034  0.137    1139   9  30  0.193 0.070 0.070    5.448  0.136  0.150    1091  30  33  0.183 0.070 0.070     3.724  6.638  0.766     753   1325    153  0.167      0    apo 
   8154799  4536  86   2.284 0.009  -0.169 0.060    14.360  0.393  0.393    2131 104 104  0.178    13.483  0.369  0.369    2000  98  98  0.178    14.469  0.355  0.399    2140  59  66  0.333 0.090 0.100   13.901  0.659  0.549    2048 100  82  0.343 0.090 0.110     9.039 29.008  3.347    1207   4268    342  0.180     -1    apo 
   8160419  4379  86   2.262 0.009   0.083 0.060    13.471  0.350  0.350     922  46  46  0.162    12.553  0.326  0.326     860  43  43  0.160    13.491  0.331  0.331     920  27  24  0.153 0.130 0.110   12.788  0.488  0.488     871  33  33  0.143 0.140 0.110    16.690 39.512  4.741    1197   2686    298  0.262     -1    apo 
   8160590  4628  86   2.430 0.010   0.168 0.060    11.211  0.381  0.381    1258  66  66  0.171    11.255  0.382  0.382    1263  66  66  0.171    11.349  0.203  0.085    1246  24  11  0.213 0.080 0.080   11.367  0.237  0.085    1247  28  11  0.213 0.080 0.080    47.001 28.410 21.308    5186   3270   2362  0.332      1    apo 
   8165444  4871  86   2.525 0.009  -0.106 0.060    10.620  0.320  0.320    1239  60  60  0.284    10.719  0.323  0.323    1250  61  61  0.287    11.240  0.124  0.090    1289  14  13  0.323 0.070 0.080   11.247  0.114  0.091    1291  14  13  0.323 0.080 0.080    36.429 32.735 15.506    4527   3536   1852  0.446      1    apo 
   8166918  4683  86   2.578 0.008   0.017 0.060    10.650  0.244  0.244     795  37  37  0.210    10.146  0.232  0.232     758  35  35  0.206    11.053  0.099  0.077     822   7  15  0.353 0.080 0.110   11.082  0.056  0.112     824   8  12  0.353 0.080 0.120    10.169  4.073  1.745     776    299    120  0.219     -1    apo 
   8167335  4846  86   2.807 0.006  -0.138 0.060     8.363  0.166  0.166     967  42  42  0.181     8.045  0.159  0.159     931  40  40  0.179     8.294  0.231  0.149     954  28  17  0.213 0.070 0.070    7.964  0.175  0.127     917  20  20  0.203 0.080 0.080     6.501  9.612  1.538     764   1124    180  0.195     -1    apo 
   8172589  5421  77   3.840 0.016  -0.170 0.101     1.983  0.098  0.098     416  25  25  0.279     2.055  0.102  0.102     432  25  25  0.284     2.011  0.044  0.044     430  11  11  0.063 0.080 0.080    2.043  0.045  0.045     438  11  12  0.063 0.080 0.080     2.214  0.582  0.323     463    130     65  0.302      0    spc 
   8173148  4756  86   2.457 0.012   0.014 0.060    10.855  0.435  0.435    1373  77  77  0.261    10.906  0.437  0.437    1379  77  77  0.261    11.281  0.169  0.051    1396  23  10  0.333 0.080 0.070   11.281  0.202  0.051    1396  25  10  0.333 0.080 0.070     4.403  2.088  0.835     552    250     83  0.233      1    apo 
   8173725  4882  86   2.591 0.014  -0.116 0.060    10.397  0.378  0.378    1029  54  54  0.271    10.491  0.381  0.381    1039  55  55  0.272    11.000  0.115  0.148    1081  13  13  0.243 0.070 0.070   11.067  0.067  0.111    1088  10  11  0.243 0.070 0.070    13.561 42.129  4.861    1248   4159    347  0.395      1    apo 
   8174981  6069  77   3.956 0.020   0.030 0.101     2.082  0.126  0.126     334  23  23  0.183     2.099  0.128  0.128     336  23  23  0.186     2.059  0.044  0.081     332   8  14  0.133 0.080 0.080    2.070  0.042  0.068     334   8  12  0.133 0.080 0.080     2.124  0.384  0.256     337     61     38  0.202      0    spc 
   8175027  4787  86   3.028 0.005   0.102 0.060     5.935  0.107  0.107     829  36  36  0.274     5.758  0.104  0.104     805  35  35  0.271     5.926  0.030  0.054     826   7   8  0.203 0.080 0.080    5.717  0.017  0.129     796   6  19  0.183 0.080 0.080     4.925  1.526  0.763     658    214     92  0.267      0    apo 
   8175438  4782  86   2.526 0.011  -0.126 0.060    11.277  0.342  0.342    1250  62  62  0.355    11.333  0.344  0.344    1256  62  62  0.356    11.325  0.237  0.068    1245  28   9  0.423 0.070 0.080   11.329  0.260  0.069    1246  31  10  0.423 0.070 0.080    15.677 40.627  5.078    1688   4550    525  0.465      1    apo 
   8176543  4353  86   2.017 0.014  -0.104 0.060    18.793  0.721  0.721    1867 106 106  0.461    17.551  0.673  0.673    1744  99  99  0.459    19.117  0.846  0.692    1888  84  69  0.513 0.100 0.090   17.960  0.893  0.731    1776  98  80  0.493 0.110 0.090    11.500 46.982  3.480    1134   4674    412  0.692     -1    apo 
   8176564  6044  77   4.140 0.006  -0.160 0.101     1.518  0.031  0.031     214   8   8  0.067     1.524  0.031  0.031     215   8   8  0.067     1.508  0.018  0.038     213   3   5  0.073 0.070 0.070    1.516  0.021  0.020     214   3   3  0.083 0.070 0.070     1.639  0.118  0.101     232     16     14  0.074      0    spc 
   8176733  4144  86   1.605 0.018  -0.256 0.060    24.700  1.604  1.604    1469 116 116  0.493    22.606  1.468  1.468    1346 106 106  0.471    25.882  1.390  0.962    1530  88  64  0.583 0.120 0.120   25.476  1.318  0.811    1497  82  52  0.623 0.100 0.120    17.387 77.091  6.424    1125   4645    332  0.558     -1    apo 
   8176777  4895  86   3.227 0.006   0.073 0.060     4.847  0.096  0.096     433  18  18  0.263     4.754  0.094  0.094     425  18  18  0.259     4.820  0.080  0.051     432   7   6  0.133 0.070 0.070    4.732  0.086  0.096     425   7  11  0.143 0.080 0.100     4.681  0.709  0.507     414     61     38  0.261     -1    apo 
   8179536  6343  77   4.283 0.005  -0.030 0.101     1.410  0.026  0.026     147   5   5  0.047     1.369  0.025  0.025     143   5   5  0.045     1.375  0.015  0.008     144   2   1  0.073 0.060 0.060    1.368  0.018  0.001     144   2   1  0.073 0.070 0.060     1.350  0.079  0.068     140      8      6  0.045      0    spc 
   8179973  5009  75   3.451 0.004  -0.020 0.100     3.583  0.062  0.062     312  12  12  0.289     3.572  0.062  0.062     311  12  12  0.288     3.582  0.029  0.011     312   3   2  0.173 0.090 0.080    3.571  0.021  0.093     311   2   9  0.203 0.080 0.090     3.499  0.342  0.293     305     26     23  0.286      0    spc 
   8188772  4912  86   3.015 0.005  -0.093 0.060     6.681  0.122  0.122     686  29  29  0.482     6.493  0.119  0.119     667  28  28  0.479     6.653  0.010  0.180     684   8  10  0.433 0.070 0.070    6.477  0.039  0.143     665   5  16  0.403 0.080 0.080     4.961 41.679  1.437     471   4016    128  0.886      0    apo 
   8195595  4802  86   2.731 0.006  -0.172 0.060     8.628  0.178  0.178    1150  50  50  0.373     8.233  0.170  0.170    1098  48  48  0.353     8.671  0.070  0.175    1150  16  28  0.413 0.070 0.080    8.248  0.062  0.199    1092  12  25  0.383 0.080 0.080    27.375 35.102 14.360    2631   4913   1274  1.566      0    apo 
   8196436  4630  86   2.506 0.010   0.082 0.060    12.403  0.335  0.335    1063  52  52  0.350    11.823  0.320  0.320    1014  49  49  0.346    12.091  0.357  0.321    1029  30  33  0.443 0.080 0.090   12.083  0.396  0.360    1027  36  32  0.433 0.090 0.090    14.085 47.854  3.988    1363   3792    421  1.644     -1    apo 
   8197210  4874  86   2.569 0.009  -0.059 0.060    11.370  0.432  0.432     586  32  32  0.194    11.518  0.437  0.437     594  32  32  0.195    11.262  0.237  0.085     575  13   6  0.153 0.070 0.080   11.293  0.288  0.102     576  15   7  0.143 0.080 0.080    12.294  3.228  1.761     629    160     84  0.210      1    apo 
   8197719  5055  86   2.935 0.006  -0.094 0.060     8.249  0.177  0.177     625  27  27  0.126     8.186  0.175  0.175     620  27  27  0.125     8.166  0.066  0.049     609   7   7  0.263 0.180 0.180    8.198  0.033  0.049     611   7   7  0.243 0.170 0.180     8.110  2.227  1.273     620    174     87  0.132     -1    apo 
   8213984  4883  86   2.605 0.012  -0.098 0.060    10.440  0.397  0.397     885  48  48  0.126    10.538  0.401  0.401     893  48  48  0.126    10.901  0.212  0.065     907  19   7  0.273 0.070 0.070   10.966  0.180  0.115     913  16  11  0.273 0.070 0.070    19.210 49.855  5.983    1466   4225    338  0.140      1    apo 
   8216936  6439  77   4.020 0.022  -0.010 0.101     2.171  0.564  0.564     384 100 100  0.051     2.066  0.537  0.537     366  96  96  0.050     1.929  0.070  0.078     339  15  14  0.073 0.070 0.080    1.921  0.078  0.070     339  14  14  0.073 0.070 0.080     2.607  0.388  0.302     438     74     37  0.061      0    spc 
   8218803  4050  86   1.505 0.026  -0.097 0.060    28.971  2.008  2.008    1238 102 102  0.088    26.559  1.840  1.840    1135  94  94  0.087    30.306  1.753  1.434    1267  89  65  0.363 0.110 0.120   29.625  1.684  1.072    1238  83  51  0.383 0.110 0.120    25.010 52.138  6.801    1134   2273    273  0.092     -1    apo 
   8222189  4918  86   2.283 0.028  -0.076 0.060    17.659  1.275  1.275    1213  99  99  0.113    17.282  1.248  1.248    1187  97  97  0.113    19.237  0.347  0.347    1296  23  39  0.073 0.080 0.090   19.217  0.347  0.501    1298  23  36  0.073 0.080 0.090    24.231 53.883  6.217    1799   3645    561  0.119     -1    apo 
   8222691  4891  86   2.394 0.013  -0.555 0.060     9.228  0.421  0.421     636  38  38  0.100     8.740  0.398  0.398     602  36  36  0.099     9.757  0.578  0.154     655  41  10  0.323 0.070 0.080    9.802  0.694  0.173     657  52  10  0.313 0.070 0.070    13.736  8.599  2.580     975    597    199  0.114     -1    apo 
   8228742  6122  77   4.031 0.004  -0.080 0.101     1.856  0.031  0.031     176   6   6  0.073     1.855  0.031  0.031     176   6   6  0.073     1.842  0.026  0.017     174   3   2  0.113 0.070 0.070    1.842  0.026  0.007     175   3   2  0.123 0.070 0.080     1.877  0.102  0.096     178      9      7  0.073      0    spc 
   8230578  5091  86   2.870 0.006  -0.298 0.060     8.494  0.182  0.182    1157  49  49  0.214     8.634  0.185  0.185    1176  50  50  0.216     8.608  0.069  0.052    1173   8   8  0.233 0.070 0.070    8.680  0.226  0.070    1182  33   9  0.233 0.070 0.070     8.107 10.953  1.905    1129   1462    266  0.232      1    apo 
   8231947  4217  86   1.714 0.025   0.032 0.060    25.208  1.875  1.875    1496 129 129  0.266    23.387  1.739  1.739    1388 120 120  0.265    25.398  2.010  1.645    1464 126 104  0.383 0.110 0.110   24.795  1.931  1.287    1433 121  81  0.393 0.100 0.110   118.177 33.679 64.551    6966   2023   3677  0.431     -1    apo 
   8234900  4900  86   3.142 0.004  -0.148 0.060     4.837  0.086  0.086     585  25  25  0.191     4.720  0.084  0.084     571  24  24  0.190     4.872  0.029  0.073     589   5   9  0.143 0.070 0.070    4.672  0.071  0.057     564   9   8  0.123 0.070 0.070     4.931 28.726  1.197     623   3511    171  0.265      0    apo 
   8241402  4668  86   2.375 0.008  -0.009 0.060    10.878  0.328  0.328    1526  76  76  0.248    10.887  0.329  0.329    1527  76  76  0.248    10.894  0.239  0.152    1482  37  26  0.393 0.080 0.070   10.894  0.239  0.152    1482  37  26  0.393 0.080 0.070     7.780 10.617  1.699    1090   1480    257  0.250      1    apo 
   8241455  6109  77   3.813 0.036   0.030 0.101     2.469  0.220  0.220     382  36  36  0.095     2.489  0.221  0.221     385  36  36  0.095     2.468  0.102  0.076     382  16  13  0.123 0.080 0.080    2.474  0.087  0.065     383  14  12  0.123 0.080 0.080     4.179  2.681  0.670     662    411    123  0.197      0    spc 
   8246635  4724  86   2.529 0.008   0.164 0.060    11.245  0.286  0.286    1161  54  54  0.375    11.347  0.289  0.289    1171  55  55  0.384    11.445  0.104  0.092    1165  13  11  0.323 0.080 0.080   11.470  0.127  0.081    1166  15  11  0.313 0.080 0.070     9.125  9.550  2.247     869    928    147  0.410      1    apo 
   8248948  4409  86   2.358 0.014   0.272 0.060    13.499  0.480  0.480    1347  74  74  0.632    12.726  0.453  0.453    1274  70  70  0.579    13.493  0.370  0.411    1346  41  49  0.593 0.090 0.090   13.435  0.370  0.453    1339  38  53  0.593 0.090 0.090    19.666 47.227  7.871    1650   4922    527  0.867     -1    apo 
   8250333  4787  86   2.634 0.007  -0.358 0.060     9.748  0.220  0.220    1457  65  65  0.496     9.200  0.207  0.207    1379  62  62  0.439     9.749  0.196  0.220    1465  33  37  0.473 0.070 0.070    9.404  0.238  0.310    1408  40  50  0.463 0.100 0.090    15.026 30.245  5.401    1783   4556    488  0.783     -1    apo 
   8256020  4817  86   3.043 0.007   0.006 0.060     5.683  0.118  0.118     546  24  24  0.306     5.514  0.114  0.114     530  23  23  0.292     5.736  0.137  0.046     546  14   5  0.433 0.070 0.070    5.482  0.049  0.071     520   6   6  0.403 0.070 0.080     6.563 18.815  1.447     590   1649    150  0.498     -1    apo 
   8278906  4718  86   2.404 0.015  -0.087 0.060    10.434  0.403  0.403    1796 100 100  0.077    10.443  0.403  0.403    1797 100 100  0.077    11.096  0.100  0.066    1872  19  13  0.203 0.080 0.070   11.100  0.111  0.066    1872  19  13  0.203 0.080 0.070     9.223 22.788  2.849    1577   3936    472  0.079      1    apo 
   8283356  4775  86   3.034 0.005   0.090 0.060     5.733  0.104  0.104     840  36  36  0.134     5.555  0.101  0.101     814  35  35  0.133     5.731  0.103  0.009     837  16   4  0.113 0.070 0.080    5.468  0.239  0.068     795  40  10  0.123 0.080 0.080     5.457  3.378  1.014     816    529    163  0.138      0    apo 
   8283958  4718  86   2.462 0.006  -0.262 0.060    12.002  0.254  0.254     941  42  42  0.115    11.318  0.239  0.239     888  40  40  0.113    11.994  0.301  0.241     940  28  19  0.163 0.090 0.110   11.989  0.387  0.608     939  35  48  0.173 0.090 0.120    13.029 11.424  2.720     969    867    158  0.120     -1    apo 
   8284510  4855  86   2.573 0.009  -0.075 0.060    11.339  0.417  0.417    1033  55  55  0.100    11.476  0.422  0.422    1046  56  56  0.100    11.241  0.287  0.118    1012  26  12  0.133 0.070 0.080   11.250  0.292  0.112    1013  28  10  0.133 0.070 0.080    17.198 40.222  4.469    1664   3688    443  0.110      1    apo 
   8284682  4605  86   2.372 0.011   0.168 0.060    12.195  0.415  0.415    1131  59  59  0.102    12.247  0.416  0.416    1135  60  60  0.102    11.810  0.521  0.426    1071  53  48  0.063 0.080 0.090   11.767  0.568  0.426    1064  58  43  0.053 0.090 0.090    11.122  7.964  2.276    1072    709    227  0.104      1    apo 
   8285510  4649  86   2.296 0.007  -0.383 0.060    13.670  0.324  0.324     978  46  46  0.117    12.767  0.303  0.303     914  43  43  0.116    13.719  0.207  0.207     987  16  16  0.063 0.080 0.070   12.945  0.413  0.459     930  30  33  0.043 0.100 0.080    22.160 46.869  5.624    1630   3299    489  0.127     -1    apo 
   8285712  4408  86   1.936 0.016  -0.031 0.060    26.080  1.359  1.359    1359  91  91  0.097    24.982  1.302  1.302    1302  87  87  0.096    26.179  1.688  1.125    1359  95  64  0.133 0.100 0.100   25.593  1.995  1.164    1328 112  69  0.123 0.100 0.100    57.442 82.825 23.191    2958   4390   1097  0.099     -1    apo 
   8289241  6203  77   4.223 0.028   0.040 0.101     1.207  0.130  0.130     187  21  21  0.094     1.229  0.132  0.132     191  21  21  0.098     1.360  0.050  0.045     211   8   7  0.043 0.080 0.080    1.357  0.048  0.043     211   8   7  0.043 0.080 0.080     1.572  0.114  0.098     244     16     14  0.119      0    spc 
   8292681  4841  86   2.569 0.009  -0.015 0.060    10.543  0.284  0.284     801  39  39  0.103    10.621  0.286  0.286     807  39  39  0.104    11.106  0.067  0.067     835   6   5  0.063 0.060 0.070   11.124  0.067  0.067     838   7   6  0.063 0.070 0.060     7.885  3.653  1.370     615    259    115  0.096      1    apo 
   8292840  6239  94   4.262 0.009  -0.140 0.100     1.412  0.036  0.036     238  10  10  0.047     1.376  0.035  0.035     232  10  10  0.046     1.355  0.025  0.019     231   5   5  -0.027 0.160 0.150    1.356  0.022  0.014     231   5   5  -0.007 0.170 0.150     1.487  0.159  0.124     249     25     17  0.050      0    spc 
   8293158  4701  86   2.444 0.011   0.017 0.060    10.628  0.336  0.336    1432  72  72  0.154    10.671  0.337  0.337    1438  72  72  0.154    11.263  0.067  0.045    1496  12   7  0.193 0.070 0.070   11.262  0.067  0.045    1496  12   7  0.193 0.070 0.070    12.548 36.445  4.205    1638   4855    540  0.162      1    apo 
   8293291  4824  86   2.614 0.008   0.005 0.060    10.779  0.475  0.475    1049  61  61  0.189    10.905  0.480  0.480    1061  62  62  0.190    11.104  0.134  0.168    1074  13  18  0.163 0.070 0.080   11.119  0.134  0.168    1075  15  18  0.163 0.070 0.080    11.516 15.777  2.524    1123   1541    268  0.204      1    apo 
   8294303  4348  86   1.789 0.037  -0.094 0.060    21.947 11.154 11.154    1152 588 588  0.189    20.278 10.306 10.306    1065 543 543  0.184    34.068  5.513 10.239    1806 296 551  0.323 0.110 0.120   34.068  5.513 10.239    1806 296 551  0.323 0.110 0.120    41.382 86.728 16.061    1842   4710    505  0.205     -1    apo 
   8296709  4476  86   1.886 0.012  -0.243 0.060    16.263  4.067  4.067     828 210 210  0.122    14.960  3.741  3.741     762 193 193  0.120    23.858  8.765  2.922    1196 448 149  0.183 0.110 0.090   23.867  9.538  3.179    1221 513 171  0.193 0.110 0.100    22.393 36.838  5.023    1196   1869    288  0.257     -1    apo 
   8299922  5056  86   2.850 0.007   0.016 0.060     9.873  0.230  0.230     842  37  37  0.172    10.119  0.236  0.236     863  38  38  0.173     9.659  0.058  0.058     819   5   7  0.123 0.070 0.070    9.716  0.010  0.068     821   3   5  0.113 0.070 0.070     9.231  4.952  1.801     808    395    158  0.176      1    apo 
   8307149  4611  86   2.762 0.006   0.178 0.060     7.888  0.167  0.167    1029  47  47  0.228     7.510  0.159  0.159     979  44  44  0.224     7.960  0.128  0.144    1031  19  21  0.283 0.080 0.080    7.597  0.187  0.405     982  28  57  0.243 0.100 0.100     7.701 11.528  1.572    1002   1495    239  0.254      0    apo 
   8307548  5066  86   2.939 0.006  -0.052 0.060     8.202  0.175  0.175     536  23  23  0.210     8.349  0.178  0.178     546  24  24  0.212     8.098  0.097  0.024     526   6   4  0.133 0.070 0.070    8.194  0.049  0.107     530   4   6  0.143 0.070 0.070    10.190  3.376  1.501     660    202    101  0.231      1    apo 
   8307630  4917  86   2.432 0.009  -0.289 0.060    12.013  0.397  0.397    1348  68  68  0.289    12.138  0.401  0.401    1362  68  68  0.290    11.779  0.461  0.419    1295  58  47  0.323 0.070 0.070   11.872  0.483  0.483    1307  60  54  0.323 0.070 0.070    17.067 42.038  5.605    1871   4621    513  0.484      1    apo 
   8309890  4658  86   2.620 0.009   0.045 0.060    10.490  0.264  0.264     954  45  45  0.378     9.996  0.252  0.252     910  43  43  0.371    10.893  0.087  0.119    1001   8  10  0.393 0.080 0.090   10.949  0.099  0.088    1005   9   9  0.383 0.080 0.080     8.864  3.801  1.690     825    351    156  0.373     -1    apo 
   8316412  4716  86   2.922 0.005   0.105 0.060     6.554  0.120  0.120     654  28  28  0.227     6.302  0.116  0.116     629  27  27  0.226     6.480  0.186  0.040     643  20   5  0.263 0.080 0.080    6.208  0.263  0.062     615  28   7  0.263 0.080 0.070     6.656  2.151  1.076     681    203    101  0.230      0    apo 
   8321567  5740  77   4.062 0.061   0.040 0.101     1.531  0.218  0.218     236  34  34  0.171     1.584  0.225  0.225     244  36  36  0.175     1.565  0.031  0.031     241   6   5  0.153 0.080 0.080    1.582  0.032  0.029     244   6   6  0.153 0.080 0.080     1.642  0.294  0.163     260     40     31  0.189      0    spc 
   8325764  4888  86   2.336 0.017  -0.489 0.060     9.393  0.505  0.505     870  58  58  0.332     9.071  0.487  0.487     840  56  56  0.326    10.308  0.255  0.178     925  27  16  0.483 0.080 0.080   10.342  0.280  0.178     930  27  18  0.483 0.080 0.070    10.291  7.761  1.940     949    637    174  0.742     -1    apo 
   8349350  4652  86   2.376 0.011  -0.075 0.060    10.843  0.353  0.353     729  38  38  0.162    10.815  0.352  0.352     727  38  38  0.162    10.905  0.271  0.190     721  20  14  0.093 0.080 0.070   10.887  0.261  0.174     721  20  14  0.093 0.080 0.070    12.877  6.036  2.415     896    380    169  0.181      1    apo 
   8350645  4685  86   2.637 0.007   0.052 0.060    10.506  0.226  0.226     987  44  44  0.119    10.036  0.216  0.216     943  43  43  0.118    10.771  0.065  0.075    1008   6   7  0.303 0.070 0.070   10.788  0.065  0.043    1011   7   6  0.303 0.070 0.070    16.139 50.324  6.291    1470   4687    562  0.133      0    apo 
   8354896  4973  86   2.898 0.006  -0.281 0.060     7.610  0.158  0.158     987  42  42  0.125     7.391  0.153  0.153     959  41  41  0.123     7.655  0.426  0.213     984  66  27  0.173 0.100 0.090    8.101  0.045  0.760    1047  13 114  0.243 0.090 0.120     7.108  3.418  1.282     928    443    177  0.127     -1    apo 
   8359169  4792  86   2.639 0.009   0.156 0.060    10.642  0.295  0.295    1779  84  84  0.110    10.770  0.298  0.298    1800  85  85  0.111    10.848  0.132  0.055    1792  16  13  0.143 0.070 0.070   10.907  0.077  0.099    1799  14  16  0.143 0.070 0.070     7.075 28.499  2.192    1166   4819    357  0.114      1    apo 
   8360349  6222  77   3.833 0.008   0.030 0.101     2.729  0.072  0.072     191   7   7  0.060     2.675  0.071  0.071     188   7   7  0.059     2.645  0.008  0.048     186   1   4  0.033 0.070 0.070    2.610  0.035  0.035     184   2   3  0.063 0.070 0.080     2.788  0.168  0.168     194     11     10  0.060      0    spc 
   8363272  5009  86   2.875 0.006  -0.034 0.060     8.790  0.189  0.189    1055  45  45  0.179     8.925  0.192  0.192    1071  46  46  0.180     8.850  0.035  0.053    1056   7   6  0.173 0.070 0.070    8.875  0.062  0.062    1062   7   7  0.163 0.070 0.070     9.969 19.619  2.452    1172   2242    280  0.199      1    apo 
   8363443  4573  86   2.411 0.012   0.260 0.060    11.965  0.419  0.419     968  52  52  0.158    11.387  0.399  0.399     921  49  49  0.155    11.627  0.548  0.256     919  47  20  0.093 0.090 0.090   11.646  0.551  0.257     919  51  23  0.093 0.090 0.090     8.352  2.809  1.053     687    222     89  0.145     -1    apo 
   8363613  4788  86   2.547 0.013   0.086 0.060    10.803  0.367  0.367    1444  74  74  0.237    10.888  0.370  0.370    1455  75  75  0.238    11.264  0.112  0.045    1490  18   9  0.183 0.070 0.070   11.275  0.187  0.051    1491  25   7  0.183 0.070 0.070     9.441 18.769  2.011    1293   2503    313  0.273      1    apo 
   8364363  4896  86   2.499 0.008  -0.276 0.060    10.662  0.292  0.292    1315  62  62  0.248    10.273  0.281  0.281    1267  59  59  0.246    11.196  0.102  0.170    1367  17  23  0.233 0.070 0.070   11.223  0.119  0.187    1370  17  25  0.233 0.070 0.070     8.669 19.779  2.472    1122   2537    282  0.266     -1    apo 
   8364786  4895  86   2.681 0.007  -0.290 0.060    10.466  0.228  0.228     746  33  33  0.138    10.078  0.220  0.220     718  32  32  0.127    10.858  0.108  0.325     780   6  31  0.253 0.100 0.130   10.911  0.065  0.284     784   4  21  0.273 0.080 0.120     9.231  2.253  1.252     635    173     79  0.116      0    apo 
   8365018  5003  86   2.899 0.006   0.051 0.060     8.252  0.290  0.290     584  30  30  0.088     8.363  0.294  0.294     592  31  31  0.088     8.588  0.078  0.060     601   5   6  0.103 0.080 0.070    8.613  0.052  0.086     602   5   6  0.103 0.070 0.080     7.949  1.330  0.998     560     90     60  0.088      1    apo 
   8366239  4955  86   3.179 0.005  -0.119 0.060     5.359  0.098  0.098     945  40  40  0.192     5.233  0.096  0.096     923  39  39  0.191     5.359  0.048  0.064     950  13  10  0.073 0.070 0.070    5.291  0.075  0.129     939  17  21  0.073 0.080 0.080     5.379  4.228  1.057     955    749    200  0.205      0    apo 
   8367710  6370  77   3.983 0.011   0.220 0.101     2.071  0.068  0.068     269  12  12  0.091     2.042  0.067  0.067     266  12  12  0.090     2.101  0.028  0.035     273   4   6  0.063 0.070 0.080    2.071  0.028  0.028     270   4   4  0.053 0.070 0.070     2.202  0.209  0.179     287     25     21  0.096      0    spc 
   8367834  4696  86   2.363 0.009   0.211 0.060     8.230  0.359  0.359     699  41  41  0.200     8.279  0.362  0.362     703  41  41  0.201     0.000  0.000  0.000       0   0   0  0.000 0.000 0.000    0.000  0.000  0.000       0   0   0  0.000 0.000 0.000     9.002  3.011  1.338     756    247     99  0.227     -1    apo 
   8375240  4599  86   2.608 0.008   0.135 0.060    10.292  0.251  0.251     733  35  35  0.200     9.782  0.238  0.238     697  33  33  0.198    10.565  0.305  0.436     752  25  34  0.203 0.100 0.100   10.888  0.065  0.958     774   5  84  0.253 0.090 0.110    10.329  5.003  2.001     739    349    139  0.222     -1    apo 
   8377200  4717  86   2.478 0.010   0.108 0.060    10.635  0.326  0.326     919  46  46  0.267    10.682  0.327  0.327     923  46  46  0.268    11.343  0.113  0.090     964  10  10  0.313 0.080 0.090   11.364  0.136  0.091     965  11   8  0.313 0.080 0.090    11.258 28.687  3.187     947   2353    205  0.478      1    apo 
   8378462  4984  86   2.865 0.008  -0.002 0.060     8.953  0.222  0.222    1046  47  47  0.481     9.077  0.225  0.225    1060  48  48  0.484     9.024  0.217  0.054    1055  25   6  0.373 0.070 0.070    9.053  0.189  0.041    1060  24   8  0.383 0.070 0.070     7.828  7.205  1.544     906    848    196  0.502      1    apo 
   8378481  4788  86   2.700 0.006  -0.249 0.060     8.736  0.173  0.173    1347  59  59  0.427     8.286  0.164  0.164    1278  56  56  0.426     8.773  0.176  0.159    1351  27  24  0.443 0.070 0.080    8.298  0.199  0.232    1278  29  41  0.413 0.070 0.080     6.637 27.893  2.425    1166   4373    350  0.445     -1    apo 
   8386537  4771  86   2.385 0.013  -0.236 0.060    11.007  0.471  0.471    1236  71  71  0.587    10.460  0.448  0.448    1175  68  68  0.579    10.861  0.244  0.288    1201  31  37  0.533 0.080 0.080   10.855  0.250  0.277    1202  31  37  0.533 0.080 0.080     8.488  7.764  1.664     948    815    204  0.586     -1    apo 
   8389387  4618  86   2.243 0.019  -0.292 0.060    15.171  0.941  0.941     812  61  61  0.489    14.242  0.883  0.883     763  57  57  0.487    15.337  1.128  0.923     820  60  55  0.453 0.090 0.090   14.496  0.955  0.955     770  57  51  0.433 0.090 0.090    14.965 83.750  4.187     852   4241    242  1.322     -1    apo 
   8391021  6214  77   4.168 0.026  -0.220 0.101     1.542  0.100  0.100     223  16  16  0.175     1.511  0.098  0.098     218  16  16  0.172     1.461  0.041  0.034     212   6   6  0.093 0.070 0.080    1.465  0.036  0.033     212   5   5  0.093 0.070 0.080     1.645  0.114  0.114     236     16     13  0.183      0    spc 
   8394035  4967  86   2.789 0.008   0.080 0.060     9.769  0.239  0.239    1311  60  60  0.407     9.666  0.237  0.237    1297  59  59  0.405     9.727  0.345  0.173    1294  46  23  0.383 0.080 0.080    9.977  0.278  0.370    1332  38  53  0.393 0.080 0.080     5.940  3.605  1.082     839    461    168  0.348     -1    apo 
   8394497  5005  86   2.786 0.008  -0.117 0.060     9.168  0.239  0.239     961  44  44  0.347     8.992  0.235  0.235     943  43  43  0.346     9.635  0.116  0.067    1009   9  10  0.413 0.070 0.080    9.690  0.107  0.126    1013  12  14  0.403 0.080 0.080    10.587 17.527  2.191    1104   1508    241  0.415     -1    apo 
   8394589  6143  77   4.339 0.005  -0.290 0.101     1.213  0.022  0.022     121   4   4  0.069     1.190  0.021  0.021     119   4   4  0.066     1.182  0.018  0.014     118   2   2  0.143 0.070 0.070    1.189  0.014  0.018     119   2   2  0.153 0.070 0.070     1.296  0.057  0.057     130      4      4  0.075      0    spc 
   8395153  4677  86   2.569 0.009   0.097 0.060    10.960  0.282  0.282    1068  51  51  0.517    10.477  0.270  0.270    1021  49  49  0.516    11.164  0.167  0.017    1089  18   5  0.433 0.080 0.080   11.183  0.218  0.033    1090  23   5  0.433 0.080 0.070    10.632 28.451  2.943    1072   2466    296  1.559     -1    apo 
   8396782  4996  86   2.835 0.008  -0.056 0.060     9.075  0.215  0.215    1223  54  54  0.549     9.210  0.219  0.219    1241  55  55  0.550     9.316  0.182  0.250    1250  27  37  0.573 0.090 0.090    9.407  0.182  0.295    1263  24  40  0.583 0.080 0.080     5.402  2.618  0.982     753    364    146  0.500      1    apo 
   8410529  4686  86   2.392 0.014   0.036 0.060    10.795  0.400  0.400    1850 101 101  0.115    10.825  0.402  0.402    1855 102 102  0.115    11.148  0.166  0.099    1863  28  22  0.193 0.080 0.070   11.153  0.166  0.099    1864  28  22  0.193 0.080 0.070     8.598 25.803  2.064    1440   4407    339  0.115      1    apo 
   8410818  4937  86   2.542 0.014  -0.254 0.060    10.795  0.403  0.403     892  48  48  0.099    10.923  0.408  0.408     902  48  48  0.099    11.206  0.151  0.084     914  15   8  0.133 0.070 0.070   11.252  0.270  0.118     919  23  11  0.133 0.070 0.070    13.645  9.570  2.610    1093    829    226  0.106      1    apo 
   8414062  6197  77   4.017 0.074  -0.210 0.101     1.392  0.346  0.346     272  68  68  0.066     1.422  0.353  0.353     278  70  70  0.067     1.637  0.108  0.098     321  23  19  -0.047 0.080 0.070    1.629  0.106  0.085     321  23  19  -0.047 0.080 0.070     1.738  0.188  0.146     338     33     24  0.076      0    spc 
   8416311  6211  77   3.906 0.018   0.160 0.101     2.243  0.189  0.189     328  29  29  0.067     2.243  0.190  0.190     328  29  29  0.067     2.287  0.056  0.070     337   9  11  -0.067 0.080 0.070    2.279  0.063  0.070     336  10  10  -0.067 0.080 0.070     2.545  0.328  0.219     371     46     35  0.083      0    spc 
   8424298  4820  86   3.112 0.006   0.055 0.060     5.326  0.106  0.106     607  26  26  0.102     5.180  0.103  0.103     590  25  25  0.102     5.240  0.104  0.032     595  13   6  0.103 0.080 0.080    5.215  0.128  0.256     591  15  31  0.093 0.100 0.090     5.856  1.811  0.905     670    201    100  0.113     -1    apo 
   8424992  5719  77   4.348 0.011  -0.120 0.101     1.015  0.030  0.030     130   6   6  0.033     1.030  0.030  0.030     132   6   6  0.033     1.039  0.019  0.016     132   3   3  0.093 0.080 0.080    1.047  0.017  0.017     133   3   3  0.093 0.080 0.080     1.111  0.075  0.066     142      8      7  0.035      0    spc 
   8426743  4902  86   2.528 0.011  -0.315 0.060    11.186  0.350  0.350    1493  73  73  0.262    11.295  0.353  0.353    1508  74  74  0.262    11.266  0.270  0.113    1491  39  21  0.323 0.070 0.070   11.313  0.388  0.149    1492  57  19  0.323 0.070 0.070    10.696 39.902  4.275    1588   5177    555  0.270      1    apo 
   8432219  4887  86   2.545 0.012  -0.077 0.060    10.984  0.362  0.362    1534  77  77  0.379    11.077  0.365  0.365    1546  78  78  0.380    11.246  0.169  0.034    1539  25   9  0.433 0.070 0.070   11.245  0.203  0.034    1540  28   9  0.433 0.070 0.070    10.164 23.219  3.029    1372   3161    395  0.391      1    apo 
   8432239  4704  86   2.608 0.007   0.163 0.060    11.016  0.239  0.239    1158  52  52  0.363    10.592  0.230  0.230    1114  50  50  0.359    11.056  0.199  0.033    1156  19   7  0.353 0.070 0.070   11.073  0.199  0.050    1160  21   9  0.353 0.070 0.070    11.857 44.205  3.536    1328   4625    496  0.497     -1    apo 
   8435400  6241  77   3.883 0.017   0.140 0.101     2.544  0.348  0.348     625  87  87  0.161     2.494  0.341  0.341     612  86  86  0.160     2.381  0.072  0.079     587  20  21  0.093 0.070 0.080    2.374  0.078  0.071     587  18  21  0.093 0.070 0.080     2.276  0.401  0.250     558    103     62  0.158      0    spc 
   8458124  4756  86   3.093 0.005   0.229 0.060     5.536  0.101  0.101     608  26  26  0.343     5.383  0.098  0.098     591  25  25  0.337     5.532  0.111  0.111     605  12  15  0.283 0.090 0.090    5.392  0.113  0.008     590   4   3  0.273 0.080 0.080     6.271  2.548  1.092     729    271    124  0.379      0    apo 
   8461659  5031  86   2.677 0.011   0.000 0.060    11.796  0.445  0.445    1285  68  68  0.882    12.029  0.453  0.453    1310  69  69  0.886    11.983  0.389  0.270    1299  39  39  0.823 0.080 0.090   12.167  0.264  0.359    1311  39  29  0.823 0.080 0.090     8.599  9.506  1.901     919    894    156  0.872      1    apo 
   8462934  4963  86   2.777 0.006   0.134 0.060    10.164  0.211  0.211    1262  55  55  0.710    10.299  0.214  0.214    1278  55  55  0.719    10.226  0.061  0.230    1267  13  25  0.553 0.070 0.080   10.281  0.288  0.041    1275  36  10  0.553 0.070 0.070     7.636 32.664  1.766     916   3349    203  2.525      1    apo 
   8475025  4880  86   2.959 0.005  -0.097 0.060     6.615  0.123  0.123    1063  45  45  0.121     6.418  0.119  0.119    1032  44  44  0.120     6.602  0.128  0.079    1055  24  13  0.113 0.070 0.070    6.382  0.153  0.128    1017  28  20  0.113 0.070 0.070     6.945  5.854  1.351    1092    955    205  0.127      0    apo 
   8476245  4847  86   1.965 0.035  -1.240 0.060    19.945  1.658  1.658    1843 168 168  0.169    18.434  1.532  1.532    1703 156 156  0.169    20.067  0.999  1.498    1843 112 138  0.143 0.080 0.080   19.174  1.205  1.205    1772 121 121  0.143 0.080 0.080    36.982 45.205 13.909    3281   4371   1133  0.170     -1    apo 
   8476554  4515  86   2.659 0.008   0.121 0.060     8.549  0.201  0.201    1023  48  48  0.128     8.041  0.190  0.190     962  45  45  0.126     8.581  0.242  0.154    1026  34  18  0.163 0.090 0.090    8.213  0.298  0.372     980  36  44  0.173 0.110 0.160     8.482  9.095  2.021     973   1062    224  0.131     -1    apo 
   8479182  4810  86   2.434 0.012  -0.061 0.060    12.472  0.517  0.517    1612  92  92  0.159    11.995  0.498  0.498    1551  88  88  0.159    12.185  0.451  0.563    1540  57  78  0.213 0.080 0.080   12.233  0.451  0.601    1547  57  85  0.213 0.080 0.080    25.526 34.148  9.757    3295   4291   1252  0.161     -1    apo 
   8479383  4825  86   2.417 0.014  -0.169 0.060    10.533  0.392  0.392     826  44  44  0.105    10.561  0.393  0.393     828  44  44  0.105    11.072  0.088  0.066     850   8   7  0.143 0.070 0.070   11.073  0.099  0.066     849   8   7  0.143 0.070 0.070    12.568  6.763  2.459    1017    500    200  0.112      1    apo 
   8479780  4990  86   2.516 0.010  -0.371 0.060    11.127  0.375  0.375    1630  82  82  0.118    11.283  0.380  0.380    1653  83  83  0.118    11.275  0.254  0.152    1631  41  29  0.123 0.070 0.070   11.329  0.341  0.171    1636  53  29  0.123 0.070 0.070     7.856 12.934  1.764    1208   1897    292  0.119      1    apo 
   8482522  4517  86   2.400 0.018   0.361 0.060    11.054  0.501  0.501    1419  86  86  0.095    11.042  0.500  0.500    1417  86  86  0.095    11.709  0.212  0.283    1473  30  39  0.123 0.080 0.080   11.699  0.208  0.278    1471  29  38  0.123 0.080 0.080    33.719 28.924 15.777    4654   3506   2279  0.101      1    apo 
   8482944  4767  86   2.370 0.016  -0.368 0.060    10.527  0.606  0.606     891  62  62  0.069    10.459  0.602  0.602     885  62  62  0.069    10.622  0.290  0.258     884  27  27  0.153 0.070 0.080   10.645  0.290  0.290     885  27  24  0.153 0.070 0.080    14.018 11.738  2.709    1207   1003    251  0.079      1    apo 
   8489832  4802  86   2.525 0.011   0.004 0.060    11.137  0.325  0.325    1114  54  54  0.148    11.218  0.328  0.328    1122  54  54  0.148    11.324  0.079  0.057    1113  10   8  0.193 0.070 0.080   11.336  0.215  0.034    1114  22   7  0.193 0.070 0.080    10.947 15.251  1.906    1187   1529    241  0.174      1    apo 
   8491147  4971  86   2.472 0.012  -0.401 0.060    10.231  0.383  0.383     627  34  34  0.138     9.952  0.373  0.373     610  33  33  0.136    10.994  0.165  0.148     663  12   9  0.113 0.070 0.070   11.012  0.181  0.165     665  13  11  0.113 0.070 0.070    14.241 12.996  2.785     865    748    187  0.155     -1    apo 
   8491374  6241  77   3.984 0.052  -0.010 0.101     1.866  0.325  0.325     326  58  58  0.119     1.881  0.328  0.328     328  58  58  0.119     1.922  0.098  0.088     338  17  17  0.013 0.080 0.070    1.923  0.096  0.086     336  17  15  0.013 0.080 0.070     2.142  0.257  0.192     380     41     33  0.127      0    spc 
   8493735  5886  77   3.745 0.026  -0.050 0.101     2.495  0.204  0.204     301  26  26  0.138     2.573  0.210  0.210     311  27  27  0.146     2.527  0.063  0.057     306   8   8  0.103 0.080 0.080    2.558  0.062  0.057     310   7   9  0.103 0.080 0.080     2.691  0.219  0.219     320     29     19  0.153      0    spc 
   8493800  6010  77   4.220 0.037  -0.040 0.101     1.594  0.146  0.146     268  26  26  0.051     1.541  0.142  0.142     259  25  25  0.048     1.431  0.036  0.040     241   7   7  0.043 0.080 0.080    1.435  0.035  0.035     242   7   7  0.043 0.080 0.080     1.615  0.115  0.098     271     19     16  0.052      0    spc 
   8493969  4739  86   2.941 0.004  -0.260 0.060     5.882  0.119  0.119     549  24  24  0.116     5.551  0.113  0.113     518  23  23  0.113     6.139  0.049  0.470     578   5  45  0.193 0.070 0.080    5.696  0.029  0.068     535   5   7  0.143 0.080 0.080     7.103 23.436  1.875     652   2096    168  0.209      0    apo 
   8494160  4748  86   3.213 0.005   0.117 0.060     4.409  0.083  0.083     649  28  28  0.205     4.279  0.080  0.080     630  27  27  0.203     4.377  0.048  0.048     647   7   8  0.113 0.070 0.080    4.317  0.084  0.032     637  13   6  0.083 0.120 0.080     3.605  0.718  0.513     533    101     67  0.195      0    apo 
   8499940  5781  77   4.062 0.017  -0.000 0.101     1.591  0.077  0.077     350  20  20  0.120     1.645  0.080  0.080     362  21  21  0.123     1.590  0.035  0.032     352   9   8  0.053 0.080 0.080    1.609  0.039  0.029     356  10   8  0.053 0.080 0.080     1.636  0.199  0.149     364     41     30  0.125      0    spc 
   8505072  4739  86   2.925 0.005  -0.266 0.060     6.137  0.112  0.112     619  27  27  0.281     5.787  0.106  0.106     584  25  25  0.250     6.168  0.197  0.062     630  22   6  0.323 0.070 0.070    5.923  0.124  0.027     604  13   5  0.293 0.080 0.080     6.222  1.708  0.854     641    169    106  0.295      0    apo 
   8506788  4904  86   2.402 0.010  -0.327 0.060    10.779  0.445  0.445    1567  88  88  0.522    10.830  0.447  0.447    1574  88  88  0.523    10.838  0.190  0.272    1544  31  46  0.453 0.070 0.070   10.841  0.217  0.261    1542  35  43  0.453 0.070 0.070    27.536 27.296 14.298    5161   3167   2991  0.582      1    apo 
   8507295  4783  86   2.597 0.006  -0.524 0.060     9.239  0.193  0.193    1191  52  52  0.323     8.628  0.180  0.180    1113  49  49  0.313     9.303  0.205  0.112    1204  25  18  0.433 0.070 0.070    8.795  0.133  0.093    1135  21  12  0.403 0.070 0.070     7.018 45.788  2.410     857   5759    288  0.639     -1    apo 
   8507397  4929  86   2.475 0.014  -0.312 0.060    10.549  0.412  0.412    1342  73  73  0.359    10.629  0.416  0.416    1352  73  73  0.360    11.133  0.201  0.156    1390  31  22  0.423 0.070 0.070   11.142  0.218  0.168    1392  31  22  0.423 0.070 0.070    48.248 20.930 28.405    6690   2147   3936  0.583      1    apo 
   8515390  4906  86   2.655 0.007  -0.134 0.060    10.333  0.228  0.228    1146  50  50  0.511    10.467  0.231  0.231    1161  51  51  0.511    10.717  0.159  0.143    1194  20   9  0.413 0.070 0.070   10.827  0.064  0.193    1208  13  16  0.383 0.070 0.070    11.003 44.518  3.298    1235   4613    369  1.087      1    apo 
   8516041  6167  77   4.242 0.063   0.160 0.101     1.251  0.274  0.274     219  48  48  0.093     1.273  0.279  0.279     223  49  49  0.095     1.352  0.075  0.062     234  14  10  0.163 0.080 0.070    1.353  0.075  0.062     236  13  12  0.163 0.080 0.070     1.401  0.182  0.156     242     33     22  0.102      0    spc 
   8518402  4855  86   2.689 0.030   0.007 0.060    11.558  1.143  1.143     941 100 100  0.736    11.703  1.158  1.158     953 101 101  0.744    11.734  0.422  0.984     967  38  88  0.553 0.090 0.090   11.732  0.457  0.990     971  38  88  0.553 0.090 0.090    31.876 55.460 12.798    2473   4428    886  1.271      1    apo 
   8522040  4876  86   2.574 0.008  -0.091 0.060    11.130  0.304  0.304    1294  61  61  0.768    11.258  0.308  0.308    1308  62  62  0.771    11.190  0.235  0.084    1299  25  12  0.573 0.070 0.070   11.218  0.236  0.101    1304  31  12  0.583 0.070 0.070     9.529 18.525  2.316    1114   2018    233  0.951      1    apo 
   8524425  5591  77   3.977 0.004   0.070 0.101     1.771  0.029  0.029     165   6   6  0.053     1.844  0.030  0.030     171   6   6  0.073     1.774  0.011  0.024     164   2   3  0.093 0.080 0.080    1.820  0.025  0.022     169   3   3  0.083 0.090 0.080     1.945  0.106  0.106     179      8      8  0.098      0    spc 
   8527188  4496  86   2.235 0.039  -0.032 0.060    14.776  1.425  1.425     712  75  75  0.315    13.872  1.338  1.338     669  70  70  0.301    15.671  0.992  1.487     749  51  76  0.413 0.090 0.100   15.035  1.276  1.276     723  59  65  0.403 0.090 0.100    15.161 26.949  3.369     762   1169    180  0.607     -1    apo 
   8539201  5032  86   2.445 0.012  -0.604 0.060    12.132  0.487  0.487     666  37  37  0.112    11.735  0.472  0.472     645  35  35  0.111    11.799  0.480  0.432     639  29  26  0.173 0.070 0.070   11.975  0.497  0.447     646  30  27  0.173 0.070 0.070    14.398  4.032  2.304     767    212    106  0.125     -1    apo 
   8540384  4930  86   2.476 0.011  -0.248 0.060    10.568  0.343  0.343    1290  64  64  0.155    10.635  0.345  0.345    1299  64  64  0.155    11.160  0.151  0.151    1340  20  20  0.143 0.070 0.070   11.180  0.151  0.151    1341  22  19  0.143 0.070 0.070    21.012 35.567  7.410    2518   4275    972  0.161      1    apo 
   8543200  4918  86   2.519 0.014  -0.230 0.060    10.983  0.443  0.443     630  35  35  0.072    11.104  0.448  0.448     637  35  35  0.073    11.293  0.221  0.085     638  14   7  0.093 0.070 0.070   11.293  0.239  0.085     639  16   8  0.093 0.070 0.070    16.538 11.170  3.046     984    612    184  0.086      1    apo 
   8545291  4687  86   2.635 0.007  -0.192 0.060     8.574  0.193  0.193     992  45  45  0.125     8.066  0.182  0.182     933  43  43  0.124     8.555  0.282  0.257     988  36  33  0.123 0.080 0.080    8.269  0.117  0.467     950  19  50  0.123 0.090 0.100     8.452  4.797  1.919     938    575    155  0.132     -1    apo 
   8545504  4895  86   2.953 0.005  -0.139 0.060     7.008  0.127  0.127    1125  48  48  0.150     6.786  0.123  0.123    1089  46  46  0.150     7.005  0.085  0.096    1122  18  14  0.133 0.070 0.070    6.696  0.147  0.080    1077  21  16  0.113 0.070 0.070    16.482 30.400  8.867    2630   4846   1413  0.159      0    apo 
   8547279  5051  77   3.510 0.055  -0.050 0.101     3.333  0.442  0.442     477  65  65  0.070     3.340  0.443  0.443     478  65  65  0.070     3.396  0.120  0.120     484  20  20  0.113 0.090 0.090    3.396  0.133  0.120     484  20  20  0.113 0.090 0.090     2.505  0.357  0.268     354     52     33  0.061      0    spc 
   8555914  4734  86   2.460 0.010  -0.030 0.060    10.600  0.313  0.313     731  36  36  0.143    10.634  0.314  0.314     733  36  36  0.143    11.263  0.067  0.056     764   6   5  0.213 0.070 0.080   11.275  0.079  0.056     764   6   5  0.213 0.070 0.070    10.970 11.689  2.435     728    766    123  0.154      1    apo 
   8561221  5305  77   3.619 0.004  -0.130 0.101     3.128  0.054  0.054     270  10  10  0.079     3.196  0.055  0.055     276  10  10  0.081     3.108  0.025  0.065     267   1   6  0.153 0.090 0.100    3.130  0.005  0.047     268   2   4  0.113 0.070 0.070     3.358  0.309  0.309     288     28     21  0.087      0    spc 
   8561238  4878  86   2.669 0.006   0.065 0.060    10.961  0.239  0.239    1709  75  75  0.266    11.105  0.242  0.242    1731  76  76  0.266    11.048  0.378  0.344    1712  59  64  0.273 0.090 0.100   11.199  0.286  0.401    1728  50  75  0.263 0.090 0.090    12.174 29.272  3.378    1850   4537    504  0.434      1    apo 
   8564559  4887  86   2.565 0.015  -0.100 0.060    11.003  0.423  0.423    1493  81  81  0.202    11.112  0.427  0.427    1507  81  81  0.204    11.223  0.236  0.101    1494  38  13  0.313 0.070 0.070   11.239  0.270  0.067    1499  38  13  0.323 0.070 0.070     8.210 43.623  2.908    1041   5791    362  0.595      1    apo 
   8565016  4582  86   2.684 0.006   0.152 0.060     8.703  0.173  0.173     944  42  42  0.209     8.254  0.164  0.164     895  40  40  0.208     8.733  0.159  0.150     942  15  17  0.263 0.080 0.080    8.203  0.145  0.227     883  13  27  0.193 0.090 0.080     6.577  3.591  1.197     712    378    126  0.206     -1    apo 
   8570577  4830  86   2.517 0.009  -0.099 0.060    10.811  0.303  0.303     858  41  41  0.462    10.893  0.306  0.306     864  41  41  0.463    11.282  0.068  0.102     891   7   9  0.293 0.070 0.080   11.289  0.079  0.079     892   8   7  0.293 0.080 0.080    13.148 48.965  3.917     921   3757    250  0.560      1    apo 
   8573783  5044  86   2.823 0.006  -0.076 0.060     9.594  0.223  0.223    1166  51  51  0.373     9.772  0.227  0.227    1187  52  52  0.375     9.509  0.095  0.085    1146  13  10  0.383 0.070 0.070    9.565  0.158  0.086    1153  16  12  0.373 0.070 0.070     7.428  4.444  1.481     952    537    215  0.364      1    apo 
   8574769  5593  77   4.062 0.021   0.320 0.101     1.512  0.079  0.079     263  16  16  0.169     1.565  0.081  0.081     272  17  17  0.172     1.594  0.051  0.026     276  11   5  0.243 0.080 0.090    1.615  0.058  0.024     280  12   5  0.243 0.080 0.090     1.521  0.342  0.213     264     60     35  0.172      0    spc 
   8579328  4937  86   3.259 0.004  -0.260 0.060     4.119  0.073  0.073     762  32  32  0.227     4.023  0.071  0.071     745  31  31  0.224     4.173  0.058  0.050     766  11  10  0.493 0.060 0.070    4.047  0.074  0.065     742  14  14  0.463 0.070 0.070     3.132  1.651  0.550     609    291    109  0.212     -1    apo 
   8579578  6337  77   3.950 0.015   0.060 0.101     2.340  0.101  0.101     192  10  10  0.124     2.263  0.098  0.098     186  10  10  0.115     2.231  0.036  0.036     183   4   4  0.093 0.070 0.070    2.209  0.031  0.035     182   3   3  0.103 0.070 0.070     2.358  0.123  0.141     191     10      8  0.125      0    spc 
   8584513  4909  86   2.672 0.012   0.054 0.060    10.507  0.484  0.484     880  54  54  0.771    10.275  0.474  0.474     861  53  53  0.767    10.973  0.709  0.451     913  71  36  0.643 0.090 0.080   11.265  0.472  0.708     949  44  66  0.653 0.080 0.090    13.692 47.294  3.941    1088   3745    300  1.286      0    apo 
   8587329  4530  86   2.719 0.007   0.233 0.060     8.291  0.179  0.179     568  27  27  0.223     7.842  0.169  0.169     537  25  25  0.210     8.364  0.127  0.254     567  10  17  0.343 0.090 0.090    7.868  0.244  0.142     534  17  12  0.343 0.090 0.090     8.302  6.017  1.641     523    393     91  0.284     -1    apo 
   8587948  4940  86   2.820 0.012   0.146 0.060     9.459  0.315  0.315     990  50  50  0.506     9.580  0.319  0.319    1002  51  51  0.511     9.493  0.352  0.188     995  38  18  0.283 0.080 0.080    9.673  0.267  0.291    1015  28  33  0.283 0.080 0.080    14.830 45.591  5.471    1447   4404    339  1.669      1    apo 
   8589163  4399  86   1.750 0.031  -0.146 0.060    20.414  1.543  1.543    1486 128 128  0.441    18.779  1.420  1.420    1367 118 118  0.435    21.643  0.891  0.573    1504  71  41  0.713 0.080 0.090   21.500  0.957  0.510    1496  71  41  0.723 0.080 0.080     9.886 71.129  3.679     694   4882    203  1.240     -1    apo 
   8590920  4612  86   2.789 0.006   0.369 0.060     8.286  0.173  0.173     783  35  35  0.504     7.950  0.166  0.166     752  34  34  0.478     8.279  0.100  0.183     780  13  17  0.263 0.090 0.080    7.697  0.334  0.098     727  31  11  0.233 0.090 0.090     8.181 75.404  2.432     795   5742    338  4.126      0    apo 
   8605197  4712  86   2.944 0.005   0.080 0.060     6.192  0.116  0.116     934  41  41  0.117     5.950  0.111  0.111     897  39  39  0.117     6.234  0.038  0.150     931   9  24  0.183 0.090 0.080    5.955  0.048  0.030     890   6   5  0.203 0.070 0.070    18.437 31.400  8.971    2747   4836   1433  0.129      0    apo 
   8607581  4865  86   2.457 0.011  -0.273 0.060    10.321  0.457  0.457    1028  60  60  0.160    10.357  0.459  0.459    1031  60  60  0.160    11.112  0.148  0.132    1093  19  13  0.123 0.070 0.070   11.117  0.181  0.132    1095  19  15  0.123 0.070 0.070    16.628 36.382  5.018    1761   3677    545  0.171      1    apo 
   8607720  5066  75   3.121 0.007  -0.330 0.100     5.318  0.127  0.127     592  24  24  0.128     5.236  0.125  0.125     583  24  24  0.127     5.284  0.180  0.085     588  18  13  0.103 0.080 0.080    5.178  0.156  0.156     574  19  17  0.083 0.070 0.070     7.083  3.366  1.346     822    354    177  0.157      0    spc 
   8610579  4538  86   2.232 0.055   0.089 0.060    15.909  3.705  3.705    1264 299 299  0.169    15.054  3.506  3.506    1196 283 283  0.165    19.401  2.838  3.903    1524 256 341  0.163 0.150 0.110   19.383  3.253  3.976    1545 246 338  0.173 0.150 0.120    17.812 49.870  4.156    1432   3993    333  0.174     -1    apo 
   8611114  4839  86   2.428 0.014  -0.221 0.060     9.943  0.378  0.378     966  53  53  0.127     9.959  0.379  0.379     968  53  53  0.127    11.065  0.100  0.465    1058  11  42  0.143 0.080 0.130   11.090  0.100  0.100    1060  11  11  0.163 0.070 0.080    15.138 42.832  3.569    1518   4126    458  0.146      1    apo 
   8612241  4894  86   2.816 0.007  -0.237 0.060     8.659  0.182  0.182     743  32  32  0.105     8.344  0.175  0.175     716  31  31  0.103     8.902  0.239  0.410     769  23  41  0.153 0.130 0.120    8.523  0.694  0.297     735  64  32  0.163 0.130 0.120     9.580 10.256  1.972     799    850    134  0.121      0    apo 
   8612520  4697  86   2.536 0.008   0.025 0.060    12.716  0.318  0.318    1863  87  87  0.132    12.190  0.305  0.305    1786  83  83  0.132    12.466  0.449  0.224    1820  66  44  0.183 0.080 0.100   12.286  0.517  0.369    1787  72  64  0.153 0.090 0.100     9.114 24.192  2.104    1340   3525    306  0.133     -1    apo 
   8612811  4784  86   2.417 0.011  -0.165 0.060     9.991  0.308  0.308    1810  89  89  0.094     9.985  0.308  0.308    1809  89  89  0.094    11.083  0.078  0.122    1977  16  24  0.173 0.070 0.070   11.087  0.089  0.100    1980  16  20  0.173 0.070 0.070     4.957  6.003  1.059     960   1064    185  0.090      1    apo 
   8613105  4852  86   3.018 0.005   0.065 0.060     6.536  0.126  0.126     735  32  32  0.148     6.359  0.122  0.122     715  31  31  0.145     6.556  0.117  0.136     734  16  12  0.063 0.070 0.080    6.333  0.089  0.128     713  11  22  0.033 0.080 0.090     6.260  1.554  0.971     679    195     98  0.149      0    apo 
   8613120  4834  86   3.162 0.004  -0.022 0.060     4.585  0.081  0.081     554  23  23  0.070     4.484  0.079  0.079     541  23  23  0.069     4.679  0.056  0.052     565   7   7  0.073 0.070 0.080    4.426  0.053  0.060     533   8   9  0.013 0.080 0.080     4.161  0.837  0.558     507     99     71  0.068     -1    apo 
   8613617  4922  86   3.144 0.005  -0.097 0.060     5.064  0.091  0.091     801  34  34  0.089     4.959  0.089  0.089     785  33  33  0.088     5.100  0.091  0.060     802  17  10  0.093 0.070 0.080    4.879  0.107  0.039     769  23   8  0.083 0.070 0.070     4.524  2.407  0.875     735    356    142  0.091      0    apo 
   8619322  5076  86   2.806 0.007  -0.118 0.060     9.140  0.251  0.251     686  32  32  0.175     9.284  0.255  0.255     696  32  32  0.177     9.468  0.104  0.076     709   8   6  0.103 0.070 0.070    9.519  0.295  0.079     714  22   7  0.103 0.070 0.070    16.114 13.140  3.679    1196   1017    235  0.220      1    apo 
   8620449  4861  86   2.477 0.012  -0.208 0.060    10.954  0.409  0.409    1360  72  72  0.131    11.038  0.412  0.412    1370  73  73  0.132    11.231  0.185  0.101    1367  25  16  0.253 0.070 0.080   11.245  0.202  0.118    1367  29  16  0.253 0.070 0.080    56.278 16.579 30.607    8590    940   4886  0.314      1    apo 
   8621637  5607  77   3.960 0.010   0.080 0.101     1.838  0.085  0.085     401  22  22  0.116     1.915  0.088  0.088     418  23  23  0.121     1.832  0.037  0.037     400  10   9  0.093 0.080 0.080    1.856  0.037  0.041     406  10  10  0.093 0.080 0.080     1.490  0.215  0.150     321     47     30  0.106      0    spc 
   8623829  5046  86   2.876 0.006  -0.027 0.060     9.428  0.195  0.195    1174  50  50  0.325     9.636  0.200  0.200    1200  51  51  0.328     9.242  0.092  0.037    1153  10   7  0.143 0.070 0.070    9.347  0.037  0.084    1165   7  10  0.133 0.070 0.070     7.217  5.012  1.367     927    610    171  0.317      1    apo 
   8635922  5057  86   2.820 0.010  -0.120 0.060     9.342  0.266  0.266    1693  79  79  0.338     9.251  0.264  0.264    1676  78  78  0.338     9.416  0.056  0.066    1690  14  12  0.393 0.070 0.070    9.469  0.057  0.076    1699  14  10  0.393 0.070 0.070     6.207 10.819  1.298    1128   1937    232  0.339     -1    apo 
   8654400  4863  86   3.040 0.005   0.045 0.060     6.496  0.123  0.123     834  36  36  0.416     6.319  0.120  0.120     812  35  35  0.409     6.446  0.116  0.126     830  21  17  0.283 0.080 0.080    6.289  0.096  0.144     808  16  18  0.293 0.080 0.070     3.706 26.956  1.017     471   3145    126  0.733     -1    apo 
   8656342  5960  77   3.961 0.097  -0.040 0.101     1.196  0.270  0.270     211  48  48  0.211     1.227  0.277  0.277     217  49  49  0.233     1.592  0.049  0.039     282  10   8  0.183 0.080 0.080    1.604  0.049  0.037     285  10   8  0.183 0.080 0.080     1.669  0.201  0.156     292     34     25  0.379      0    spc 
   8669282  4794  86   2.500 0.014  -0.085 0.060    11.069  0.483  0.483    1274  75  75  0.102    11.142  0.487  0.487    1282  76  76  0.102    11.315  0.221  0.051    1282  29  10  0.173 0.080 0.080   11.312  0.238  0.051    1280  31   8  0.173 0.080 0.080    30.685 37.428 15.595    2793   4805   1246  0.105      1    apo 
   8671819  4855  86   2.383 0.013  -0.456 0.060     9.959  0.483  0.483    1496  92  92  0.123     9.997  0.485  0.485    1502  93  93  0.123    10.261  0.368  0.276    1514  58  47  0.193 0.070 0.070   10.304  0.339  0.277    1518  58  48  0.193 0.070 0.070     9.057 26.864  2.149    1353   3967    317  0.125      1    apo 
   8673221  4850  86   2.470 0.014  -0.126 0.060    11.725  0.470  0.470     765  43  43  0.137    11.821  0.474  0.474     771  43  43  0.137    11.478  0.412  0.330     737  29  21  0.063 0.080 0.070   11.540  0.409  0.368     739  30  24  0.063 0.080 0.080    14.551  8.962  2.689    1004    573    198  0.146      1    apo 
   8674581  4683  86   2.372 0.013  -0.160 0.060    10.439  0.452  0.452    1101  64  64  0.136    10.420  0.451  0.451    1099  64  64  0.136    10.751  0.291  0.211    1115  33  26  0.193 0.080 0.080   10.766  0.291  0.211    1113  36  25  0.193 0.080 0.080     8.197  3.502  1.401     888    348    139  0.126      1    apo 
   8675106  4713  86   2.765 0.007   0.158 0.060     8.812  0.191  0.191     780  35  35  0.127     8.476  0.184  0.184     751  34  34  0.120     8.876  0.591  0.236     780  59  21  0.143 0.150 0.110    9.450  0.062  1.113     840   5  99  0.263 0.090 0.150    10.826 14.256  1.859    1067   1336    248  0.166      0    apo 
   8676927  4882  86   2.539 0.010  -0.130 0.060    10.835  0.362  0.362     856  44  44  0.087    10.937  0.365  0.365     864  44  44  0.088    11.244  0.135  0.045     876  12   7  0.103 0.070 0.080   11.238  0.135  0.051     876  13   7  0.103 0.070 0.070    11.833  5.621  2.249     952    403    179  0.098      1    apo 
   8677016  6111  77   4.230 0.038  -0.000 0.101     1.338  0.128  0.128     272  27  27  0.034     1.352  0.129  0.129     274  27  27  0.034     1.337  0.027  0.030     269   5   7  0.143 0.070 0.080    1.340  0.027  0.030     270   6   7  0.143 0.070 0.080     1.844  0.456  0.253     365     91     40  0.050      0    spc 
   8677342  4769  86   2.619 0.006  -0.117 0.060    10.195  0.216  0.216    1288  57  57  0.117     9.719  0.205  0.205    1227  54  54  0.116    10.698  0.066  0.493    1349  12  67  0.213 0.080 0.090   10.749  0.113  0.048    1355  14   8  0.233 0.070 0.070    13.389 27.733  3.467    1781   3591    552  0.123     -1    apo 
   8684730  5882  87   3.935 0.018   0.160 0.100     2.145  0.183  0.183     668  61  61  0.175     2.205  0.188  0.188     687  63  63  0.178     2.089  0.086  0.094     658  30  33  0.033 0.220 0.200    2.111  0.078  0.096     666  28  34  0.043 0.220 0.200     1.883  0.610  0.271     613    189    108  0.172      0    spc 
   8684860  4992  86   3.128 0.005  -0.096 0.060     5.800  0.107  0.107     609  25  25  0.110     5.690  0.105  0.105     597  25  25  0.109     5.751  0.070  0.070     601   8   7  0.093 0.070 0.070    5.611  0.146  0.067     585  15   8  0.113 0.070 0.070     6.694  1.738  0.965     706    167    111  0.113     -1    apo 
   8686058  4878  86   2.559 0.010  -0.104 0.060    10.995  0.441  0.441    1127  62  62  0.233    11.097  0.446  0.446    1138  63  63  0.234    11.231  0.202  0.084    1143  21  12  0.183 0.080 0.070   11.252  0.203  0.085    1144  23  12  0.183 0.080 0.070    16.589 40.052  4.450    1811   4136    662  0.354      1    apo 
   8689860  4224  86   1.855 0.016   0.106 0.060    24.821  1.171  1.171    1584 102 102  0.269    23.407  1.104  1.104    1494  96  96  0.262    24.756  1.245  1.132    1557  87  71  0.383 0.100 0.100   24.262  1.261  1.032    1531  80  72  0.383 0.100 0.100    31.686 75.052 10.722    2334   4618    924  0.428     -1    apo 
   8693004  4686  86   2.450 0.009  -0.054 0.060    13.975  0.362  0.362    1303  62  62  0.293    13.353  0.346  0.346    1245  59  59  0.291    14.025  0.506  0.562    1303  52  47  0.343 0.080 0.090   13.753  0.800  0.655    1280  82  60  0.343 0.090 0.100    13.336 29.092  3.357    1216   2680    298  0.319     -1    apo 
   8694723  6246  77   4.122 0.004  -0.420 0.101     1.563  0.026  0.026     121   4   4  0.044     1.529  0.025  0.025     118   4   4  0.043     1.551  0.022  0.041     121   2   3  0.043 0.070 0.070    1.551  0.021  0.026     121   1   2  0.063 0.080 0.080     1.562  0.073  0.064     121      4      4  0.044      0    spc 
   8696343  5985  77   4.337 0.040   0.000 0.101     1.179  0.133  0.133     194  23  23  0.060     1.186  0.134  0.134     195  23  23  0.061     1.166  0.028  0.032     192   5   6  0.123 0.080 0.080    1.168  0.032  0.032     192   5   6  0.123 0.080 0.080     1.089  0.101  0.084     178     18     12  0.049      0    spc 
   8702606  5525  77   3.762 0.004  -0.150 0.101     2.450  0.041  0.041     179   7   7  0.080     2.543  0.042  0.042     186   7   7  0.087     2.424  0.036  0.022     177   3   2  0.123 0.080 0.090    2.491  0.020  0.037     182   1   3  0.083 0.080 0.080     2.531  0.185  0.158     186     12     10  0.088      0    spc 
   8708650  5041  86   2.815 0.007   0.025 0.060     9.538  0.222  0.222     833  36  36  0.456     9.699  0.226  0.226     847  37  37  0.459     9.509  0.115  0.159     823  11  15  0.383 0.070 0.070    9.604  0.087  0.203     831   9  19  0.373 0.080 0.070    10.205  5.929  1.824     906    491    178  0.494      1    apo 
   8712103  4044  86   1.409 0.019   0.010 0.060    37.235  2.784  2.784    1643 144 144  1.096    34.821  2.604  2.604    1537 134 134  1.093    37.707  2.795  2.541    1657 134 122  0.723 0.130 0.160   36.559  3.007  2.460    1612 146 109  0.723 0.130 0.170    34.550 113.265 11.717    1463   4878    563  1.286     -1    apo 
   8718745  4793  86   3.015 0.005  -0.348 0.060     5.351  0.098  0.098     514  22  22  0.293     5.058  0.093  0.093     486  21  21  0.288     5.407  0.065  0.211     522   8  19  0.343 0.090 0.080    5.174  0.055  0.078     501   6   9  0.333 0.080 0.070     4.988  0.905  0.604     479     88     53  0.288      0    apo 
   8737032  4709  86   2.535 0.006  -0.108 0.060    11.541  0.239  0.239     856  38  38  0.111    10.966  0.227  0.227     814  36  36  0.110    11.413  0.304  0.140     842  24  12  0.243 0.080 0.090   11.546  0.174  0.319     849  19  24  0.243 0.080 0.090    16.597 45.376  3.781    1342   3495    477  0.140     -1    apo 
   8738809  6049  81   3.905 0.009   0.200 0.101     2.186  0.055  0.055     268  11  11  0.066     2.225  0.056  0.056     273  11  11  0.067     2.228  0.022  0.081     272   4  11  0.063 0.080 0.080    2.243  0.022  0.058     275   3   7  0.063 0.080 0.080     2.517  0.237  0.207     309     27     23  0.073      0    spc 
   8738834  4572  86   2.391 0.021   0.278 0.060    10.963  0.655  0.655     876  63  63  0.127    10.966  0.655  0.655     876  63  63  0.127    11.416  0.336  0.196     894  28  17  0.043 0.080 0.080   11.443  0.336  0.196     894  28  17  0.043 0.080 0.080    11.558  7.066  2.120     928    556    167  0.133      1    apo 
   8747415  4974  86   3.058 0.004  -0.204 0.060     5.909  0.105  0.105    1037  43  43  0.235     5.770  0.102  0.102    1013  42  42  0.232     5.891  0.118  0.071    1039  21  19  0.073 0.070 0.070    5.749  0.144  0.101    1013  22  22  0.073 0.070 0.080     6.775 10.676  1.525    1245   1954    301  0.276     -1    apo 
   8751420  5305  77   3.683 0.004  -0.210 0.101     2.673  0.045  0.045      56   2   2  0.002     2.737  0.047  0.047      58   2   2  0.002     2.675  0.043  0.046      56   1   1  0.313 0.100 0.100    2.735  0.041  0.045      57   1   1  0.263 0.110 0.130     2.752  0.087  0.101      58      1      1  0.002      0    spc 
   8752893  4793  86   2.742 0.005  -0.238 0.060     8.416  0.163  0.163     940  41  41  0.159     7.992  0.155  0.155     893  39  39  0.153     8.479  0.142  0.194     950  17  25  0.133 0.080 0.080    7.981  0.279  0.100     892  31  16  0.123 0.080 0.080     7.238  2.361  1.181     816    268    123  0.152      0    apo 
   8753234  4830  86   2.659 0.009   0.090 0.060    10.385  0.280  0.280    1050  49  49  0.221    10.512  0.283  0.283    1063  50  50  0.223    10.640  0.277  0.192    1071  36  11  0.143 0.110 0.120   10.685  0.352  0.080    1073  39   9  0.143 0.100 0.100    11.001 11.891  2.287    1083   1164    184  0.245      1    apo 
   8758700  4836  86   2.412 0.016  -0.268 0.060    10.972  0.449  0.449    1672  94  94  0.299    10.994  0.450  0.450    1675  94  94  0.299    10.973  0.229  0.147    1630  42  23  0.413 0.070 0.080   10.962  0.246  0.136    1631  49  24  0.413 0.070 0.080     8.219 32.205  2.477    1404   4886    543  0.535      1    apo 
   8759207  5150  86   2.829 0.007  -0.149 0.060     8.980  0.198  0.198    1087  46  46  0.265     9.131  0.202  0.202    1105  47  47  0.270     9.146  0.202  0.055    1094  31   7  0.303 0.060 0.070    9.281  0.181  0.126    1108  25  12  0.283 0.070 0.070     7.728  2.768  1.230     917    340    142  0.244      1    apo 
   8759811  4923  86   2.638 0.007  -0.087 0.060    10.746  0.247  0.247    1222  54  54  0.261    10.889  0.250  0.250    1238  55  55  0.263    10.954  0.077  0.241    1235  13  30  0.263 0.080 0.080   10.966  0.082  0.197    1234  11  28  0.253 0.070 0.070     7.992  5.610  1.530     937    648    199  0.254      1    apo 
   8760414  5873  77   4.337 0.004  -0.920 0.101     1.051  0.017  0.017      99   3   3  0.045     1.028  0.017  0.017      97   3   3  0.045     1.014  0.008  0.007      96   1   1  0.133 0.110 0.110    1.016  0.009  0.008      96   1   1  0.153 0.110 0.110     1.068  0.038  0.038     100      3      2  0.046      0    spc 
   8776961  5807  77   4.031 0.012  -0.110 0.101     1.702  0.056  0.056     287  13  13  0.165     1.755  0.058  0.058     295  13  13  0.188     1.653  0.029  0.026     277   5   6  0.273 0.080 0.080    1.678  0.030  0.027     282   6   6  0.283 0.080 0.080     1.636  0.395  0.198     272     66     33  0.184      0    spc 
   8780467  4968  86   2.756 0.022   0.005 0.060     9.815  0.638  0.638     926  70  70  0.711     9.949  0.647  0.647     939  71  71  0.715    10.051  0.458  0.333     947  47  35  0.673 0.080 0.080   10.177  0.416  0.458     958  40  44  0.673 0.080 0.080    31.216 51.782 15.103    2850   4706   1267  1.602      1    apo 
   8782196  4678  86   2.722 0.006  -0.073 0.060     7.828  0.161  0.161     678  30  30  0.296     7.417  0.153  0.153     644  29  29  0.246     7.835  0.095  0.158     675  10  15  0.333 0.080 0.080    7.210  0.065  0.080     618   6   7  0.263 0.080 0.080     7.936 44.244  1.924     716   3500    194  1.534      0    apo 
   8802374  4726  86   2.405 0.009  -0.326 0.060    12.811  0.344  0.344    1326  63  63  0.138    12.059  0.324  0.324    1248  59  59  0.137    12.785  0.352  0.288    1318  36  36  0.263 0.080 0.110   12.741  0.404  0.494    1316  42  51  0.273 0.080 0.110    20.264 45.379  6.723    2062   4591    574  0.145     -1    apo 
   8802782  5936  77   3.841 0.026   0.200 0.101     2.269  0.344  0.344     608  94  94  0.108     2.339  0.354  0.354     627  97  97  0.110     2.393  0.125  0.125     648  34  37  0.043 0.080 0.080    2.406  0.112  0.125     648  34  34  0.043 0.080 0.080     2.314  0.605  0.302     622    172     86  0.112      0    spc 
   8803432  4836  86   2.412 0.010  -0.190 0.060    10.500  0.302  0.302    1805  87  87  0.199    10.524  0.302  0.302    1809  87  87  0.199    11.006  0.077  0.088    1852  15  15  0.203 0.070 0.070   11.001  0.087  0.087    1851  17  15  0.203 0.070 0.070    18.637 25.801  8.007    3121   4467   1251  0.200      1    apo 
   8804395  4645  86   2.283 0.012  -0.030 0.060    12.628  0.422  0.422    1802  94  94  0.136    11.951  0.399  0.399    1706  89  89  0.135    12.522  0.255  0.318    1746  36  53  0.123 0.080 0.080   12.480  0.253  0.347    1739  40  57  0.123 0.080 0.080    27.411 27.979 10.948    3350   4327   1282  0.137     -1    apo 
   8805565  4667  86   2.420 0.010  -0.179 0.060    11.995  0.331  0.331     985  48  48  0.085    11.300  0.312  0.312     928  45  45  0.084    11.868  0.331  0.211     966  29  20  0.153 0.110 0.100   11.461  0.550  0.367     933  48  34  0.153 0.110 0.100    16.056 49.972  3.702    1320   4076    302  0.103     -1    apo 
   8813509  4759  86   2.543 0.010   0.190 0.060    11.021  0.319  0.319    1002  49  49  0.167    11.123  0.322  0.322    1012  49  49  0.168    11.432  0.126  0.138    1024  14  11  0.083 0.080 0.080   11.429  0.126  0.092    1024  14  10  0.073 0.080 0.080     8.303 42.792  2.377     687   3791    165  0.183      1    apo 
   8814586  4850  86   2.508 0.008  -0.114 0.060    10.932  0.299  0.299    1185  56  56  0.193    11.024  0.301  0.301    1195  56  56  0.193    11.289  0.090  0.056    1194  11   8  0.343 0.080 0.070   11.287  0.102  0.045    1194  14   7  0.353 0.070 0.080    11.559 18.652  2.433    1277   2058    358  0.203      1    apo 
   8817343  4657  86   2.859 0.005  -0.062 0.060     6.681  0.129  0.129     804  36  36  0.127     6.319  0.122  0.122     761  34  34  0.124     6.762  0.086  0.205     816  12  27  0.203 0.080 0.080    6.168  0.352  0.059     742  42   9  0.153 0.070 0.080     9.143 10.015  2.087    1085   1203    209  0.168      0    apo 
   8817551  5654  77   3.811 0.068   0.130 0.101     2.310  0.389  0.389     466  80  80  0.101     2.407  0.405  0.405     486  83  83  0.104     2.331  0.063  0.063     471  14  13  0.053 0.080 0.080    2.365  0.064  0.064     478  14  14  0.053 0.080 0.080     2.018  1.302  0.326     401    252     63  0.104      0    spc 
   8822878  4697  86   2.462 0.022   0.139 0.060    11.478  0.614  0.614    1563 104 104  0.280    11.550  0.618  0.618    1573 104 104  0.280    11.530  0.320  0.204    1535  43  31  0.283 0.080 0.080   11.513  0.320  0.175    1532  47  27  0.283 0.080 0.080     9.623 24.700  2.850    1284   3338    371  0.485      1    apo 
   8824452  4618  86   2.609 0.005  -0.341 0.060     8.877  0.174  0.174     844  38  38  0.189     8.256  0.162  0.162     785  35  35  0.186     9.054  0.204  0.163     870  18   7  0.353 0.070 0.080    8.606  0.103  0.060     825  11   7  0.333 0.070 0.070     9.625 32.015  2.668     969   3029    337  0.243      0    apo 
   8826079  4962  86   2.447 0.011  -0.381 0.060    10.641  0.360  0.360    1413  71  71  0.258    10.744  0.364  0.364    1426  72  72  0.259    11.009  0.199  0.155    1429  29  23  0.313 0.070 0.070   11.031  0.200  0.183    1433  32  26  0.313 0.070 0.070    11.566 34.268  4.283    1468   4574    352  0.476      1    apo 
   8827646  4891  86   2.435 0.012  -0.335 0.060    10.900  0.342  0.342    1762  87  87  0.315    10.973  0.344  0.344    1773  87  87  0.315    11.047  0.198  0.132    1744  37  23  0.443 0.070 0.070   11.056  0.215  0.132    1743  39  21  0.443 0.070 0.070     8.475 24.643  3.080    1205   3946    329  0.537      1    apo 
   8840004  4174  86   1.921 0.012   0.258 0.060    22.511  0.809  0.809    1432  81  81  0.938    21.145  0.760  0.760    1346  76  76  0.922    22.917  0.547  0.889    1458  36  61  0.813 0.100 0.130   22.175  1.143  1.397    1408  73  89  0.803 0.110 0.140    94.777 42.793 42.793    7077   1949   3464  1.302     -1    apo 
   8843610  4872  86   2.529 0.007  -0.168 0.060    10.965  0.269  0.269    1340  61  61  0.676    11.072  0.271  0.271    1353  62  62  0.678    11.231  0.102  0.114    1352  14  15  0.703 0.080 0.080   11.243  0.114  0.102    1355  15  16  0.703 0.080 0.080     6.739  9.827  1.474     872   1176    205  0.663      1    apo 
   8846187  4870  86   2.599 0.007   0.014 0.060    10.957  0.285  0.285    1441  67  67  0.663    11.097  0.289  0.289    1459  68  68  0.667    11.087  0.198  0.099    1449  28  17  0.533 0.080 0.080   11.107  0.216  0.099    1450  28  17  0.533 0.070 0.070     7.123 34.702  2.103     943   4221    352  1.507      1    apo 
   8866102  6325  75   4.272 0.007   0.010 0.100     1.394  0.036  0.036     136   5   5  0.031     1.368  0.035  0.035     134   5   5  0.031     1.366  0.022  0.033     134   3   4  0.073 0.080 0.080    1.366  0.010  0.035     134   2   4  0.083 0.070 0.080     1.571  0.077  0.077     154      7      6  0.033      0    spc 
   8867740  4563  86   2.255 0.009  -0.497 0.060    13.542  0.366  0.366    1759  85  85  0.145    12.547  0.340  0.340    1630  79  79  0.144    13.724  0.471  0.385    1791  67  45  0.243 0.080 0.080   12.669  0.344  0.305    1662  45  50  0.213 0.080 0.080    10.065 17.936  2.152    1331   2368    379  0.145     -1    apo 
   8870432  4594  86   2.549 0.007   0.352 0.060    11.616  0.251  0.251     654  30  30  0.071    11.709  0.253  0.253     660  30  30  0.072    11.571  0.162  0.046     642  11   5  0.143 0.080 0.080   11.605  0.173  0.052     642  10   4  0.143 0.080 0.080    10.714  2.462  1.368     606    142     79  0.068      1    apo 
   8872709  4836  86   2.489 0.009  -0.071 0.060    10.901  0.310  0.310     730  35  35  0.069    10.978  0.312  0.312     735  35  35  0.070    11.304  0.102  0.102     743   7   7  0.053 0.080 0.070   11.300  0.090  0.102     744   8   7  0.053 0.080 0.070    13.961  8.356  2.507     975    528    192  0.091      1    apo 
   8872979  5081  86   2.798 0.008  -0.063 0.060    10.418  0.259  0.259    1222  54  54  0.061    10.661  0.265  0.265    1250  55  55  0.062    10.239  0.102  0.102    1188   9  13  0.113 0.070 0.070   10.336  0.093  0.062    1196   7  10  0.113 0.070 0.070    15.416 27.088  4.515    1823   3191    532  0.070      1    apo 
   8879518  4860  86   2.563 0.009   0.076 0.060    11.014  0.334  0.334    1195  58  58  0.327    11.115  0.337  0.337    1206  59  59  0.327    11.265  0.124  0.056    1208  17   8  0.143 0.080 0.070   11.263  0.135  0.051    1209  20   9  0.143 0.080 0.070    13.168 22.687  2.836    1472   2436    424  0.356      1    apo 
   8890410  4978  86   2.709 0.010   0.052 0.060    11.691  0.345  0.345    1356  64  64  0.296    11.847  0.349  0.349    1374  65  65  0.297    11.996  0.096  0.361    1373  17  41  0.403 0.080 0.090   12.076  0.024  0.388    1386   8  42  0.413 0.080 0.080    20.612 40.698  6.029    2895   4311    958  0.661      1    apo 
   8911558  4921  86   2.504 0.021  -0.086 0.060    10.750  0.551  0.551    1133  73  73  0.815    10.839  0.556  0.556    1142  73  73  0.815    11.315  0.225  0.052    1163  27   9  0.843 0.070 0.070   11.320  0.225  0.052    1164  27   9  0.843 0.070 0.070    12.013 54.967  4.072    1317   5301    548  1.738      1    apo 
   8914504  4860  86   2.444 0.017  -0.185 0.060    10.701  0.462  0.462    1310  76  76  0.725    10.743  0.464  0.464    1315  76  76  0.725    11.181  0.184  0.084    1343  26  10  0.693 0.070 0.080   11.180  0.217  0.084    1344  30  12  0.693 0.070 0.080     9.608 36.093  2.776    1157   4056    324  1.696      1    apo 
   8915084  5882  77   4.158 0.020   0.060 0.101     1.550  0.084  0.084     191  12  12  0.104     1.569  0.085  0.085     194  12  12  0.106     1.504  0.038  0.038     185   5   5  0.213 0.080 0.080    1.521  0.030  0.038     187   4   6  0.213 0.080 0.080     1.637  0.117  0.117     201     14     11  0.111      0    spc 
   8937073  4643  86   2.312 0.010  -0.014 0.060    13.225  0.431  0.431    1624  84  84  0.179    12.521  0.408  0.408    1537  79  79  0.178    13.044  0.373  0.466    1572  45  62  0.153 0.080 0.080   12.966  0.419  0.466    1564  51  62  0.153 0.080 0.080    11.642 39.672  4.578    1383   4797    533  0.180     -1    apo 
   8938364  5677  77   4.167 0.004  -0.130 0.101     1.331  0.022  0.022     154   5   5  0.032     1.370  0.023  0.023     158   6   6  0.032     1.324  0.017  0.017     154   3   2  -0.027 0.080 0.080    1.351  0.016  0.018     157   3   3  -0.027 0.080 0.080     1.407  0.077  0.077     162      8      7  0.033      0    spc 
   8940851  4406  86   2.058 0.012  -0.093 0.060    16.922  0.601  0.601     865  48  48  0.085    15.734  0.559  0.559     805  44  44  0.081    17.120  0.544  0.665     869  28  39  0.083 0.100 0.100   16.098  0.644  0.579     816  33  33  0.083 0.110 0.100    13.588  3.690  1.933     704    171     98  0.078     -1    apo 
   8946471  4803  86   2.482 0.011   0.001 0.060    10.782  0.355  0.355    1819  92  92  0.284    10.847  0.357  0.357    1829  93  93  0.289    11.307  0.068  0.068    1875  15  15  0.253 0.070 0.070   11.322  0.079  0.068    1876  17  15  0.253 0.070 0.070    19.536 26.558  8.172    3196   4418   1237  0.359      1    apo 
   8948403  4685  86   2.377 0.019   0.092 0.060    16.363  0.791  0.791    1026  64  64  0.241    15.836  0.766  0.766     993  62  62  0.234    17.126  0.554  0.831    1076  44  54  0.073 0.100 0.100   17.159  0.729  0.891    1078  51  63  0.073 0.110 0.110    32.145 64.361  9.194    2101   4077    680  0.401     -1    apo 
   8950146  6228  77   4.293 0.018   0.040 0.101     1.454  0.112  0.112     304  25  25  0.116     1.407  0.109  0.109     294  24  24  0.115     1.310  0.033  0.030     274   7   7  0.053 0.070 0.080    1.312  0.033  0.030     274   7   7  0.053 0.080 0.080     1.320  0.220  0.168     267     49     30  0.113      0    spc 
   8951178  5073  86   2.946 0.024  -0.128 0.060     8.241  0.473  0.473    1289  88  88  0.157     8.197  0.471  0.471    1282  88  88  0.157     8.046  0.080  0.032    1246  11   7  0.213 0.070 0.080    8.099  0.057  0.065    1254   9  10  0.213 0.070 0.070     5.742  8.123  1.354     916   1294    216  0.157     -1    apo 
   8952800  5991  77   3.945 0.010   0.110 0.101     2.082  0.120  0.120     395  26  26  0.056     2.122  0.122  0.122     403  26  26  0.057     2.074  0.060  0.102     395  11  21  0.093 0.080 0.080    2.096  0.052  0.104     398  10  21  0.093 0.080 0.080     2.195  0.286  0.205     417     51     38  0.059      0    spc 
   8955683  4939  86   2.594 0.019  -0.159 0.060    11.404  0.532  0.532    1411  85  85  0.305    11.090  0.517  0.517    1373  82  82  0.295    11.560  0.511  0.418    1423 109  51  0.323 0.090 0.080   11.629  1.302  0.325    1421 129  51  0.333 0.100 0.090     8.098 12.580  1.797    1054   1569    251  0.340     -1    apo 
   8956017  6467  77   4.064 0.015   0.160 0.101     1.996  0.206  0.206     342  37  37  0.083     1.918  0.198  0.198     328  35  35  0.077     1.897  0.041  0.052     323   9   9  0.113 0.070 0.070    1.880  0.057  0.047     322   9  10  0.113 0.080 0.070     1.985  0.282  0.197     340     45     34  0.086      0    spc 
   8960083  4880  86   2.912 0.005  -0.081 0.060     7.582  0.140  0.140    1468  62  62  0.279     7.345  0.135  0.135    1423  60  60  0.274     7.554  0.069  0.149    1451  24  27  0.303 0.070 0.080    7.281  0.802  0.142    1402 166  29  0.293 0.150 0.100     4.597  3.497  0.874     921    666    200  0.250      0    apo 
   8962923  5074  86   2.827 0.007  -0.140 0.060     9.216  0.224  0.224    1173  52  52  0.324     9.378  0.228  0.228    1194  53  53  0.326     9.299  0.093  0.037    1181  11   7  0.293 0.070 0.070    9.334  0.093  0.065    1184  12   8  0.283 0.070 0.070     7.899  6.920  1.794     992    835    193  0.330      1    apo 
   8964218  4408  86   2.391 0.008   0.233 0.060    12.768  0.324  0.324    1383  67  67  0.254    12.018  0.305  0.305    1302  63  63  0.252    12.932  0.226  0.323    1390  28  38  0.443 0.090 0.090   12.923  0.258  0.388    1389  28  45  0.443 0.090 0.090     6.407  3.978  1.193     723    452    136  0.231     -1    apo 
   8984044  4721  86   2.467 0.018   0.035 0.060    11.313  0.501  0.501     730  43  43  0.545    11.376  0.504  0.504     734  44  44  0.548    11.421  0.245  0.158     730  18  10  0.383 0.080 0.080   11.430  0.257  0.163     732  18  12  0.383 0.080 0.080    12.052 32.405  2.592     780   1885    164  0.740      1    apo 
   9002777  4282  86   1.664 0.018  -0.223 0.060    24.787  8.843  8.843    1177 423 423  0.135    22.818  8.140  8.140    1084 389 389  0.133    33.061 10.954  7.302    1553 548 366  0.233 0.120 0.120   33.061 10.954  7.302    1598 502 411  0.243 0.110 0.120    26.909 65.879  7.601    1319   3123    375  0.140     -1    apo 
   9002805  5002  86   2.727 0.030  -0.073 0.060    10.032  0.718  0.718    1306 106 106  0.104    10.182  0.729  0.729    1325 107 107  0.104    10.495  0.283  0.315    1361  38  52  0.113 0.070 0.070   10.741  0.157  0.535    1395  19  71  0.113 0.070 0.070    12.889 29.684  3.425    1813   3970    662  0.107      1    apo 
   9003765  4576  86   2.672 0.006  -0.004 0.060     8.574  0.173  0.173    1084  49  49  0.102     8.072  0.163  0.163    1020  46  46  0.099     8.532  0.183  0.105    1080  28  14  0.153 0.080 0.080    7.809  0.680  0.085     985  92  16  0.093 0.120 0.100     7.989  9.856  1.739    1058   1274    204  0.114      0    apo 
   9004448  4625  86   2.329 0.009   0.057 0.060    11.474  0.344  0.344    1427  71  71  0.133    10.902  0.327  0.327    1356  68  68  0.132    11.493  0.283  0.255    1393  41  37  0.093 0.080 0.080   11.503  0.283  0.283    1392  41  33  0.093 0.080 0.080    18.257 35.727  5.496    2541   4426    984  0.136     -1    apo 
   9005973  5906  77   4.140 0.035  -0.050 0.101     1.354  0.125  0.125     314  31  31  0.046     1.388  0.129  0.129     322  31  31  0.047     1.412  0.040  0.033     328  10   9  0.053 0.080 0.080    1.426  0.040  0.036     330  10   9  0.053 0.080 0.080     1.227  0.215  0.154     283     51     34  0.043      0    spc 
   9007080  4625  86   2.440 0.012   0.125 0.060    11.320  0.397  0.397     626  34  34  0.082    11.362  0.399  0.399     629  34  34  0.082    11.389  0.221  0.085     619  13   6  0.073 0.080 0.080   11.403  0.237  0.102     619  14   6  0.073 0.080 0.080    12.476  8.478  2.312     709    461    142  0.093      1    apo 
   9008270  4810  86   2.443 0.014  -0.043 0.060    11.599  0.421  0.421     989  52  52  0.097    11.682  0.424  0.424     996  53  53  0.097    11.246  0.432  0.144     939  38  14  0.003 0.080 0.080   11.259  0.426  0.152     939  41  13  0.003 0.080 0.080    18.560 47.243  5.669    1585   4007    481  0.120      1    apo 
   9009158  4706  86   2.334 0.011  -0.018 0.060    14.777  0.477  0.477    1189  61  61  0.096    14.100  0.456  0.456    1134  58  58  0.094    14.580  0.396  0.440    1159  37  37  -0.007 0.080 0.080   14.500  0.462  0.411    1154  41  37  0.003 0.080 0.080    15.657 16.698  3.340    1216   1340    282  0.103     -1    apo 
   9009957  4892  86   3.165 0.005  -0.109 0.060     4.712  0.113  0.113     474  21  21  0.056     4.605  0.110  0.110     463  21  21  0.055     4.739  0.118  0.071     474   6   8  0.103 0.070 0.070    4.629  0.111  0.167     462  13  15  0.073 0.070 0.070     4.934  0.874  0.583     498     89     59  0.058     -1    apo 
   9019877  4842  86   2.731 0.010  -0.101 0.060     9.867  0.290  0.290    1241  60  60  0.224     9.517  0.279  0.279    1198  58  58  0.220    10.077  0.240  0.080    1267  40  13  0.393 0.070 0.080   10.111  0.362  0.101    1274  48  13  0.403 0.070 0.080     7.767  6.019  1.505     988    732    183  0.222     -1    apo 
   9024483  4699  86   2.441 0.006   0.068 0.060    11.694  0.346  0.346    1799  89  89  0.140    11.756  0.348  0.348    1808  89  89  0.140    11.412  0.348  0.163    1713  57  26  0.193 0.080 0.080   11.434  0.377  0.174    1717  63  31  0.193 0.080 0.080     9.287 23.318  2.412    1513   3608    401  0.384      1    apo 
   9025029  4902  86   2.520 0.009  -0.171 0.060    11.006  0.341  0.341    1134  56  56  0.104    11.121  0.344  0.344    1146  57  57  0.105    11.274  0.113  0.079    1135  15   9  0.213 0.070 0.080   11.278  0.136  0.068    1136  17   9  0.213 0.070 0.080    13.886 38.332  3.194    1495   3846    444  0.430      1    apo 
   9025882  4650  86   2.425 0.009   0.189 0.060    10.327  0.295  0.295    1086  54  54  0.255    10.345  0.296  0.296    1088  54  54  0.255    11.330  0.056  0.067    1165   8   8  0.313 0.090 0.090   11.324  0.057  0.068    1166   8   8  0.303 0.090 0.090    36.676 39.944 17.575    4620   3521   2348  0.502      1    apo 
   9026479  5570  77   3.787 0.010  -0.110 0.101     2.263  0.083  0.083     336  16  16  0.179     2.352  0.086  0.086     349  17  17  0.180     2.295  0.041  0.041     341   7   7  0.263 0.080 0.080    2.334  0.042  0.047     346   8   8  0.253 0.080 0.080     2.526  0.330  0.275     375     47     35  0.182      0    spc 
   9026685  5648  77   3.996 0.015  -0.060 0.101     1.721  0.071  0.071     292  15  15  0.177     1.788  0.073  0.073     303  16  16  0.177     1.697  0.027  0.031     288   6   6  0.173 0.080 0.080    1.724  0.031  0.031     293   6   7  0.173 0.080 0.080     1.853  0.183  0.157     317     29     24  0.178      0    spc 
   9027871  4639  86   2.526 0.011   0.102 0.060    11.914  0.363  0.363    1347  68  68  0.353    11.364  0.346  0.346    1285  64  64  0.352    11.651  0.357  0.208    1314  44  27  0.333 0.080 0.090   11.694  0.377  0.232    1319  46  29  0.333 0.080 0.090     8.562 13.017  1.502    1035   1527    226  0.355     -1    apo 
   9028321  4649  86   2.570 0.007   0.065 0.060    11.060  0.240  0.240    1272  57  57  0.179    10.537  0.229  0.229    1212  55  55  0.175    11.167  0.151  0.017    1271  19   6  0.383 0.080 0.080   11.175  0.218  0.034    1272  27   8  0.393 0.070 0.080    13.148 32.955  3.955    1628   3786    437  0.430      0    apo 
   9029603  4926  86   3.059 0.009   0.243 0.060     6.519  0.161  0.161    1040  47  47  0.233     6.435  0.159  0.159    1027  46  46  0.233     6.499  0.296  0.137    1028  54  25  0.063 0.080 0.090    6.368  0.230  0.172    1008  42  28  0.043 0.090 0.080     4.943  2.097  0.932     806    349    127  0.215     -1    apo 
   9032691  4850  86   2.456 0.010  -0.152 0.060    11.330  0.790  0.790    1311 104 104  0.247    11.416  0.796  0.796    1321 105 105  0.247    11.209  0.449  0.084    1261  54  13  0.333 0.080 0.080   11.217  0.449  0.112    1264  57  16  0.333 0.080 0.080     6.674 42.959  1.998     743   4872    195  0.476      1    apo 
   9049593  6012  77   4.239 0.032   0.240 0.101     1.596  0.162  0.162     232  25  25  0.091     1.548  0.157  0.157     225  24  24  0.089     1.445  0.039  0.039     208   6   6  0.213 0.080 0.080    1.449  0.039  0.039     208   6   6  0.213 0.080 0.080     1.569  0.118  0.103     228     16     14  0.090      0    spc 
   9051235  6013  77   3.916 0.052   0.190 0.101     2.090  0.397  0.397     464  89  89  0.311     2.139  0.407  0.407     474  91  91  0.339     2.186  0.109  0.109     481  26  24  0.423 0.080 0.080    2.194  0.113  0.113     484  25  25  0.423 0.080 0.080     1.726  0.391  0.213     393     76     54  0.145      0    spc 
   9072262  4751  86   2.497 0.007  -0.724 0.060    10.265  0.237  0.237    1695  77  77  0.170     9.486  0.219  0.219    1567  71  71  0.170    10.348  0.186  0.248    1730  38  41  0.213 0.070 0.070    9.704  0.233  0.233    1620  39  53  0.183 0.080 0.070    14.825 28.483  6.104    2701   4550   1137  0.171     -1    apo 
   9073950  5015  77   3.389 0.007  -0.110 0.101     3.828  0.081  0.081     586  23  23  0.125     3.800  0.080  0.080     582  23  23  0.124     3.890  0.023  0.100     597   6  16  0.053 0.080 0.080    3.811  0.099  0.030     586  16   7  0.063 0.080 0.090     3.670  1.023  0.512     583    164     82  0.127      0    spc 
   9075225  4779  86   2.658 0.006  -0.103 0.060    10.438  0.224  0.224     770  34  34  0.059     9.980  0.215  0.215     736  33  33  0.058    10.755  0.142  0.142     799  11  15  0.173 0.090 0.100   10.892  0.065  0.174     808   5  18  0.193 0.070 0.090    13.161  9.289  2.654    1015    667    187  0.068      0    apo 
   9076584  4977  86   3.092 0.005  -0.175 0.060     5.552  0.100  0.100     837  35  35  0.095     5.441  0.098  0.098     821  34  34  0.095     5.557  0.084  0.067     836  12  13  0.053 0.070 0.070    5.383  0.162  0.043     810  24  10  0.043 0.080 0.070     5.363  2.022  0.843     866    289    145  0.096      0    apo 
   9077453  4916  86   3.128 0.004  -0.222 0.060     5.083  0.090  0.090     977  41  41  0.130     4.934  0.088  0.088     949  40  40  0.126     5.127  0.062  0.092     986  18  15  0.103 0.070 0.070    5.042  0.055  0.116     971  12  41  0.093 0.080 0.080     4.060  7.602  0.912     829   1470    192  0.152     -1    apo 
   9077844  4668  86   2.583 0.008   0.369 0.060    11.433  0.275  0.275     809  38  38  0.089    11.520  0.277  0.277     815  38  38  0.089    11.404  0.125  0.068     793  12   6  0.043 0.080 0.080   11.446  0.136  0.091     796  12   7  0.043 0.080 0.080    13.507 23.431  3.056    1013   1727    236  0.102      1    apo 
   9080175  4638  86   2.587 0.006  -0.435 0.060     9.043  0.194  0.194     655  30  30  0.088     8.387  0.180  0.180     607  28  28  0.086     9.312  0.085  0.535     678   7  38  0.233 0.080 0.080    8.367  0.463  0.124     609  36  10  0.213 0.080 0.080     8.728  4.679  1.701     656    316    136  0.092     -1    apo 
   9080407  4778  86   2.566 0.008  -0.181 0.060    10.861  0.266  0.266     862  42  42  0.100    10.316  0.253  0.253     819  40  40  0.099    11.129  0.089  0.056     876   9   5  0.283 0.070 0.070   11.134  0.278  0.033     879  21   7  0.293 0.070 0.070    10.789 29.267  2.341     950   2481    276  0.114     -1    apo 
   9080445  4898  86   2.510 0.011  -0.186 0.060    11.022  0.337  0.337    1009  51  51  0.102    11.139  0.341  0.341    1020  51  51  0.103    11.277  0.125  0.057    1012  13   7  0.143 0.080 0.080   11.276  0.136  0.057    1013  15   8  0.143 0.080 0.080    12.051  8.120  2.320    1109    700    254  0.107      1    apo 
   9080606  4955  86   3.023 0.007  -0.230 0.060     6.026  0.129  0.129     734  32  32  0.121     5.867  0.126  0.126     715  31  31  0.121     6.050  0.145  0.027     738  19   9  0.133 0.070 0.070    5.903  0.107  0.231     717  16  20  0.113 0.070 0.070     5.956  1.620  1.013     702    202     92  0.122     -1    apo 
   9091772  5050  86   2.974 0.008  -0.039 0.060     8.110  0.201  0.201    1307  59  59  0.109     8.094  0.201  0.201    1304  59  59  0.109     8.065  0.016  0.291    1291   8  44  0.143 0.070 0.080    8.044  0.032  0.259    1291   8  39  0.143 0.070 0.080     6.566  4.601  1.255    1097    779    227  0.109     -1    apo 
   9093289  6268  77   4.204 0.068   0.100 0.101     1.447  0.235  0.235     313  52  52  0.106     1.449  0.235  0.235     313  52  52  0.106     1.457  0.033  0.033     315   9   9  0.123 0.070 0.080    1.457  0.030  0.033     314   8   8  0.123 0.070 0.080     1.432  0.157  0.137     305     37     28  0.105      0    spc 
   9098294  5852  77   4.318 0.004  -0.180 0.101     1.162  0.020  0.020     120   4   4  0.051     1.169  0.020  0.020     121   4   4  0.051     1.145  0.016  0.018     119   2   2  0.033 0.080 0.080    1.158  0.014  0.017     121   2   2  0.043 0.080 0.080     1.205  0.055  0.047     126      5      5  0.057      0    spc 
   9100325  4215  86   1.650 0.032  -0.131 0.060    31.444  2.735  2.735    2754 268 268  0.434    29.845  2.596  2.596    2614 254 254  0.433    31.756  1.796  2.195    2769 157 209  0.523 0.100 0.110   31.184  1.875  2.291    2709 176 215  0.523 0.110 0.110    64.151 33.937 29.944    5502   2999   2646  0.438     -1    apo 
   9109244  4914  86   3.165 0.004  -0.026 0.060     5.168  0.090  0.090     686  29  29  0.377     5.059  0.088  0.088     672  28  28  0.364     5.192  0.105  0.157     689  14  23  0.373 0.080 0.100    5.039  0.008  0.121     666   4  15  0.333 0.080 0.090     4.447  1.667  0.695     626    209     93  0.365      0    apo 
   9109723  4914  86   2.682 0.016  -0.009 0.060    11.313  0.736  0.736     762  57  57  0.557    11.458  0.746  0.746     771  58  58  0.563    11.735  0.478  0.638     791  32  44  0.593 0.080 0.090   11.804  0.537  0.331     792  35  29  0.593 0.080 0.090     9.609 19.349  2.524     699   1353    193  0.640      1    apo 
   9116461  6481  77   4.324 0.013  -0.030 0.101     1.265  0.099  0.099     124  10  10  0.075     1.252  0.098  0.098     123  10  10  0.075     1.260  0.033  0.031     124   4   4  0.043 0.070 0.070    1.257  0.028  0.031     124   3   3  0.043 0.070 0.070     1.318  0.062  0.054     130      4      4  0.077      0    spc 
   9119915  4923  86   3.082 0.005  -0.306 0.060     5.145  0.093  0.093     869  37  37  0.653     4.987  0.090  0.090     842  36  36  0.647     5.159  0.054  0.047     883  12   9  0.463 0.070 0.070    5.019  0.070  0.090     857  14  17  0.443 0.070 0.070     3.714  1.247  0.567     630    208     89  0.524      0    apo 
   9138411  4078  86   1.405 0.040  -0.311 0.060    34.985  7.317  7.317    2256 482 482  0.120    32.669  6.833  6.833    2107 451 451  0.120    37.568  4.293  4.293    2413 305 275  0.273 0.100 0.110   37.252  4.507  4.507    2405 292 292  0.273 0.110 0.110    48.506 68.000 18.308    3147   4399   1184  0.120     -1    apo 
   9138680  5766  77   3.798 0.026   0.310 0.101     2.420  0.182  0.182     567  46  46  0.098     2.514  0.189  0.189     589  48  48  0.100     2.481  0.096  0.059     587  26  16  0.003 0.080 0.080    2.515  0.090  0.060     594  25  14  0.003 0.080 0.080     2.536  0.653  0.290     588    145     65  0.103      0    spc 
   9139151  6302  77   4.396 0.004   0.100 0.101     1.206  0.020  0.020     108   4   4  0.024     1.189  0.020  0.020     107   4   4  0.024     1.168  0.011  0.016     103   1   1  0.063 0.120 0.090    1.165  0.012  0.014     103   1   1  0.073 0.110 0.090     1.154  0.046  0.040     104      3      2  0.023      0    spc 
   9142574  4804  86   2.361 0.020  -0.414 0.060    10.563  0.504  0.504    1495  92  92  0.086     9.989  0.477  0.477    1414  87  87  0.084    10.781  0.291  0.291    1497  49  45  0.213 0.070 0.080   10.814  0.326  0.272    1503  50  45  0.213 0.070 0.080     8.977 13.757  1.876    1244   1954    301  0.090     -1    apo 
   9143749  5859  77   4.033 0.021  -0.010 0.101     1.701  0.131  0.131     328  27  27  0.047     1.753  0.135  0.135     338  28  28  0.048     1.680  0.056  0.046     323  11   9  0.083 0.080 0.080    1.693  0.056  0.046     326  13   9  0.083 0.080 0.080     1.597  0.252  0.196     301     49     31  0.046      0    spc 
   9143868  4690  86   2.439 0.011   0.103 0.060    10.613  0.409  0.409    1106  61  61  0.096    10.648  0.411  0.411    1110  61  61  0.096    11.308  0.156  0.089    1157  16   9  0.083 0.080 0.080   11.309  0.151  0.084    1158  17  10  0.083 0.080 0.080     9.890  7.520  1.880    1094    766    255  0.100      1    apo 
   9145781  4881  86   3.290 0.004   0.038 0.060     4.189  0.074  0.074     710  30  30  0.125     4.116  0.073  0.073     697  29  29  0.125     4.255  0.034  0.102     718   7  20  0.083 0.090 0.090    4.030  0.193  0.073     679  31  12  0.043 0.090 0.080     2.796 19.205  0.768     467   3209    126  0.136     -1    apo 
   9145952  4760  86   2.431 0.014  -0.096 0.060    10.568  0.387  0.387    1493  80  80  0.137    10.593  0.388  0.388    1497  80  80  0.137    11.185  0.067  0.067    1553  12  11  0.183 0.080 0.070   11.194  0.067  0.067    1553  12  11  0.183 0.080 0.070    11.207 29.554  2.687    1606   4238    489  0.143      1    apo 
   9145955  4974  86   3.031 0.005  -0.368 0.060     5.899  0.111  0.111     429  18  18  0.073     5.721  0.107  0.107     416  18  18  0.071     5.905  0.140  0.128     428   9   9  0.123 0.070 0.070    5.729  0.120  0.060     415   9   6  0.133 0.070 0.080     6.333  0.828  0.552     458     57     43  0.079      0    apo 
   9146423  4392  86   2.164 0.017  -0.046 0.060    17.172  0.740  0.740    1497  90  90  0.108    16.166  0.697  0.697    1409  84  84  0.106    17.246  1.066  0.711    1494 100  70  0.243 0.090 0.090   16.346  0.935  0.850    1420  81  74  0.223 0.100 0.100    12.579 17.900  2.983    1128   1607    268  0.111     -1    apo 
   9150095  4934  77   3.329 0.011   0.060 0.101     4.231  0.182  0.182     534  29  29  0.157     4.177  0.179  0.179     528  29  29  0.156     4.268  0.116  0.155     535  17  21  0.243 0.080 0.090    4.179  0.166  0.150     524  23  21  0.233 0.090 0.090     3.139  0.567  0.340     410     70     44  0.144      0    spc 
   9151578  4656  86   2.324 0.009  -0.089 0.060    14.611  0.477  0.477     728  38  38  0.135    14.625  0.477  0.477     729  38  38  0.135    14.476  0.476  0.390     715  27  22  0.123 0.090 0.090   14.317  0.505  0.505     707  27  27  0.133 0.080 0.090    14.771  4.743  2.108     751    220     95  0.143      1    apo 
   9157260  4865  86   3.279 0.004  -0.181 0.060     3.857  0.068  0.068     655  28  28  0.127     3.761  0.067  0.067     639  27  27  0.124     3.851  0.046  0.058     656   9  11  0.183 0.070 0.070    3.799  0.061  0.061     647  10  12  0.143 0.070 0.070     3.298  0.811  0.507     543    135     67  0.109     -1    apo 
   9161068  5059  86   3.241 0.004  -0.392 0.060     4.609  0.081  0.081     394  16  16  0.061     4.516  0.079  0.079     386  16  16  0.060     4.590  0.129  0.064     390  11   6  0.193 0.070 0.070    4.522  0.072  0.054     384   7   5  0.183 0.060 0.070     5.067  0.742  0.557     431     61     43  0.074     -1    apo 
   9163153  4656  86   3.088 0.005   0.322 0.060     5.256  0.097  0.097     681  30  30  0.215     5.079  0.094  0.094     658  29  29  0.214     5.192  0.211  0.097     670  29  15  0.173 0.100 0.090    5.120  0.121  0.081     662  16  14  0.213 0.090 0.090     5.194  1.735  0.744     687    206     91  0.217      0    apo 
   9163769  6433  78   4.245 0.057   0.060 0.101     1.820  0.259  0.259     262  38  38  0.109     1.636  0.233  0.233     236  34  34  0.105     1.535  0.038  0.038     221   6   7  0.073 0.070 0.070    1.522  0.039  0.036     219   6   6  0.073 0.070 0.070     1.600  0.108  0.092     231     15     13  0.104      0    spc 
   9163785  4803  86   2.580 0.008  -0.204 0.060    11.227  0.278  0.278    1437  66  66  0.207    10.695  0.265  0.265    1369  63  63  0.205    11.177  0.394  0.116    1417  55  18  0.373 0.080 0.080   11.470  0.139  0.417    1457  18  59  0.383 0.070 0.080    23.072 35.948  8.987    2922   4544   1223  0.551     -1    apo 
   9173371  5070  86   2.917 0.005  -0.079 0.060     8.588  0.169  0.169     459  19  19  0.290     8.753  0.172  0.172     467  20  20  0.295     8.411  0.042  0.059     443   3   3  0.343 0.070 0.070    8.474  0.051  0.059     446   3   3  0.343 0.070 0.070     8.772  1.281  0.961     469     70     50  0.301      1    apo 
   9201604  5129  77   3.524 0.011  -0.090 0.101     3.315  0.112  0.112     545  26  26  0.070     3.342  0.113  0.113     550  26  26  0.070     3.298  0.115  0.058     538  19  11  0.123 0.090 0.100    3.301  0.119  0.069     538  21  13  0.123 0.090 0.090     5.600 24.626  1.997     906   4005    334  0.099      0    spc 
   9202077  6119  77   4.014 0.019   0.110 0.101     2.054  0.113  0.113     292  18  18  0.053     2.041  0.113  0.113     290  18  18  0.053     1.970  0.040  0.040     279   6   6  0.093 0.080 0.080    1.977  0.036  0.036     280   6   6  0.093 0.080 0.080     2.236  0.264  0.198     321     35     26  0.057      0    spc 
   9202995  4692  86   2.376 0.017  -0.160 0.060    10.524  0.505  0.505    1072  67  67  0.099     9.959  0.478  0.478    1015  63  63  0.095    10.872  0.268  0.268    1084  29  29  0.183 0.080 0.080   10.868  0.268  0.241    1082  32  29  0.183 0.080 0.080     9.571  6.829  1.951     964    704    176  0.106     -1    apo 
   9204313  5645  77   4.081 0.101  -0.100 0.101     1.450  0.339  0.339     216  51  51  0.038     1.502  0.351  0.351     223  53  53  0.040     1.469  0.026  0.026     218   5   5  0.033 0.080 0.080    1.488  0.029  0.026     221   5   5  0.033 0.080 0.080     1.541  0.092  0.092     226     14     11  0.041      0    spc 
   9204851  4257  86   1.907 0.010  -0.006 0.060    20.736  6.931  6.931    1052 355 355  0.105    19.296  6.450  6.450     979 330 330  0.102    23.458  4.280  1.834    1181 226  97  0.263 0.110 0.110   23.458  4.280  1.834    1181 226  97  0.263 0.110 0.110    22.402 45.019  4.823    1137   2273    273  0.122     -1    apo 
   9205705  4657  86   2.299 0.009  -0.369 0.060    13.274  0.374  0.374    1360  67  67  0.118    12.380  0.349  0.349    1269  62  62  0.117    13.320  0.237  0.373    1356  28  45  0.173 0.100 0.090   12.581  0.553  0.503    1280  58  58  0.163 0.110 0.100    12.835 26.090  3.558    1382   2816    338  0.125     -1    apo 
   9206432  6538  77   4.247 0.004   0.160 0.101     1.637  0.027  0.027     158   5   5  0.019     1.582  0.026  0.026     153   5   5  0.019     1.559  0.011  0.014     152   2   2  -0.007 0.070 0.060    1.522  0.011  0.009     148   1   1  0.053 0.060 0.060     1.573  0.067  0.067     152      5      5  0.019      0    spc 
   9225600  6090  77   4.053 0.015   0.120 0.101     1.799  0.113  0.113     326  23  23  0.133     1.814  0.114  0.114     328  23  23  0.134     1.792  0.041  0.050     325   9  10  0.033 0.080 0.080    1.793  0.045  0.045     326   9  10  0.033 0.080 0.080     1.909  0.207  0.151     348     37     29  0.143      0    spc 
   9226335  4989  86   2.620 0.010   0.218 0.060    13.182  0.409  0.409     934  46  46  0.218    13.339  0.414  0.414     945  46  46  0.219    13.662  0.027  0.520     953   4  29  0.143 0.070 0.070   13.649  0.027  0.520     955   5   5  0.143 0.060 0.070    19.940 41.489  4.979    1497   2928    450  0.501     -1    apo 
   9228469  4980  86   2.936 0.005  -0.372 0.060     6.750  0.124  0.124     514  22  22  0.222     6.545  0.120  0.120     499  21  21  0.220     6.773  0.112  0.132     516   8  11  0.173 0.080 0.070    6.438  0.241  0.032     491  17   5  0.153 0.070 0.070     7.086  3.845  1.282     556    299    109  0.235      0    apo 
   9237288  4842  86   2.627 0.013  -0.262 0.060     9.631  0.372  0.372    1405  77  77  0.594     9.204  0.356  0.356    1343  73  73  0.589    10.155  0.468  0.643    1480  85  94  0.533 0.160 0.120   10.549  0.074  1.488    1558  13 226  0.623 0.090 0.200     5.186  2.077  0.890     790    293    146  0.521      0    apo 
   9244091  5066  86   2.935 0.005  -0.102 0.060     8.359  0.164  0.164     898  38  38  0.818     8.516  0.167  0.167     915  38  38  0.828     8.191  0.041  0.057     887   5   4  0.463 0.070 0.070    8.201  0.041  0.033     890   4   5  0.443 0.070 0.070     6.655  2.581  1.147     744    274    137  0.762      1    apo 
   9244428  5004  86   2.888 0.009   0.076 0.060     8.517  0.226  0.226     437  20  20  0.361     8.633  0.230  0.230     443  20  20  0.374     8.699  0.044  0.044     443   3   3  0.283 0.070 0.080    8.740  0.052  0.044     445   3   3  0.273 0.080 0.070    10.008  2.314  1.286     518    101     72  0.506      1    apo 
   9245283  5052  86   2.541 0.011  -0.044 0.060    15.405  0.508  0.508    1051  52  52  0.761    16.066  0.530  0.530    1095  54  54  0.779    15.093  0.121  0.045    1028   5   6  0.603 0.070 0.080   15.115  0.196  0.075    1030  11   5  0.593 0.080 0.080    26.426 70.192  8.774    1688   4550    525  1.259      1    apo 
   9265513  4653  86   2.587 0.006  -0.387 0.060     9.028  0.191  0.191    1448  65  65  0.113     8.390  0.178  0.178    1345  61  61  0.111     9.000  0.366  0.197    1454  69  32  0.123 0.080 0.070    8.355  0.114  0.114    1349  20  20  0.103 0.080 0.070    17.251 29.488  8.425    2739   4841   1434  0.118     -1    apo 
   9266926  5626  77   4.065 0.016  -0.380 0.101     1.371  0.064  0.064     270  15  15  0.062     1.418  0.066  0.066     279  16  16  0.062     1.416  0.018  0.020     281   4   4  0.053 0.070 0.070    1.429  0.020  0.016     284   4   3  0.043 0.070 0.070     1.423  0.381  0.191     290     79     40  0.064      0    spc 
   9269302  4900  86   2.459 0.010  -0.289 0.060    11.975  0.384  0.384    2182 108 108  0.204    11.520  0.369  0.369    2099 104 104  0.204    11.759  0.422  0.422    2105  87  78  0.203 0.070 0.070   11.806  0.464  0.422    2115  87  78  0.203 0.070 0.070     8.619 23.279  2.686    1449   4233    339  0.205     -1    apo 
   9273544  6000  77   4.111 0.018  -0.220 0.101     1.489  0.099  0.099     280  20  20  0.032     1.512  0.100  0.100     284  21  21  0.032     1.471  0.040  0.040     275   9   7  0.113 0.080 0.080    1.478  0.045  0.036     277   9   8  0.113 0.080 0.080     1.749  0.214  0.143     332     40     30  0.037      0    spc 
   9274044  4370  86   2.103 0.012   0.115 0.060    21.818  1.295  1.295    1050  77  77  0.139    20.922  1.242  1.242    1007  74  74  0.137    21.460  1.302  1.065    1032  63  51  0.283 0.100 0.100   21.183  1.420  1.065    1020  68  56  0.273 0.100 0.100    25.032 55.351  6.919    1328   2744    392  0.165     -1    apo 
   9277886  4432  86   2.254 0.018   0.035 0.060    13.417  0.826  0.826     700  52  52  0.167    12.512  0.770  0.770     654  49  49  0.138    13.215  1.025  0.473     678  58  27  0.293 0.090 0.110   13.064  0.772  0.416     673  44  24  0.303 0.090 0.110    13.016  3.209  1.783     668    161     97  0.172     -1    apo 
   9279769  4892  86   2.501 0.013  -0.143 0.060    10.986  0.402  0.402     885  47  47  0.142    11.094  0.406  0.406     894  48  48  0.142    11.304  0.205  0.068     897  18   8  0.133 0.080 0.080   11.329  0.239  0.086     897  20   8  0.133 0.080 0.080    12.641 26.129  3.408    1068   2201    254  0.185      1    apo 
   9282363  4720  86   2.362 0.007  -0.101 0.060    10.741  0.301  0.301    1157  56  56  0.093    10.751  0.301  0.301    1158  56  56  0.093    10.751  0.237  0.151    1125  27  20  0.153 0.080 0.070   10.751  0.215  0.151    1126  27  20  0.153 0.080 0.070    11.897 24.932  3.252    1368   2673    334  0.105      1    apo 
   9283816  4859  86   2.548 0.009  -0.083 0.060    10.644  0.321  0.321    1062  52  52  0.146    10.732  0.324  0.324    1071  52  52  0.147    11.232  0.067  0.079    1106  11   9  0.133 0.080 0.080   11.229  0.079  0.067    1106  13   8  0.133 0.080 0.080    11.342 14.223  1.940    1179   1409    226  0.204      1    apo 
   9283918  4902  86   2.630 0.008   0.065 0.060    11.958  0.314  0.314    1294  60  60  0.154    12.113  0.318  0.318    1311  61  61  0.155    12.415  0.150  0.412    1341  13  54  0.183 0.090 0.090   12.589  0.101  0.403    1349  14  47  0.193 0.090 0.090    17.163 35.526  5.263    2026   3866    644  0.178      1    apo 
   9287845  6313  77   3.884 0.043   0.090 0.101     2.195  0.299  0.299     464  65  65  0.139     2.196  0.299  0.299     464  65  65  0.139     2.302  0.094  0.084     489  20  20  0.103 0.070 0.080    2.283  0.084  0.084     485  20  18  0.103 0.070 0.080     2.870  0.838  0.359     618    174     87  0.167      0    spc 
   9288026  5015  86   2.452 0.013  -0.426 0.060    10.710  0.599  0.599    1129  76  76  0.260    10.458  0.585  0.585    1102  74  74  0.257    11.069  0.333  0.194    1148  37  23  0.143 0.070 0.070   11.088  0.400  0.200    1152  41  28  0.143 0.070 0.070     7.708  5.912  1.478     854    613    167  0.246     -1    apo 
   9289275  6031  77   4.072 0.012   0.040 0.101     1.763  0.057  0.057     186   8   8  0.050     1.775  0.058  0.058     187   8   8  0.051     1.727  0.026  0.026     182   4   3  0.003 0.080 0.070    1.747  0.018  0.026     185   2   3  0.013 0.070 0.080     1.674  0.173  0.144     176     17     13  0.047      0    spc 
   9292130  5947  77   3.887 0.013   0.050 0.101     2.155  0.137  0.137     352  25  25  0.115     2.212  0.140  0.140     361  25  25  0.121     2.126  0.058  0.053     349  10   9  0.013 0.080 0.080    2.135  0.069  0.048     351  12  10  0.013 0.080 0.080     2.317  0.280  0.187     376     43     30  0.135      0    spc 
   9300159  5007  86   3.130 0.004  -0.110 0.060     5.633  0.101  0.101     680  28  28  0.448     5.543  0.099  0.099     669  28  28  0.446     5.610  0.059  0.076     676   7  10  0.393 0.070 0.070    5.509  0.097  0.166     662  13  22  0.383 0.080 0.090     4.830  1.515  0.866     567    185     74  0.437      0    apo 
   9303109  4696  86   2.468 0.008   0.105 0.060    11.336  0.358  0.358    1087  55  55  0.824    10.864  0.343  0.343    1042  53  53  0.815    11.483  0.150  0.127    1087  16  13  0.703 0.080 0.090   11.486  0.150  0.127    1088  16  15  0.693 0.080 0.080    18.273 55.223  6.627    1745   5224    627  1.252     -1    apo 
   9303751  4802  86   2.823 0.009   0.050 0.060     8.289  0.233  0.233     639  31  31  0.439     8.010  0.225  0.225     618  30  30  0.429     8.197  0.285  0.183     626  20  16  0.463 0.090 0.090    7.913  1.011  0.253     601  41  18  0.463 0.110 0.090     8.318  3.138  1.307     664    217     97  0.517     -1    apo 
   9307073  4629  86   2.538 0.007  -0.139 0.060    10.103  0.227  0.227     872  40  40  0.649     9.494  0.213  0.213     820  38  38  0.629    10.019  0.302  0.277     871  21  26  0.423 0.090 0.090    9.249  0.391  0.168     804  40  17  0.383 0.080 0.070    15.050 36.119  3.870    1310   2918    381  1.326     -1    apo 
   9327993  4604  86   2.419 0.012   0.175 0.060    11.012  0.352  0.352     624  32  32  0.123    11.040  0.353  0.353     626  32  32  0.123    11.355  0.158  0.079     628   9   5  0.193 0.080 0.080   11.350  0.169  0.068     628  10   5  0.183 0.080 0.080    11.493  2.407  1.505     652    147     82  0.125      1    apo 
   9328372  6319  77   4.094 0.035   0.200 0.101     1.822  0.191  0.191     411  45  45  0.074     1.790  0.187  0.187     404  44  44  0.073     1.783  0.053  0.048     402  12  12  0.063 0.080 0.080    1.773  0.048  0.048     400  11  12  0.063 0.080 0.080     1.974  0.922  0.346     444    202     87  0.088      0    spc 
   9328682  4949  86   2.598 0.013  -0.219 0.060    11.709  0.521  0.521     874  51  51  0.119    11.877  0.528  0.528     887  52  52  0.119    11.589  0.494  0.407     858  43  31  0.133 0.080 0.080   11.611  1.087  0.256     861  84  22  0.143 0.090 0.090     8.237  9.587  1.534     665    747    149  0.119      1    apo 
   9329058  4847  86   2.522 0.009  -0.085 0.060    10.663  0.285  0.285     907  43  43  0.103    10.752  0.287  0.287     915  43  43  0.103    11.206  0.102  0.080     942  10   9  0.103 0.070 0.080   11.239  0.114  0.102     942  11   9  0.103 0.070 0.080    14.728 36.363  4.364    1263   3098    372  0.113      1    apo 
   9329200  4658  86   2.773 0.007   0.241 0.060     8.465  0.190  0.190     963  44  44  0.088     8.125  0.183  0.183     924  42  42  0.086     8.473  0.139  0.152     955  17  19  0.083 0.090 0.090    8.108  0.130  0.147     913  16  21  0.083 0.080 0.080     6.840  2.752  1.180     782    303    138  0.083      0    apo 
   9329519  4375  86   1.988 0.008  -0.337 0.060    17.061  3.681  3.681    1456 320 320  0.124    15.689  3.385  3.385    1339 295 295  0.122    18.757  2.580  2.111    1598 222 182  0.193 0.100 0.090   18.523  2.581  2.111    1593 231 189  0.193 0.100 0.090    56.174 40.012 28.009    6781   2146   3706  0.128     -1    apo 
   9333184  4790  86   2.418 0.010  -0.228 0.060    10.486  0.306  0.306    1596  77  77  0.087    10.494  0.306  0.306    1597  77  77  0.087    11.025  0.077  0.077    1646  15  13  0.223 0.070 0.070   11.025  0.077  0.077    1647  15  13  0.223 0.070 0.070    11.320 32.083  3.702    1715   4826    483  0.090      1    apo 
   9333290  4491  86   2.290 0.008  -0.022 0.060    14.640  0.383  0.383    1362  66  66  0.084    13.792  0.361  0.361    1283  62  62  0.083    14.736  0.297  0.483    1355  31  38  0.213 0.100 0.090   13.935  0.616  0.392    1288  59  45  0.213 0.110 0.120    21.086 47.573  7.048    1775   4312    479  0.090     -1    apo 
   9333501  4602  86   2.337 0.012  -0.537 0.060    11.885  0.391  0.391    1756  91  91  0.140    10.970  0.361  0.361    1623  84  84  0.110    11.868  0.355  0.213    1763  53  31  0.233 0.070 0.070   11.267  0.202  0.270    1674  33  46  0.223 0.070 0.070     6.686 10.167  1.386     994   1423    219  0.097     -1    apo 
   9335570  4826  86   2.467 0.010  -0.081 0.060    10.923  0.313  0.313     769  38  38  0.108    10.982  0.315  0.315     773  38  38  0.108    11.248  0.090  0.056     775   7   5  0.093 0.080 0.070   11.257  0.090  0.056     774   8   5  0.093 0.080 0.070    12.544  6.065  2.426     891    427    142  0.123      1    apo 
   9335972  5681  77   3.849 0.011  -0.040 0.101     2.203  0.172  0.172     464  39  39  0.133     2.291  0.179  0.179     483  40  40  0.137     2.126  0.054  0.054     448  12  12  0.053 0.080 0.080    2.143  0.048  0.054     451  14  12  0.053 0.080 0.080     2.483  0.611  0.333     527    125     69  0.146      0    spc 
   9340539  4858  86   2.639 0.007   0.102 0.060    11.919  0.295  0.295     879  41  41  0.159    12.068  0.299  0.299     890  41  41  0.159    12.096  0.374  0.125     887  30  11  0.203 0.090 0.090   12.420  0.156  0.405     913  11  32  0.213 0.080 0.090     8.540  7.767  1.664     605    566    109  0.156      1    apo 
   9346602  4939  86   2.656 0.009  -0.085 0.060    11.426  0.298  0.298    1081  49  49  0.132    11.582  0.302  0.302    1096  50  50  0.133    11.557  0.381  0.524    1088  40  56  0.223 0.090 0.090   11.905  0.208  0.417    1123  20  44  0.243 0.090 0.090     9.480 39.676  3.401     826   3533    228  0.329      1    apo 
   9349632  4993  86   2.916 0.006   0.095 0.060     8.929  0.202  0.202    1562  69  69  0.281     9.062  0.205  0.205    1585  70  70  0.281     8.613  0.009  0.086    1493   9  10  0.183 0.080 0.070    8.619  0.181  0.013    1496  13   7  0.183 0.100 0.080     5.302  4.695  1.118     922    819    205  0.263      1    apo 
   9353187  4956  86   2.806 0.008   0.057 0.060     9.500  0.241  0.241    1148  52  52  0.216     9.623  0.244  0.244    1163  53  53  0.217     9.461  0.226  0.057    1139  29   9  0.153 0.070 0.080    9.522  0.264  0.094    1146  34  14  0.153 0.070 0.080     8.651  8.829  1.859    1091   1052    263  0.232      1    apo 
   9353531  4752  86   2.381 0.017  -0.211 0.060    10.117  0.485  0.485    1333  82  82  0.179    10.138  0.486  0.486    1335  82  82  0.180    10.828  0.221  0.516    1400  33  76  0.263 0.070 0.080   10.825  0.221  0.516    1399  33  76  0.263 0.070 0.080    10.944 29.715  3.302    1365   3734    311  0.368      1    apo 
   9353712  6278  77   3.930 0.005  -0.050 0.101     2.139  0.041  0.041     408  14  14  0.096     2.117  0.040  0.040     403  14  14  0.095     2.144  0.028  0.017     410   7   4  0.073 0.070 0.080    2.126  0.030  0.015     407   5   4  0.063 0.070 0.070     2.136  0.286  0.229     400     53     38  0.096      0    spc 
   9353859  5245  77   3.509 0.010   0.060 0.101     3.569  0.463  0.463     573  77  77  0.173     3.646  0.473  0.473     585  78  78  0.175     3.763  0.057  0.091     601   8  21  0.233 0.100 0.100    3.763  0.057  0.086     601   8  21  0.223 0.100 0.090     3.826 29.360  0.979     663   4693    196  0.277      0    spc 
   9390670  6220  77   4.106 0.031   0.110 0.101     1.704  0.230  0.230     187  26  26  0.026     1.695  0.229  0.229     186  26  26  0.026     1.694  0.066  0.060     186   7   7  0.083 0.080 0.080    1.691  0.066  0.060     185   7   7  0.083 0.080 0.080     1.677  0.090  0.090     183      9      8  0.026      0    spc 
   9392039  4867  86   2.472 0.008  -0.200 0.060    11.738  0.291  0.291    1754  81  81  0.134    11.853  0.294  0.294    1771  82  82  0.134    11.511  0.278  0.313    1689  46  51  0.123 0.080 0.080   11.578  0.299  0.388    1702  48  63  0.123 0.080 0.080    11.533 26.347  3.040    1886   3943    607  0.136      1    apo 
   9394953  5771  77   4.025 0.053   0.060 0.101     1.676  0.213  0.213     364  48  48  0.073     1.736  0.220  0.220     377  49  49  0.074     1.687  0.042  0.034     368  11   9  0.033 0.080 0.080    1.711  0.042  0.038     373  11   9  0.033 0.080 0.080     1.883  0.246  0.164     411     50     36  0.077      0    spc 
   9395535  4539  86   2.258 0.006  -0.307 0.060    13.985  0.312  0.312    1952  90  90  0.179    13.039  0.291  0.291    1822  84  84  0.153    14.155  0.249  0.391    1976  40  55  0.243 0.080 0.080   13.084  0.335  0.201    1824  47  33  0.223 0.070 0.080     6.485 11.696  1.462     969   1720    198  0.099     -1    apo 
   9396095  4740  86   2.377 0.016  -0.175 0.060    10.132  0.461  0.461    1182  71  71  0.115     9.713  0.442  0.442    1133  68  68  0.114    10.746  0.316  0.347    1228  38  46  0.203 0.080 0.080   10.761  0.298  0.372    1226  38  47  0.203 0.080 0.080    12.722 38.025  4.753    1482   4397    550  0.125     -1    apo 
   9397110  4845  86   2.493 0.013  -0.017 0.060    10.594  0.868  0.868    1803 163 163  0.170    10.656  0.873  0.873    1814 164 164  0.170    11.330  0.325  0.070    1890  58  16  0.123 0.080 0.070   11.330  0.348  0.070    1890  58  16  0.123 0.080 0.070    17.626 26.183  6.830    2882   4599   1095  0.172      1    apo 
   9402223  6293  77   3.778 0.012  -0.090 0.101     2.619  0.185  0.185     407  31  31  0.115     2.580  0.183  0.183     401  31  31  0.115     2.662  0.088  0.132     415  15  22  0.123 0.070 0.080    2.625  0.111  0.101     409  18  18  0.123 0.070 0.080     2.950  0.469  0.341     445     70     46  0.121      0    spc 
   9405269  4662  86   2.463 0.012   0.185 0.060    10.366  0.360  0.360     808  43  43  0.089    10.396  0.361  0.361     810  43  43  0.089    11.452  0.080  0.114     873   7   9  0.153 0.090 0.080   11.472  0.068  0.080     874   7   7  0.153 0.080 0.080    11.924  6.682  2.227     932    551    184  0.099      1    apo 
   9405555  4417  86   2.162 0.009  -0.283 0.060    15.143  0.411  0.411    1373  68  68  0.118    14.068  0.381  0.381    1276  63  63  0.116    15.289  0.306  0.421    1394  38  38  0.213 0.080 0.090   14.243  0.321  0.393    1301  27  39  0.183 0.080 0.080    20.225 45.294  5.435    1630   4068    469  0.147     -1    apo 
   9406415  4959  86   2.668 0.009  -0.076 0.060    11.490  0.302  0.302     872  40  40  0.128    11.649  0.307  0.307     884  41  41  0.129    11.556  0.367  0.138     867  31  10  0.193 0.090 0.080   11.900  0.072  0.407     897   7  34  0.213 0.080 0.090    10.945  4.467  1.914     841    362    132  0.132      1    apo 
   9406596  4584  86   2.433 0.016   0.220 0.060    10.882  0.470  0.470     666  39  39  0.096    10.906  0.471  0.471     668  40  40  0.096    11.405  0.221  0.085     688  14   6  0.093 0.080 0.080   11.406  0.221  0.085     688  15   7  0.093 0.080 0.080    12.490  5.425  2.034     771    341    142  0.116      1    apo 
   9408590  4874  86   2.564 0.010  -0.057 0.060    11.504  0.360  0.360     726  36  36  0.133    11.656  0.365  0.365     735  37  37  0.133    11.255  0.253  0.034     698  16   5  0.143 0.080 0.080   11.263  0.337  0.045     699  20   6  0.143 0.080 0.070    14.422 19.113  2.493     953   1203    185  0.174      1    apo 
   9409513  5106  86   2.768 0.007  -0.031 0.060    10.673  0.247  0.247     959  42  42  0.226    10.910  0.253  0.253     980  43  43  0.226    10.607  0.109  0.218     942   8  22  0.163 0.080 0.070   10.702  0.032  0.305     948   7  26  0.163 0.070 0.070    17.179 36.947  4.434    1476   3189    368  0.316      1    apo 
   9410862  6047  77   4.306 0.007  -0.310 0.101     1.165  0.025  0.025     196   7   7  0.033     1.165  0.025  0.025     196   7   7  0.033     1.146  0.018  0.016     192   3   3  0.043 0.070 0.080    1.152  0.021  0.016     193   4   4  0.043 0.080 0.070     1.208  0.072  0.072     202     12     10  0.035      0    spc 
   9412408  4929  86   2.461 0.013  -0.230 0.060    10.605  0.384  0.384    1157  60  60  0.213    10.659  0.386  0.386    1163  61  61  0.213    11.152  0.145  0.145    1189  18  14  0.233 0.070 0.070   11.154  0.184  0.134    1191  21  17  0.233 0.070 0.070    10.130  7.807  2.082    1097    810    203  0.222      1    apo 
   9414381  5874  77   3.893 0.012   0.090 0.101     2.169  0.100  0.100     366  20  20  0.086     2.236  0.103  0.103     377  21  21  0.090     2.142  0.089  0.045     354  17   9  0.453 0.080 0.080    2.178  0.106  0.053     360  20  10  0.463 0.080 0.090     2.141  0.372  0.289     358     63     44  0.085      0    spc 
   9414417  6253  75   4.018 0.004  -0.130 0.100     1.920  0.033  0.033     210   7   7  0.053     1.889  0.033  0.033     207   7   7  0.051     1.899  0.032  0.021     208   4   3  0.083 0.070 0.080    1.887  0.019  0.017     207   3   3  0.093 0.070 0.070     2.056  0.178  0.153     226     17     15  0.058      0    spc 
   9415248  4142  86   1.756 0.017   0.122 0.060    29.676  1.597  1.597    1583 110 110  0.232    28.304  1.523  1.523    1510 105 105  0.231    30.102  2.026  1.474    1591 117  88  0.413 0.110 0.110   29.751  2.195  1.596    1564 126  84  0.413 0.110 0.120    35.771 94.492 13.999    2010   4917    702  0.317     -1    apo 
   9427889  4865  86   2.488 0.010  -0.052 0.060    14.538  0.428  0.428    1338  65  65  0.617    14.232  0.419  0.419    1310  64  64  0.605    15.185  0.381  0.707    1385  46  74  0.693 0.110 0.120   15.487  0.187  0.746    1425  15  80  0.703 0.100 0.120    13.049 63.738  4.553    1125   5726    382  1.338     -1    apo 
   9430786  4714  86   2.495 0.008  -0.127 0.060    12.109  0.289  0.289    1086  50  50  0.808    11.501  0.274  0.274    1034  48  48  0.760    12.018  0.361  0.325    1085  36  29  0.673 0.080 0.100   12.003  0.482  0.530    1082  49  49  0.663 0.080 0.110     7.908  2.888  1.444     720    243    104  0.466     -1    apo 
   9446628  6272  77   3.979 0.046  -0.130 0.101     2.016  0.303  0.303     355  54  54  0.074     1.984  0.298  0.298     350  53  53  0.073     1.924  0.091  0.082     338  18  16  0.103 0.070 0.080    1.927  0.087  0.079     338  16  14  0.103 0.070 0.080     1.960  0.208  0.185     338     38     25  0.073      0    spc 
   9450786  4843  86   2.351 0.020  -0.339 0.060    11.202  0.588  0.588    1574 102 102  0.127    11.225  0.590  0.590    1577 103 103  0.127    11.200  0.465  0.349    1535  75  55  0.163 0.070 0.070   11.204  0.465  0.349    1539  73  55  0.163 0.070 0.070    18.045 32.884  6.804    1996   4822    772  0.129      1    apo 
   9451434  4629  86   2.334 0.014  -0.071 0.060    10.692  0.494  0.494    1284  79  79  0.142    10.119  0.468  0.468    1215  74  74  0.140    11.027  0.328  0.229    1297  46  31  0.193 0.080 0.080   11.042  0.328  0.246    1293  46  31  0.193 0.080 0.080    18.520 39.430  6.798    1910   5021    744  0.146     -1    apo 
   9451706  6106 106   4.259 0.019   0.330 0.100     1.338  0.077  0.077     339  23  23  0.051     1.351  0.077  0.077     342  24  24  0.051     1.371  0.033  0.016     348  11   6  0.003 0.090 0.080    1.373  0.027  0.016     348  10   6  0.003 0.090 0.080     1.380  0.153  0.109     352     31     27  0.052      0    spc 
   9451741  5815  77   4.270 0.020   0.370 0.101     1.396  0.261  0.261     257  49  49  0.044     1.396  0.261  0.261     257  49  49  0.044     1.318  0.037  0.041     242   7   9  0.093 0.080 0.080    1.318  0.037  0.041     242   7   8  0.093 0.080 0.080     1.515  0.187  0.140     279     33     23  0.047      0    spc 
   9451999  4944  86   2.466 0.011  -0.384 0.060    10.940  0.467  0.467    1367  78  78  0.133    11.056  0.472  0.472    1381  79  79  0.133    11.127  0.306  0.194    1372  41  27  0.123 0.070 0.070   11.153  0.333  0.194    1374  44  27  0.123 0.070 0.070     8.554 12.195  1.876    1072   1536    256  0.135      1    apo 
   9452570  4787  86   2.503 0.015  -0.023 0.060    11.133  0.477  0.477    1656  96  96  0.144    11.214  0.480  0.480    1668  97  97  0.144    11.314  0.170  0.034    1661  27  10  0.113 0.070 0.080   11.321  0.192  0.034    1662  35  10  0.113 0.070 0.080    14.756 29.613  4.387    2212   4398    733  0.148      1    apo 
   9453362  4915  86   2.452 0.012  -0.297 0.060    10.639  0.442  0.442    1534  86  86  0.091    10.705  0.444  0.444    1544  87  87  0.091    11.091  0.231  0.149    1571  35  21  0.073 0.070 0.070   11.110  0.224  0.157    1575  38  25  0.083 0.070 0.070    11.334 33.977  3.775    1630   4860    540  0.094      1    apo 
   9455860  6603  77   4.149 0.053  -0.010 0.101     1.867  0.262  0.262     393  56  56  0.055     1.734  0.243  0.243     365  52  52  0.051     1.697  0.052  0.046     358  11  11  0.023 0.070 0.070    1.671  0.046  0.046     352  11  11  0.023 0.070 0.070     2.014  0.288  0.216     418     59     45  0.061      0    spc 
   9456153  4922  86   2.440 0.010  -0.382 0.060    10.577  0.325  0.325    1397  68  68  0.109    10.651  0.327  0.327    1407  69  69  0.109    10.959  0.200  0.150    1423  29  23  0.133 0.070 0.070   10.989  0.200  0.155    1429  29  26  0.133 0.070 0.070    10.361 19.431  2.989    1423   2599    416  0.117      1    apo 
   9456478  4468  86   2.194 0.008  -0.101 0.060    15.779  0.411  0.411    1303  63  63  0.173    14.798  0.385  0.385    1223  59  59  0.167    15.783  0.355  0.355    1296  33  30  0.203 0.090 0.090   14.815  0.447  0.536    1214  40  44  0.183 0.090 0.090    13.078 35.360  2.947    1034   2896    223  0.188     -1    apo 
   9456598  4757  86   2.510 0.010   0.142 0.060    10.671  0.301  0.301    1701  82  82  0.184    10.739  0.303  0.303    1712  82  82  0.184    11.378  0.080  0.092    1778  18  18  0.193 0.090 0.080   11.406  0.103  0.091    1780  18  14  0.193 0.090 0.080     9.603 23.070  2.884    1636   3782    436  0.189      1    apo 
   9457728  6311  78   3.994 0.020  -0.140 0.101     1.847  0.099  0.099     297  18  18  0.061     1.841  0.099  0.099     296  18  18  0.061     1.857  0.052  0.052     297   9  10  0.073 0.070 0.070    1.847  0.047  0.042     296   9   8  0.073 0.070 0.070     1.862  0.179  0.139     295     28     20  0.062      0    spc 
   9458636  6020  77   4.028 0.019  -0.090 0.101     1.583  0.157  0.157     330  34  34  0.050     1.624  0.161  0.161     338  35  35  0.051     1.689  0.074  0.056     353  17  13  0.033 0.070 0.080    1.695  0.074  0.056     353  17  12  0.033 0.070 0.080     1.956  0.288  0.192     412     55     42  0.063      0    spc 
   9467117  4617  86   2.279 0.024   0.213 0.060    12.064  0.735  0.735    1191  87  87  0.122    11.587  0.706  0.706    1144  83  83  0.118    12.417  0.420  0.336    1184  46  41  0.063 0.080 0.080   12.409  0.420  0.336    1185  48  40  0.063 0.080 0.080    13.118 53.500  4.115    1487   5208    601  0.192     -1    apo 
   9468199  5061  86   2.666 0.012  -0.010 0.060    12.931  0.425  0.425    1708  85  85  0.173    13.155  0.432  0.432    1738  87  87  0.173    12.890  0.052  0.013    1687   8   7  0.143 0.070 0.060   12.891  0.052  0.013    1691   8   8  0.153 0.060 0.060     8.164 13.473  1.837    1162   1813    272  0.173     -1    apo 
   9468847  6025  77   3.993 0.031  -0.070 0.101     1.738  0.166  0.166     262  26  26  0.058     1.780  0.170  0.170     268  27  27  0.058     1.804  0.075  0.063     271  12  10  0.143 0.080 0.080    1.819  0.070  0.063     272  12  10  0.143 0.080 0.080     1.837  0.154  0.135     277     22     18  0.059      0    spc 
   9470830  4732  86   2.474 0.024   0.138 0.060    10.469  0.659  0.659    1653 123 123  0.360    10.509  0.662  0.662    1659 123 123  0.360    11.489  0.244  0.122    1787  43  22  0.293 0.090 0.090   11.506  0.244  0.122    1787  47  22  0.293 0.090 0.090    19.373 29.542  9.090    2902   4662   1271  0.524      1    apo 
   9471284  4809  86   2.522 0.013   0.030 0.060    11.505  0.646  0.646    1405  96  96  0.210    11.598  0.652  0.652    1416  97  97  0.211    11.411  0.368  0.113    1364  47  14  0.243 0.080 0.080   11.405  0.397  0.113    1364  53  12  0.243 0.080 0.080     7.532  5.873  1.532     909    704    188  0.204      1    apo 
   9472481  4998  86   2.705 0.008  -0.184 0.060    11.165  0.508  0.508     842  50  50  0.192    11.362  0.517  0.517     857  51  51  0.193    11.376  0.407  0.407     858  31  31  0.273 0.080 0.080   11.528  0.377  0.412     871  26  28  0.273 0.070 0.080    13.607 49.785  3.830    1009   3764    279  0.384      1    apo 
   9474021  4009  86   1.213 0.008  -0.356 0.060    39.026  5.982  5.982    2320 372 372  0.222    35.917  5.505  5.505    2135 343 343  0.221    44.214  6.200  4.133    2582 386 257  0.393 0.100 0.110   44.072  6.510  4.340    2574 404 269  0.403 0.100 0.110    66.315 68.238 29.669    3288   4296   1253  0.372     -1    apo 
   9475697  4780  86   2.966 0.005   0.068 0.060     6.371  0.123  0.123     733  32  32  0.188     6.163  0.119  0.119     710  31  31  0.185     6.413  0.116  0.144     736  12  18  0.163 0.080 0.080    6.037  0.187  0.062     691  23   7  0.143 0.080 0.080     7.636 26.497  2.120     934   3040    326  0.260      0    apo 
   9491316  4868  86   2.628 0.009   0.010 0.060    10.251  0.272  0.272     558  26  26  0.533    10.341  0.274  0.274     562  26  26  0.540    10.752  0.086  0.065     585   4   5  0.233 0.070 0.080   10.773  0.075  0.054     587   4   4  0.243 0.070 0.070    10.014  1.963  1.472     549    107     71  0.539      1    apo 
   9511938  4575  86   2.585 0.007   0.109 0.060    10.487  0.224  0.224    1217  55  55  0.116     9.943  0.212  0.212    1154  53  53  0.115    10.995  0.055  0.524    1272   8  65  0.363 0.090 0.140   11.037  0.078  0.056    1279  12   9  0.393 0.070 0.090     9.322 33.219  2.657    1150   3979    412  0.129     -1    apo 
   9512063  5840  77   3.876 0.006  -0.200 0.101     2.012  0.044  0.044     209   8   8  0.048     2.078  0.045  0.045     216   8   8  0.048     2.015  0.032  0.024     208   4   4  0.103 0.080 0.080    2.056  0.015  0.028     213   2   4  0.103 0.080 0.080     2.276  0.193  0.145     235     18     13  0.051      0    spc 
   9512635  4978  86   3.062 0.004  -0.179 0.060     5.603  0.101  0.101    1671  70  70  0.164     5.500  0.099  0.099    1641  69  69  0.164     5.589  0.079  0.091    1653  30  27  0.133 0.070 0.070    5.500  0.049  0.165    1627  16  52  0.133 0.070 0.070     3.234 11.698  0.900    1025   3648    292  0.168      0    apo 
   9517542  4506  86   2.215 0.018  -0.133 0.060    15.043  0.667  0.667     904  55  55  0.080    14.091  0.625  0.625     847  51  51  0.079    15.292  0.687  0.610     911  45  41  0.233 0.100 0.090   14.450  0.863  0.706     859  51  42  0.213 0.120 0.100    18.690 15.766  3.784    1126    941    217  0.087     -1    apo 
   9518506  4917  86   2.616 0.008  -0.091 0.060    11.040  0.289  0.289    1146  53  53  0.112    11.185  0.293  0.293    1161  53  53  0.112    11.025  0.242  0.176    1129  27  18  0.133 0.070 0.070   11.099  0.199  0.133    1135  24  14  0.123 0.070 0.070    10.275 39.687  3.053    1048   4132    306  0.134      1    apo 
   9518802  5113  86   2.881 0.011  -0.093 0.060     9.369  0.289  0.289     550  27  27  0.160     9.578  0.295  0.295     562  27  27  0.160     9.206  0.037  0.240     535   3  13  0.093 0.070 0.070    9.232  0.069  0.083     536   4   8  0.103 0.070 0.070    11.899  2.473  1.766     698    157     87  0.168      1    apo 
   9519609  4245  86   1.901 0.011  -0.258 0.060    21.449  7.367  7.367    1157 401 401  0.143    20.112  6.908  6.908    1085 376 376  0.140    20.136  2.597  1.889    1088 141 102  0.313 0.100 0.100   19.950  2.698  1.799    1088 141 102  0.313 0.100 0.100    31.806 86.927 10.537    1639   4827    517  0.158     -1    apo 
   9520156  4837  86   2.391 0.011  -0.102 0.060     8.587  0.450  0.450    1331  86  86  0.201     8.638  0.452  0.452    1339  87  87  0.202    10.968  0.066  0.088    1664  12  13  0.173 0.070 0.070   10.968  0.077  0.110    1664  13  20  0.183 0.070 0.080     9.184 21.570  2.696    1545   3382    406  0.242      1    apo 
   9521461  4899  86   2.669 0.007  -0.023 0.060    10.781  0.237  0.237    1182  52  52  0.187    10.927  0.241  0.241    1198  52  52  0.189    10.899  0.049  0.212    1186   7  29  0.233 0.080 0.080   10.943  0.011  0.088    1190   7   9  0.243 0.070 0.070    12.074 24.125  2.895    1396   2735    342  0.200      1    apo 
   9529974  4734  86   2.413 0.008  -0.076 0.060    10.320  0.301  0.301    1359  67  67  0.247    10.336  0.302  0.302    1361  67  67  0.247    11.076  0.066  0.055    1435  10   9  0.293 0.070 0.080   11.080  0.066  0.055    1435  10   9  0.293 0.070 0.080     7.506  5.795  1.449     939    741    154  0.244      1    apo 
   9535399  4540  86   2.653 0.006   0.218 0.060     9.017  0.180  0.180     472  22  22  0.105     8.535  0.170  0.170     447  20  20  0.103     9.040  0.181  0.127     469  10   7  0.163 0.080 0.090    8.375  0.152  0.169     433   9   9  0.063 0.080 0.080    10.942  2.279  1.424     556    113     65  0.111     -1    apo 
   9536330  4530  86   2.240 0.013  -0.034 0.060    15.655  0.513  0.513    1040  55  55  0.197    14.773  0.484  0.484     982  52  52  0.195    15.741  0.695  0.569    1037  56  42  0.233 0.100 0.110   14.935  0.634  0.475     982  42  31  0.213 0.100 0.110    19.742 38.371  4.604    1432   2565    410  0.235     -1    apo 
   9542075  4969  86   2.356 0.011  -0.544 0.060     9.321  0.479  0.479    1627 104 104  0.477     9.519  0.489  0.489    1662 106 106  0.479    10.115  0.241  0.161    1717  47  30  0.523 0.070 0.080   10.132  0.252  0.177    1722  47  30  0.523 0.070 0.080     4.680  6.465  0.808     847   1140    214  0.382      1    apo 
   9542776  6422  77   3.790 0.052   0.080 0.101     2.516  0.611  0.611     676 165 165  0.236     2.482  0.603  0.603     667 163 163  0.235     2.677  0.172  0.155     715  46  41  0.333 0.070 0.080    2.647  0.187  0.153     706  50  41  0.333 0.070 0.080     2.041  0.660  0.240     579    165     83  0.229      0    spc 
   9550045  4939  86   3.046 0.004  -0.235 0.060     6.014  0.106  0.106     758  32  32  0.261     5.835  0.103  0.103     736  31  31  0.242     6.016  0.062  0.098     755  10  13  0.263 0.080 0.080    5.864  0.088  0.162     738  10  21  0.273 0.070 0.080     5.822  4.021  1.097     720    476    130  0.412      0    apo 
   9551807  4883  86   2.860 0.005  -0.317 0.060     7.113  0.132  0.132     620  27  27  0.206     6.820  0.126  0.126     595  26  26  0.203     7.117  0.143  0.157     614  15  12  0.353 0.070 0.070    6.723  0.165  0.093     578  15   7  0.323 0.080 0.070     7.128  4.801  1.309     644    386    129  0.233      0    apo 
   9569462  4492  86   2.338 0.006  -0.363 0.060    11.701  0.250  0.250    1650  76  76  0.125    10.809  0.231  0.231    1524  70  70  0.125    11.944  0.215  0.191    1697  34  27  0.323 0.070 0.070   11.068  0.089  0.333    1566  20  47  0.263 0.080 0.080    12.412 34.911  4.189    1714   4952    571  0.126     -1    apo 
   9570409  4493  86   2.359 0.017   0.332 0.060    11.464  0.525  0.525    1579  97  97  0.138    11.439  0.524  0.524    1575  97  97  0.137    11.624  0.277  0.208    1559  43  31  0.123 0.090 0.080   11.617  0.289  0.202    1558  43  31  0.133 0.090 0.090     9.059 24.611  2.735    1343   3545    409  0.139      1    apo 
   9574272  4095  86   1.522 0.009   0.072 0.060    31.075  1.170  1.170    1467  86  86  0.089    28.784  1.084  1.084    1359  79  79  0.087    30.928  1.212  1.102    1416  58  58  0.163 0.120 0.120   30.399  1.238  1.114    1387  62  51  0.173 0.110 0.110    67.608 95.817 28.390    3133   4337   1205  0.093     -1    apo 
   9574283  5169  77   3.574 0.004  -0.440 0.101     2.806  0.048  0.048     342  13  13  0.042     2.826  0.048  0.048     344  13  13  0.042     2.824  0.046  0.038     345   6   5  0.103 0.080 0.080    2.870  0.051  0.080     352   7  12  0.113 0.080 0.080     2.903  0.333  0.238     354     38     30  0.043      0    spc 
   9574650  4917  86   2.939 0.005  -0.342 0.060     6.290  0.114  0.114    1073  45  45  0.073     6.063  0.110  0.110    1034  44  44  0.072     6.305  0.139  0.151    1068  24  29  0.173 0.070 0.070    6.106  0.074  0.124    1034  15  23  0.153 0.070 0.080     6.330  4.389  1.197    1115    802    241  0.078      0    apo 
   9574730  4781  86   2.584 0.008   0.054 0.060    10.503  0.284  0.284     672  32  32  0.081    10.584  0.286  0.286     677  32  32  0.081    11.043  0.066  0.066     701   6   5  0.103 0.070 0.070   11.061  0.099  0.066     702   7   5  0.103 0.070 0.070    12.322  4.022  2.011     769    251    100  0.096      1    apo 
   9575645  4818  86   2.568 0.011   0.026 0.060    10.860  0.325  0.325     641  32  32  0.101    10.943  0.328  0.328     646  32  32  0.101    11.194  0.090  0.067     655   7   6  0.073 0.080 0.100   11.222  0.158  0.090     657   8   7  0.063 0.080 0.100    10.940  5.002  2.144     653    298     99  0.105      1    apo 
   9579208  6265  77   4.015 0.012  -0.210 0.101     1.795  0.057  0.057     282  12  12  0.037     1.785  0.056  0.056     281  12  12  0.037     1.815  0.032  0.060     286   6  11  0.063 0.070 0.080    1.800  0.033  0.044     284   6   9  0.063 0.070 0.080     2.073  0.189  0.165     326     30     24  0.041      0    spc 
   9579328  4549  86   2.419 0.018   0.430 0.060    11.556  0.524  0.524    1175  71  71  0.076    11.549  0.523  0.523    1175  71  71  0.076    11.885  0.195  0.124    1177  21  16  0.073 0.080 0.090   11.890  0.195  0.142    1178  23  18  0.073 0.080 0.090    16.158 40.016  5.002    1446   4073    326  0.090      1    apo 
   9579860  4662  86   2.648 0.008  -0.258 0.060     8.562  0.204  0.204    1205  56  56  0.117     8.012  0.191  0.191    1128  52  52  0.115     8.545  0.120  0.172    1209  17  27  0.163 0.070 0.070    7.932  0.072  0.120    1119  11  18  0.113 0.080 0.070     6.062  3.673  1.102     856    498    136  0.113     -1    apo 
   9580991  4899  86   2.703 0.009  -0.163 0.060    10.235  0.270  0.270    1616  75  75  0.157     9.910  0.261  0.261    1564  72  72  0.157    10.369  0.295  0.016    1637  49  10  0.213 0.090 0.080   10.366  0.155  0.031    1635  15   7  0.213 0.080 0.080     7.416 10.314  1.289    1223   1661    289  0.159     -1    apo 
   9582005  4730  86   2.390 0.019  -0.010 0.060    12.786  0.622  0.622    1669 104 104  0.180    12.860  0.626  0.626    1679 105 105  0.183    12.654  0.551  1.023    1627  77 143  0.103 0.080 0.080   12.630  0.551  1.023    1620  83 142  0.103 0.080 0.080    12.654 30.138  3.349    1644   3971    496  0.266      1    apo 
   9583430  4904  86   2.907 0.008   0.178 0.060     8.890  0.222  0.222    1353  61  61  0.173     9.006  0.224  0.224    1371  62  62  0.173     8.703  0.052  0.017    1314   8   7  0.173 0.070 0.070    8.753  0.044  0.053    1319   9   8  0.173 0.080 0.080     5.516  4.204  1.051     827    607    152  0.143      1    apo 
   9583607  5079  86   2.325 0.011  -0.699 0.060     9.639  0.480  0.480    1532  95  95  0.113     9.643  0.480  0.480    1533  95  95  0.113    10.398  0.255  0.178    1600  43  27  0.163 0.070 0.070   10.415  0.230  0.169    1605  39  28  0.163 0.070 0.070     4.653  2.216  0.886     745    348    139  0.091     -1    apo 
   9589638  4809  86   2.516 0.007  -0.330 0.060    11.236  0.246  0.246    1690  75  75  0.196    10.649  0.233  0.233    1602  71  71  0.189    11.246  0.168  0.067    1684  28  15  0.353 0.070 0.080   11.287  0.219  0.084    1689  35  18  0.353 0.070 0.070    16.027 31.510  5.835    2402   4616    962  0.221     -1    apo 
   9590062  5001  86   3.063 0.005  -0.011 0.060     6.725  0.125  0.125     904  38  38  0.129     6.628  0.123  0.123     891  37  37  0.129     6.645  0.226  0.027     899  34  11  0.003 0.090 0.100    6.632  0.159  0.149     894  13  22  -0.027 0.070 0.070     7.358 13.344  1.540     992   1781    206  0.193     -1    apo 
   9591097  4766  86   2.441 0.013   0.001 0.060    10.811  0.544  0.544    1472  94  94  0.166    10.855  0.547  0.547    1478  95  95  0.167    11.246  0.200  0.083    1494  29  13  0.203 0.080 0.080   11.258  0.234  0.100    1495  31  16  0.203 0.080 0.080    11.860 29.171  3.646    1556   4028    465  0.292      1    apo 
   9592705  6174  92   3.966 0.010   0.220 0.100     2.147  0.062  0.062     426  19  19  0.090     2.142  0.062  0.062     425  19  19  0.090     2.131  0.025  0.025     424   8   9  0.073 0.200 0.190    2.128  0.025  0.025     423   7   8  0.083 0.200 0.190     1.910  0.303  0.202     386     56     42  0.077      0    spc 
   9597214  4882  86   2.546 0.008  -0.151 0.060    10.844  0.322  0.322    1322  64  64  0.160    10.949  0.326  0.326    1334  65  65  0.161    11.241  0.124  0.079    1352  16  11  0.193 0.080 0.080   11.249  0.125  0.068    1352  19  10  0.193 0.080 0.080     7.118 11.030  1.576     909   1349    216  0.161      1    apo 
   9604524  4778  86   2.559 0.011   0.147 0.060    10.585  0.326  0.326     981  49  49  0.292    10.672  0.329  0.329     989  49  49  0.293    11.168  0.145  0.022    1021  14   5  0.233 0.080 0.080   11.185  0.145  0.033    1021  15   5  0.233 0.080 0.070    31.412 49.345 12.336    2900   4558   1227  0.476      1    apo 
   9605294  4721  86   2.397 0.012  -0.067 0.060    10.833  0.623  0.623    1218  85  85  0.405    10.362  0.596  0.596    1165  81  81  0.397    11.150  0.203  0.118    1228  24  17  0.403 0.070 0.080   11.155  0.220  0.118    1228  25  17  0.403 0.070 0.080    10.335 52.621  3.629    1400   5674    709  0.681     -1    apo 
   9606195  4792  86   2.616 0.014   0.221 0.060    12.001  0.471  0.471     878  49  49  0.410    11.730  0.460  0.460     858  47  47  0.408    12.309  0.494  0.776     899  41  67  0.323 0.110 0.110   12.728  0.212  1.129     930  18  92  0.353 0.090 0.110    11.933 43.884  3.376     871   3144    242  0.542     -1    apo 
   9611634  4785  86   2.367 0.014  -0.171 0.060    13.388  0.517  0.517    1445  79  79  0.742    13.449  0.520  0.520    1452  80  80  0.743    13.165  0.402  0.301    1400  47  34  0.653 0.080 0.080   13.096  0.402  0.362    1398  43  43  0.663 0.080 0.080    10.072 15.855  2.265    1152   1637    252  0.757      1    apo 
   9631844  4542  86   2.592 0.008  -0.081 0.060     9.212  0.224  0.224    1059  50  50  0.070     8.622  0.210  0.210     992  47  47  0.068     9.274  0.280  0.210    1072  32  24  0.183 0.080 0.080    8.559  0.090  0.154     984  12  20  0.113 0.080 0.080     8.264  5.711  1.558     928    695    190  0.073     -1    apo 
   9634962  4642  86   2.441 0.013   0.194 0.060    11.420  0.421  0.421     585  32  32  0.080    11.485  0.423  0.423     589  32  32  0.080    11.435  0.237  0.119     572  14   7  0.073 0.080 0.080   11.452  0.237  0.136     572  14   8  0.073 0.080 0.080    11.085  3.967  1.983     561    196     87  0.082      1    apo 
   9635388  4657  86   2.483 0.009   0.185 0.060    10.450  0.283  0.283    1316  63  63  0.074    10.491  0.284  0.284    1321  64  64  0.074    11.397  0.068  0.091    1418  11  11  0.083 0.090 0.100   11.432  0.080  0.080    1422  11  10  0.073 0.100 0.090    10.219 25.518  2.944    1296   3210    370  0.079      1    apo 
   9635649  4917  86   3.223 0.005   0.064 0.060     4.826  0.085  0.085     860  36  36  0.066     4.749  0.084  0.084     846  36  36  0.065     4.813  0.088  0.058     852  16  12  0.043 0.070 0.070    4.723  0.086  0.086     839  12  20  0.053 0.080 0.090     4.385  2.929  0.799     772    486    122  0.069      0    apo 
   9636300  4238  86   1.663 0.012  -0.458 0.060    25.331  1.045  1.045    1745 104 104  0.119    23.449  0.967  0.967    1615  96  96  0.118    25.701  1.063  1.063    1779  74  81  0.193 0.100 0.100   24.495  1.205  1.096    1684  91  76  0.193 0.110 0.100    19.860 67.819  7.535    1365   4617    513  0.120     -1    apo 
   9640480  4638  86   2.583 0.007  -0.341 0.060     8.816  0.194  0.194     831  38  38  0.106     8.199  0.180  0.180     773  35  35  0.103     8.888  0.116  0.080     842  13   8  0.153 0.070 0.070    8.274  0.133  0.150     783  14  16  0.123 0.070 0.070     5.257  0.832  0.595     488     80     57  0.084     -1    apo 
   9640886  4483  86   2.440 0.009   0.130 0.060    11.578  0.295  0.295    1117  54  54  0.087    10.894  0.277  0.277    1051  51  51  0.086    11.541  0.234  0.187    1101  25  20  0.273 0.090 0.090   11.525  0.229  0.206    1099  24  22  0.273 0.090 0.090    11.376  7.993  2.664    1107    768    236  0.090     -1    apo 
   9641484  4788  86   2.457 0.012  -0.087 0.060    11.115  0.421  0.421    1146  62  62  0.110    11.168  0.423  0.423    1152  62  62  0.111    11.224  0.169  0.051    1138  22   9  0.083 0.080 0.080   11.226  0.203  0.051    1138  22   9  0.083 0.080 0.080    18.495 40.756  5.822    2200   4105    821  0.121      1    apo 
   9641772  4734  86   2.451 0.011   0.030 0.060    11.513  0.546  0.546    1246  77  77  0.103    11.581  0.550  0.550    1254  77  77  0.104    11.323  0.379  0.111    1201  43  14  0.103 0.080 0.080   11.326  0.401  0.134    1200  44  15  0.103 0.080 0.080    13.639 24.379  2.925    1521   2626    438  0.108      1    apo 
   9641837  6095  77   3.877 0.016  -0.090 0.101     2.255  0.120  0.120     282  17  17  0.050     2.269  0.120  0.120     283  17  17  0.050     2.176  0.077  0.045     272  11   6  0.023 0.080 0.080    2.187  0.084  0.045     274  12   7  0.033 0.080 0.080     2.311  0.183  0.163     288     21     18  0.050      0    spc 
   9644558  5056  86   2.376 0.015  -0.431 0.060     8.182  0.868  0.868    1222 137 137  0.220     8.332  0.884  0.884    1244 140 140  0.220    10.008  0.317  0.220    1436  51  29  0.173 0.080 0.070   10.005  0.322  0.234    1436  55  29  0.173 0.080 0.070     9.503 31.013  3.578    1401   4516    521  0.237     -1    apo 
   9650527  5000  86   2.660 0.007  -0.212 0.060    10.711  0.246  0.246    1806  79  79  0.169    10.463  0.240  0.240    1764  77  77  0.168    10.634  0.255  0.016    1781  32   8  0.213 0.070 0.070   10.842  0.128  0.234    1814  25  36  0.193 0.080 0.080     9.525 21.425  2.857    1734   3629    538  0.177     -1    apo 
   9657917  4830  86   2.754 0.005  -0.199 0.060     8.619  0.165  0.165    1140  49  49  0.170     8.680  0.166  0.166    1148  49  49  0.172     8.649  0.091  0.169    1140  11  25  0.203 0.080 0.070    8.196  0.213  0.082    1080  24  15  0.193 0.080 0.070     7.062  4.895  1.335     922    674    168  0.172      1    apo 
   9658002  4488  86   2.446 0.012  -0.065 0.060    11.059  0.363  0.363    1214  64  64  0.231    10.339  0.340  0.340    1136  60  60  0.210    11.269  0.220  0.068    1244  26   9  0.383 0.080 0.090   11.262  0.169  0.085    1244  21  11  0.383 0.080 0.090     7.622  4.150  1.509     855    449    150  0.170     -1    apo 
   9658072  4461  86   2.359 0.019   0.354 0.060    12.643  0.663  0.663    1457  97  97  0.250    11.938  0.626  0.626    1376  92  92  0.247    12.108  0.903  0.451    1358 114  53  0.233 0.090 0.090   12.005  0.967  0.322    1344 123  44  0.233 0.090 0.090     8.642 29.761  2.480     933   3297    254  0.324     -1    apo 
   9658793  4710  86   2.514 0.008  -0.253 0.060    10.913  0.253  0.253     909  41  41  0.179    10.278  0.239  0.239     857  39  39  0.172    11.244  0.114  0.114     936  11  10  0.373 0.070 0.080   11.253  0.112  0.112     938  12   9  0.373 0.070 0.080    12.231 10.267  2.369     972    869    174  0.265     -1    apo 
   9662343  4934  86   2.562 0.009  -0.196 0.060    11.276  0.442  0.442    1616  88  88  0.203    11.418  0.447  0.447    1636  89  89  0.204    11.293  0.527  0.120    1588  68  21  0.313 0.070 0.070   11.338  0.611  0.180    1594  89  24  0.323 0.070 0.080    52.560 11.666 29.813    7814   1399   4373  0.359      1    apo 
   9664694  6219  77   3.821 0.014  -0.120 0.101     2.330  0.149  0.149     519  37  37  0.232     2.333  0.150  0.150     520  37  37  0.232     2.346  0.099  0.056     521  22  15  0.243 0.080 0.080    2.349  0.070  0.053     521  18  13  0.243 0.080 0.080     2.544 21.766  0.714     618   4804    181  0.463      0    spc 
   9667930  4960  86   2.747 0.007  -0.075 0.060    10.063  0.288  0.288     729  35  35  0.355    10.207  0.293  0.293     740  35  35  0.359    10.293  0.283  0.283     752  20  23  0.213 0.080 0.080   10.373  0.309  0.309     759  25  23  0.223 0.080 0.080     9.383  3.713  1.238     720    247    110  0.372      1    apo 
   9673317  4813  86   2.802 0.006  -0.090 0.060     8.590  0.179  0.179    1103  48  48  0.658     8.248  0.172  0.172    1060  47  47  0.647     8.586  0.222  0.187    1112  33  22  0.463 0.080 0.080    8.259  0.990  0.186    1070 137  26  0.483 0.120 0.090    32.708 31.806 17.493    4488   3536   2288  1.248     -1    apo 
   9692529  4561  86   2.696 0.006   0.006 0.060     8.048  0.165  0.165     997  45  45  0.080     7.563  0.155  0.155     937  42  42  0.079     8.134  0.132  0.215    1009  18  26  0.143 0.080 0.080    7.530  0.060  0.083     932   8  11  0.083 0.070 0.080     6.170  8.590  1.356     794   1113    186  0.081      0    apo 
   9693187  5609  77   4.123 0.009  -0.350 0.101     1.390  0.036  0.036     122   5   5  0.039     1.434  0.037  0.037     126   5   5  0.041     1.368  0.018  0.014     122   2   1  0.023 0.080 0.070    1.386  0.019  0.015     124   2   2  0.023 0.070 0.080     1.759  0.104  0.092     155      7      6  0.049      0    spc 
   9696358  6131  75   3.921 0.010   0.130 0.100     2.143  0.063  0.063     598  24  24  0.095     2.162  0.063  0.063     603  25  25  0.096     2.181  0.033  0.060     607  11  17  0.113 0.070 0.080    2.186  0.022  0.040     608   9  11  0.103 0.080 0.070     1.756  0.767  0.329     502    225     75  0.090      0    spc 
   9700053  4931  86   3.257 0.004  -0.109 0.060     4.294  0.076  0.076     447  19  19  0.066     4.220  0.075  0.075     439  18  18  0.065     4.316  0.066  0.120     448   8  14  0.033 0.080 0.080    4.141  0.046  0.054     427   6   5  0.003 0.080 0.070     4.462  0.633  0.422     462     62     40  0.068      0    apo 
   9700430  5859  77   4.168 0.024   0.010 0.101     1.553  0.127  0.127     365  32  32  0.049     1.564  0.128  0.128     368  32  32  0.050     1.463  0.049  0.045     345  12  12  0.053 0.080 0.080    1.475  0.049  0.049     348  12  12  0.053 0.080 0.080     1.322  0.176  0.151     302     46     29  0.044      0    spc 
   9700899  4708  86   2.411 0.015  -0.013 0.060    10.474  0.418  0.418    1455  81  81  0.106    10.506  0.420  0.420    1459  82  82  0.106    11.172  0.100  0.067    1527  17  11  0.103 0.070 0.080   11.179  0.111  0.067    1528  17  11  0.103 0.070 0.080    13.465 30.144  3.617    1693   4277    494  0.113      1    apo 
   9702057  4590  86   2.329 0.018   0.081 0.060    10.938  0.513  0.513    1275  79  79  0.091    10.926  0.512  0.512    1274  79  79  0.091    11.250  0.335  0.168    1281  44  25  0.093 0.080 0.090   11.267  0.307  0.196    1280  44  25  0.093 0.080 0.090    13.636 27.864  3.483    1540   3308    382  0.098      1    apo 
   9702369  6284  77   4.269 0.007  -0.000 0.101     1.415  0.032  0.032     157   6   6  0.036     1.386  0.032  0.032     154   6   6  0.036     1.372  0.019  0.021     152   3   3  0.003 0.070 0.070    1.373  0.017  0.021     152   3   3  0.003 0.080 0.070     1.224  0.069  0.060     136      6      5  0.034      0    spc 
   9702752  5640  77   4.053 0.016   0.370 0.101     1.666  0.067  0.067     247  13  13  0.069     1.732  0.070  0.070     257  13  13  0.071     1.680  0.063  0.026     249  11   5  0.063 0.080 0.080    1.713  0.062  0.031     255  10   6  0.063 0.080 0.080     1.768  0.121  0.106     262     17     14  0.072      0    spc 
   9705636  4635  86   2.429 0.010   0.158 0.060    11.088  0.415  0.415    1471  81  81  0.148    11.126  0.416  0.416    1476  81  81  0.148    11.349  0.186  0.085    1464  26  11  0.263 0.080 0.080   11.359  0.203  0.085    1466  28  13  0.263 0.080 0.080    12.225 39.875  4.431    1413   5403    579  0.156      1    apo 
   9705687  5092  86   2.796 0.007  -0.296 0.060     9.219  0.199  0.199     645  28  28  0.103     9.082  0.196  0.196     636  27  27  0.101     9.447  0.066  0.057     660   5   4  0.133 0.060 0.070    9.505  0.266  0.057     665  20   5  0.133 0.070 0.070    11.334  2.937  1.632     767    211     96  0.138      0    apo 
   9706194  4558  86   2.318 0.009  -0.142 0.060    12.965  0.347  0.347    1606  78  78  0.141    12.137  0.325  0.325    1504  73  73  0.140    13.013  0.352  0.313    1591  48  53  0.293 0.110 0.100   12.317  0.593  0.395    1503  75  48  0.253 0.140 0.110     5.276 23.200  1.406     651   2831    177  0.140     -1    apo 
   9711269  4567  86   2.706 0.006   0.149 0.060     8.265  0.165  0.165     476  22  22  0.078     7.824  0.156  0.156     450  20  20  0.074     8.345  0.138  0.038     477   9   3  0.193 0.080 0.080    7.681  0.214  0.061     437  13   3  0.113 0.080 0.080     7.657  1.339  0.893     452     71     55  0.075     -1    apo 
   9711492  4920  86   2.621 0.008  -0.034 0.060    10.787  0.269  0.269    1311  59  59  0.158    10.932  0.272  0.272    1328  60  60  0.159    10.889  0.087  0.043    1301  12   8  0.183 0.070 0.070   10.900  0.213  0.049    1302  27   8  0.183 0.080 0.070    11.821 27.246  3.027    1393   3202    400  0.176      1    apo 
   9712445  4709  86   3.162 0.005   0.312 0.060     4.796  0.087  0.087     776  34  34  0.087     4.670  0.085  0.085     755  33  33  0.086     4.818  0.095  0.086     770  18  13  0.103 0.080 0.080    4.592  0.056  0.049     734  10   8  0.083 0.080 0.080     5.367 14.069  1.172     869   2248    187  0.110      0    apo 
   9712888  4640  86   2.405 0.015   0.126 0.060    10.400  0.429  0.429     812  47  47  0.106    10.404  0.429  0.429     813  47  47  0.106    11.297  0.112  0.067     865   9   6  0.133 0.080 0.080   11.297  0.112  0.067     865   9   6  0.133 0.080 0.080    11.210  6.750  2.025     900    491    157  0.122      1    apo 
   9713083  4832  86   2.519 0.010  -0.036 0.060    10.806  0.321  0.321     748  37  37  0.089    10.890  0.324  0.324     754  37  37  0.089    11.292  0.056  0.090     763   5   6  0.203 0.070 0.070   11.302  0.068  0.068     765   5   6  0.203 0.070 0.070    12.198  5.212  2.085     867    341    136  0.095      1    apo 
   9713617  4622  86   3.088 0.005   0.365 0.060     5.214  0.095  0.095     675  30  30  0.133     5.025  0.092  0.092     650  29  29  0.131     5.177  0.247  0.114     664  34  17  0.173 0.100 0.090    5.110  0.130  0.100     656  18  14  0.243 0.100 0.160     6.586 11.424  1.371     860   1473    201  0.163      0    apo 
   9714063  4824  86   2.539 0.011   0.002 0.060    10.849  0.346  0.346    1014  51  51  0.150    10.929  0.349  0.349    1022  51  51  0.151    11.242  0.137  0.023    1031  14   6  0.253 0.070 0.080   11.282  0.102  0.068    1033  13   7  0.243 0.080 0.080    11.397  7.026  1.967    1089    658    219  0.195      1    apo 
   9716522  4950  86   2.647 0.009  -0.058 0.060    12.452  0.331  0.331    1109  51  51  0.181    12.608  0.335  0.335    1123  52  52  0.182    12.827  0.129  0.421    1141  12  43  0.263 0.070 0.070   12.904  0.052  0.492    1149   6  46  0.283 0.070 0.070    21.629 44.188  6.798    1996   3962    634  0.353      1    apo 
   9718024  4942  86   2.451 0.012  -0.477 0.060    10.720  0.384  0.384    1098  57  57  0.198    10.823  0.388  0.388    1109  58  58  0.198    10.995  0.198  0.198    1109  22  24  0.283 0.070 0.070   11.015  0.243  0.199    1112  27  25  0.283 0.070 0.070    10.299  6.305  1.891    1088    649    216  0.204      1    apo 
   9724882  4891  86   2.467 0.013  -0.301 0.060    10.605  0.410  0.410    1400  76  76  0.347    10.673  0.413  0.413    1409  77  77  0.349    11.133  0.201  0.156    1455  29  23  0.303 0.070 0.070   11.149  0.217  0.150    1456  32  23  0.303 0.070 0.070     8.209 27.617  2.301    1064   3487    291  0.474      1    apo 
   9727392  4892  86   2.512 0.010  -0.202 0.060    10.909  0.353  0.353    1164  58  58  0.420    11.025  0.356  0.356    1177  59  59  0.421    11.298  0.154  0.069    1196  18  11  0.343 0.070 0.070   11.320  0.154  0.086    1198  20  13  0.343 0.070 0.070    13.376 26.310  3.898    1471   2789    429  0.483      1    apo 
   9752290  4546  86   2.161 0.014  -0.281 0.060    17.985  2.313  2.313    1165 157 157  0.068    16.985  2.185  2.185    1101 149 149  0.067    18.156  1.487  1.817    1170 108 119  0.203 0.100 0.100   17.543  1.943  1.943    1136 126 126  0.193 0.110 0.100    14.929 17.692  2.527     994   1139    214  0.072     -1    apo 
   9754284  6063  77   4.140 0.057   0.030 0.101     1.679  0.222  0.222     340  46  46  0.053     1.662  0.220  0.220     337  46  46  0.052     1.599  0.028  0.048     324   7  10  0.063 0.080 0.080    1.603  0.029  0.033     325   7   8  0.063 0.080 0.080     2.072  0.355  0.266     412     75     50  0.058      0    spc 
   9754625  4054  86   1.572 0.020  -0.089 0.060    26.345  1.351  1.351    1084  74  74  0.113    24.063  1.234  1.234     990  68  68  0.110    27.402  1.160  0.870    1100  55  40  0.493 0.090 0.110   26.922  1.134  0.756    1080  52  35  0.503 0.090 0.100    20.857 102.199  7.570     905   4339    334  0.121     -1    apo 
   9757640  5641  77   4.021 0.037   0.410 0.101     1.817  0.183  0.183     326  34  34  0.036     1.889  0.191  0.191     339  36  36  0.036     1.832  0.056  0.061     328  11  12  0.153 0.080 0.080    1.854  0.057  0.062     332  11  12  0.153 0.080 0.080     1.983  0.224  0.160     357     39     26  0.038      0    spc 
   9758246  4496  86   2.226 0.010  -0.190 0.060    14.003  0.401  0.401    1133  57  57  0.093    13.036  0.374  0.374    1055  53  53  0.090    14.070  0.254  0.466    1135  27  34  0.143 0.100 0.090   13.203  0.632  0.421    1061  51  34  0.103 0.130 0.090    93.722 18.544 48.677    7048   2025   3543  0.107     -1    apo 
   9760904  4864  86   2.369 0.010  -0.364 0.060     9.878  0.639  0.639     940  71  71  0.088     9.540  0.617  0.617     908  68  68  0.087    10.343  0.307  0.230     960  31  24  0.113 0.070 0.070   10.351  0.307  0.245     960  33  24  0.113 0.070 0.070    10.602 39.989  2.962     999   3848    275  0.109     -1    apo 
   9761597  4552  86   2.662 0.006   0.258 0.060     9.109  0.178  0.178    1153  52  52  0.074     8.650  0.169  0.169    1095  49  49  0.074     9.128  0.181  0.127    1142  25  18  0.143 0.090 0.090    8.560  0.116  0.181    1067  17  24  0.083 0.090 0.080    10.516 21.122  2.640    1365   2713    362  0.083     -1    apo 
   9761625  4419  86   1.860 0.024  -0.228 0.060    23.777  1.633  1.633    2638 212 212  0.083    22.330  1.534  1.534    2478 199 199  0.083    24.169  1.901  1.711    2647 230 209  0.233 0.090 0.090   23.697  1.775  1.775    2595 209 209  0.233 0.090 0.090    45.274 29.853 20.425    4968   3300   2145  0.083     -1    apo 
   9763796  4891  86   3.071 0.005  -0.266 0.060     5.123  0.093  0.093     926  39  39  0.064     4.960  0.091  0.091     896  38  38  0.063     5.106  0.230  0.026     920  41   6  0.073 0.080 0.070    4.892  0.054  0.059     882  12  12  0.093 0.070 0.070     5.014 25.371  1.450     904   4506    334  0.194      0    apo 
   9764708  4690  86   2.402 0.009  -0.019 0.060    14.661  0.392  0.392     898  43  43  0.155    14.019  0.375  0.375     859  41  41  0.152    14.326  0.469  0.298     872  34  18  0.083 0.090 0.090   14.066  0.502  0.460     851  31  27  0.063 0.090 0.090    14.604  8.728  2.618     938    497    166  0.168     -1    apo 
   9764758  4646  86   2.625 0.007   0.139 0.060     9.817  0.218  0.218    1546  70  70  0.183     9.371  0.208  0.208    1476  67  67  0.182     9.861  0.160  0.220    1538  31  35  0.123 0.080 0.080    9.258  1.398  0.233    1451 230  41  0.153 0.180 0.110    24.429 25.506 10.627    3163   4440   1243  0.186     -1    apo 
   9767051  4344  86   2.219 0.016   0.074 0.060    14.251  0.576  0.576    1557  91  91  0.166    13.264  0.536  0.536    1449  85  85  0.164    14.376  0.595  0.535    1563  71  65  0.283 0.110 0.100   13.811  0.614  0.675    1496  67  67  0.283 0.140 0.120     7.391  3.909  1.303     840    402    161  0.156     -1    apo 
   9767332  5006  86   2.961 0.007   0.057 0.060     8.252  0.182  0.182    1383  60  60  0.234     8.377  0.185  0.185    1404  61  61  0.234     8.230  0.125  0.230    1383  14  49  0.133 0.080 0.080    8.231  0.117  0.217    1379  17  45  0.143 0.080 0.090     4.662 25.862  1.326     819   4383    237  0.241      1    apo 
   9768011  6290  77   3.930 0.022  -0.250 0.101     1.741  0.215  0.215     412  52  52  0.128     1.772  0.218  0.218     419  53  53  0.129     1.916  0.074  0.061     456  18  16  -0.027 0.080 0.070    1.916  0.067  0.061     455  18  15  -0.027 0.070 0.070     2.376  0.472  0.348     546    108     77  0.141      0    spc 
   9772366  4684  86   2.782 0.006   0.232 0.060     8.666  0.174  0.174     492  22  22  0.087     8.335  0.167  0.167     473  21  21  0.085     8.611  0.212  0.177     481  13  10  0.113 0.090 0.090    8.227  0.375  0.115     460  14   8  0.133 0.110 0.090    11.237  3.700  1.850     644    215     95  0.109      0    apo 
   9774549  5139  86   2.905 0.008  -0.193 0.060     8.664  0.244  0.244     440  20  20  0.130     8.682  0.245  0.245     441  20  20  0.130     8.456  0.059  0.068     425   3   3  0.083 0.070 0.070    8.493  0.076  0.076     427   4   4  0.083 0.070 0.070     9.582  1.521  1.141     492     72     60  0.135     -1    apo 
   9777293  4909  86   3.171 0.005  -0.559 0.060     4.370  0.078  0.078     532  22  22  0.103     4.171  0.074  0.074     508  21  21  0.102     4.466  0.018  0.018     551   5   3  0.183 0.070 0.070    4.292  0.175  0.067     529  22   8  0.193 0.060 0.070     4.374  1.216  0.676     543    154     77  0.105      0    apo 
   9778067  6008  77   3.914 0.023  -0.320 0.101     2.204  0.237  0.237     551  62  62  0.108     2.217  0.238  0.238     555  62  62  0.108     1.951  0.062  0.062     491  17  17  0.053 0.080 0.080    1.963  0.059  0.059     494  16  16  0.063 0.070 0.080     2.025  0.307  0.273     489     86     54  0.104      0    spc 
   9778288  4927  86   2.683 0.010   0.068 0.060    12.019  0.331  0.331    2100  99  99  0.178    12.170  0.335  0.335    2126 100 100  0.178    12.354  0.037  0.744    2143  15  90  0.313 0.080 0.080   12.433  0.075  0.450    2152  16  71  0.283 0.080 0.070     8.937 26.046  3.256    1548   4458    372  0.387      1    apo 
   9780183  4720  86   2.398 0.013  -0.028 0.060    11.593  0.421  0.421    1173  63  63  0.282    11.078  0.402  0.402    1121  60  60  0.278    11.252  0.312  0.284    1112  37  34  0.223 0.080 0.080   11.256  0.340  0.284    1112  37  34  0.223 0.080 0.080     7.502  6.358  1.467     788    612    160  0.266     -1    apo 
   9783226  4713  86   2.627 0.006  -0.018 0.060     9.981  0.211  0.211     618  28  28  0.181     9.520  0.201  0.201     590  27  27  0.179     9.946  0.669  0.178     612  44  14  0.193 0.110 0.080   10.594  0.070  1.321     654   5  83  0.303 0.080 0.140    13.212  5.288  2.266     830    329    137  0.201     -1    apo 
   9787965  6151  77   3.919 0.021   0.020 0.101     1.918  0.256  0.256     442  61  61  0.147     1.960  0.262  0.262     452  62  62  0.152     2.111  0.089  0.108     486  23  25  0.173 0.070 0.080    2.106  0.096  0.096     486  22  24  0.163 0.080 0.070     2.127  0.349  0.232     488     81     48  0.182      0    spc 
   9790050  4874  86   2.659 0.009   0.030 0.060    10.338  0.268  0.268     966  45  45  0.321    10.476  0.272  0.272     978  46  46  0.324    10.639  0.255  0.043     989  24   6  0.243 0.080 0.070   10.696  0.234  0.085     998  24  12  0.263 0.090 0.080     6.472 55.293  1.940     596   4986    175  0.804      1    apo 
   9791157  5869  77   3.952 0.038   0.010 0.101     2.011  0.188  0.188     357  35  35  0.258     2.069  0.193  0.193     366  36  36  0.297     1.944  0.048  0.038     346  10   8  0.193 0.080 0.080    1.970  0.054  0.044     351  10   9  0.193 0.080 0.080     1.895  0.380  0.238     340     62     42  0.238      0    spc 
   9811950  4682  86   2.995 0.005   0.231 0.060     6.076  0.113  0.113     514  22  22  0.071     5.855  0.109  0.109     496  22  22  0.069     6.089  0.128  0.018     512   8   9  0.103 0.080 0.080    5.814  0.093  0.081     487   8   7  0.073 0.080 0.080     5.339  0.794  0.595     458     61     48  0.067      0    apo 
   9812421  5202  77   3.559 0.008  -0.290 0.101     3.149  0.079  0.079     301  12  12  0.051     3.176  0.080  0.080     304  13  13  0.052     3.183  0.019  0.086     303   4   8  0.203 0.080 0.090    3.186  0.083  0.070     303   8   8  0.193 0.090 0.090     3.374  0.402  0.302     321     35     25  0.054      0    spc 
   9812850  6321  77   4.060 0.004  -0.070 0.101     1.812  0.031  0.031     190   6   6  0.045     1.783  0.031  0.031     187   6   6  0.044     1.807  0.022  0.027     190   3   3  0.033 0.070 0.070    1.785  0.018  0.021     188   3   3  0.043 0.070 0.070     1.896  0.113  0.120     194     13     10  0.046      0    spc 
   9815488  4872  86   2.488 0.011  -0.181 0.060    10.874  0.411  0.411    1327  71  71  0.131    10.970  0.415  0.415    1339  72  72  0.131    11.257  0.146  0.124    1354  22  16  0.123 0.070 0.080   11.264  0.169  0.118    1354  24  16  0.123 0.070 0.080    17.756 40.474  7.495    1713   5126    683  0.133      1    apo 
   9818604  4364  86   2.368 0.010   0.312 0.060    12.702  0.340  0.340    1119  57  57  0.101    11.922  0.319  0.319    1050  53  53  0.100    12.719  0.306  0.420    1102  35  39  0.293 0.100 0.100   12.646  0.403  0.492    1095  39  47  0.293 0.100 0.100    23.461 46.673  7.779    1997   4203    647  0.106     -1    apo 
   9821513  6333  77   4.049 0.014  -0.070 0.101     2.058  0.258  0.258     448  57  57  0.065     1.971  0.247  0.247     429  55  55  0.065     1.809  0.055  0.060     396  13  14  0.003 0.070 0.070    1.813  0.055  0.060     396  13  14  0.003 0.080 0.070     1.570  0.441  0.210     345     95     48  0.060      0    spc 
   9821783  4939  86   2.460 0.008  -0.300 0.060    11.197  0.287  0.287    1023  46  46  0.123    11.308  0.290  0.290    1033  47  47  0.123    11.136  0.201  0.134     995  22  14  0.113 0.070 0.070   11.159  0.294  0.158     998  26  16  0.113 0.070 0.070    17.602 49.757  5.741    1563   4678    501  0.139      1    apo 
   9824516  5041  86   3.188 0.004  -0.073 0.060     5.170  0.093  0.093    1000  41  41  0.113     5.128  0.092  0.092     992  41  41  0.113     5.137  0.113  0.082     986  24  18  0.013 0.080 0.070    5.066  0.053  0.145     973  13  12  0.023 0.070 0.070     5.998 21.350  1.708    1273   4171    463  0.196     -1    apo 
   9825039  5067  86   2.930 0.006  -0.095 0.060     7.878  0.180  0.180     861  37  37  0.121     7.998  0.182  0.182     874  38  38  0.121     8.087  0.073  0.073     878   8   8  0.083 0.070 0.080    8.125  0.057  0.049     883   6   7  0.083 0.070 0.070     6.790  3.335  1.213     762    366    157  0.121      1    apo 
   9833073  4691  86   2.414 0.006  -0.166 0.060    12.913  0.270  0.270    1578  71  71  0.131    12.212  0.256  0.256    1492  67  67  0.130    12.955  0.157  0.235    1562  25  28  0.333 0.080 0.080   12.926  0.196  0.294    1560  28  39  0.333 0.080 0.090    27.275 35.268 11.286    3269   4308   1256  0.221     -1    apo 
   9835626  4637  86   2.641 0.007   0.114 0.060     9.828  0.211  0.211     878  40  40  0.101     9.882  0.213  0.213     883  40  40  0.102     9.870  0.119  0.237     874  16  21  0.143 0.070 0.080    9.312  0.257  0.210     825  25  21  0.093 0.100 0.090     8.891  3.679  1.635     820    323    147  0.103      1    apo 
   9835790  4877  86   2.703 0.006  -0.018 0.060    10.121  0.218  0.218    1140  50  50  0.115    10.257  0.221  0.221    1156  50  50  0.116    10.371  0.156  0.016    1165  16   6  0.203 0.070 0.070   10.376  0.156  0.016    1165  16   6  0.203 0.060 0.060    10.472  8.855  2.530    1121    971    243  0.122      1    apo 
   9839246  4775  86   2.552 0.013   0.118 0.060    11.003  0.374  0.374    1239  64  64  0.147    11.097  0.377  0.377    1250  65  65  0.147    11.305  0.187  0.051    1255  24   9  0.173 0.070 0.070   11.331  0.239  0.085    1256  28   9  0.173 0.080 0.070    15.424 37.134  4.126    1555   4035    448  0.331      1    apo 
   9839918  4720  86   2.573 0.008   0.234 0.060    11.256  0.294  0.294     924  43  43  0.225    11.375  0.297  0.297     934  44  44  0.227    11.366  0.202  0.146     918  16  12  0.233 0.080 0.080   11.396  0.188  0.154     922  18  13  0.233 0.080 0.080    14.974 14.717  3.396    1109   1113    185  0.293      1    apo 
   9846355  4608  86   2.406 0.010   0.139 0.060    11.334  0.341  0.341     561  28  28  0.209    11.364  0.341  0.341     563  28  28  0.209    11.385  0.125  0.091     552   7   5  0.193 0.080 0.090   11.396  0.159  0.091     553   8   5  0.193 0.080 0.090    12.222  3.920  1.742     632    197     98  0.217      1    apo 
   9851743  4830  86   2.547 0.009  -0.045 0.060    10.427  0.316  0.316     800  40  40  0.670    10.509  0.318  0.318     806  40  40  0.671    11.215  0.056  0.124     859   8  10  0.453 0.090 0.090   11.220  0.067  0.112     861   8   8  0.453 0.090 0.080     8.353  2.671  1.187     633    207     89  0.657      1    apo 
   9852625  4526  86   2.080 0.014  -0.693 0.060    15.249  0.579  0.579    1844 103 103  1.240    13.943  0.530  0.530    1703  95  95  1.054    15.170  0.595  0.487    1892  77  62  0.873 0.070 0.070   14.261  0.431  0.431    1774  59  59  0.863 0.070 0.070     3.817 27.382  1.245     554   3534    136  0.886     -1    apo 
   9873116  4273  86   1.772 0.018  -0.443 0.060    26.056  8.808  8.808    1758 599 599  0.100    24.682  8.343  8.343    1665 568 568  0.100    23.703  3.751  2.814    1608 256 192  0.273 0.100 0.100   23.428  3.573  2.382    1584 246 178  0.273 0.100 0.100    37.174 67.494 14.673    2493   4593    883  0.101     -1    apo 
   9880324  4788  86   2.603 0.007  -0.183 0.060    10.561  0.232  0.232    1165  52  52  0.125    10.044  0.221  0.221    1108  49  49  0.121    10.849  0.043  0.043    1202   6   6  0.143 0.070 0.070   10.862  0.109  0.033    1205  11   7  0.153 0.070 0.080    10.050  8.462  1.953    1070    943    177  0.135     -1    apo 
   9880787  5817  77   3.900 0.019  -0.120 0.101     2.010  0.106  0.106     404  25  25  0.070     2.078  0.110  0.110     418  25  25  0.073     1.991  0.040  0.036     403  10   9  0.033 0.080 0.080    2.018  0.037  0.041     408   8   9  0.033 0.080 0.080     2.273  0.383  0.256     454     70     47  0.082      0    spc 
   9881167  4717  86   2.428 0.011   0.017 0.060    11.652  0.416  0.416    1568  83  83  0.116    11.709  0.418  0.418    1576  83  83  0.116    11.339  0.471  0.168    1488  67  21  0.123 0.080 0.080   11.344  0.503  0.168    1492  70  22  0.123 0.080 0.080     8.577 39.198  2.800    1024   5402    318  0.120      1    apo 
   9881628  4842  86   2.350 0.022  -0.403 0.060     9.687  0.565  0.565    1225  85  85  0.113     9.355  0.545  0.545    1183  82  82  0.112    10.350  0.306  0.204    1277  41  28  0.213 0.070 0.070   10.384  0.280  0.204    1279  41  28  0.213 0.070 0.070    10.129 10.098  2.104    1321   1312    298  0.117     -1    apo 
   9882446  4663  86   2.599 0.007   0.063 0.060    10.610  0.237  0.237     900  42  42  0.082    10.117  0.226  0.226     859  40  40  0.080    10.958  0.099  0.022     926   9   6  0.213 0.080 0.080   11.006  0.066  0.066     928   8   6  0.223 0.080 0.070     7.804  5.913  1.478     663    470    132  0.078     -1    apo 
   9883123  4849  86   2.876 0.006  -0.143 0.060     7.368  0.146  0.146     874  38  38  0.085     7.092  0.141  0.141     841  36  36  0.084     7.393  0.164  0.149     873  18  22  0.123 0.070 0.070    7.091  0.114  0.128     837  15  19  0.103 0.080 0.080     9.356  7.578  1.895    1039    865    173  0.102     -1    apo 
   9883214  4719  86   2.343 0.014  -0.226 0.060     9.780  0.547  0.547    1219  83  83  0.099     9.805  0.548  0.548    1222  83  83  0.099    10.564  0.235  0.157    1284  32  22  0.213 0.080 0.070   10.563  0.235  0.157    1284  35  22  0.213 0.080 0.070    11.455 26.450  3.413    1426   3293    412  0.108      1    apo 
   9893470  5915  77   3.585 0.028  -0.010 0.101     3.300  0.353  0.353     505  56  56  0.147     3.385  0.362  0.362     517  57  57  0.155     3.393  0.060  0.180     522   7  31  0.123 0.080 0.080    3.402  0.048  0.168     523   6  27  0.123 0.080 0.080     3.525  0.626  0.537     519     97     65  0.169      0    spc 
   9893889  4618  86   2.390 0.010  -0.051 0.060    10.939  0.349  0.349     839  43  43  0.152    10.892  0.348  0.348     835  43  43  0.151    11.131  0.166  0.100     841  13  10  0.233 0.080 0.070   11.140  0.166  0.116     841  13  10  0.233 0.080 0.070    12.490 10.621  2.451     934    817    175  0.198      1    apo 
   9896877  4408  86   1.829 0.050  -0.087 0.060    19.528  2.355  2.355    1878 240 240  0.285    18.007  2.172  2.172    1732 221 221  0.283    22.253  2.237  0.959    2099 230  99  0.323 0.090 0.090   22.142  2.015  0.806    2092 212  91  0.323 0.090 0.090    14.730 44.334  3.547    1393   4263    328  0.504     -1    apo 
   9897838  5042  77   3.628 0.007  -0.410 0.101     2.489  0.083  0.083     309  15  15  0.068     2.481  0.082  0.082     308  15  15  0.068     2.488  0.077  0.069     309  11  10  0.193 0.080 0.090    2.519  0.062  0.077     312  10  11  0.183 0.090 0.090     2.211  0.468  0.292     279     55     39  0.065      0    spc 
   9902962  5074  86   2.805 0.007  -0.506 0.060     9.340  0.271  0.271    1742  82  82  0.222     9.495  0.276  0.276    1771  83  83  0.223     9.432  0.173  0.173    1771  40  33  0.273 0.070 0.070    9.581  0.077  0.290    1800  22  51  0.273 0.070 0.080     9.392 21.856  2.914    1937   4071    626  0.231      1    apo 
   9903271  4890  77   3.465 0.007   0.230 0.101     3.348  0.084  0.084     426  18  18  0.114     3.344  0.084  0.084     426  18  18  0.114     3.422  0.041  0.095     428   7  12  0.203 0.090 0.090    3.338  0.108  0.067     417  15   9  0.193 0.090 0.090     3.810  0.948  0.474     482    117     58  0.155      0    spc 
   9903290  4191  86   1.663 0.017   0.054 0.060    35.978  2.598  2.598    3253 274 274  0.289    34.750  2.510  2.510    3142 265 265  0.288    36.676  3.589  2.936    3308 342 280  0.353 0.120 0.130   37.083  3.647  3.647    3309 380 311  0.353 0.130 0.130    26.513 53.576 10.303    2041   5056    749  0.289     -1    apo 
   9903915  4852  86   2.740 0.010   0.096 0.060    10.001  0.277  0.277    1289  61  61  0.295    10.123  0.281  0.281    1304  62  62  0.295    10.383  0.147  0.231    1345  16  35  0.273 0.080 0.080   10.482  0.079  0.190    1358  11  36  0.273 0.070 0.080    11.021 34.153  4.098    1451   4500    540  0.325      1    apo 
   9906278  4788  86   2.566 0.008   0.018 0.060    11.226  0.354  0.354    1479  74  74  0.262    11.335  0.357  0.357    1493  75  75  0.262    11.259  0.202  0.051    1468  26  11  0.243 0.080 0.080   11.263  0.219  0.051    1468  33   9  0.243 0.080 0.080    10.458 18.735  2.248    1396   2487    398  0.273      1    apo 
   9908198  4934  86   2.428 0.017  -0.348 0.060    11.152  0.761  0.761    1238  97  97  0.350    10.784  0.736  0.736    1198  93  93  0.347    11.068  0.553  0.237    1215  65  30  0.183 0.070 0.070   11.055  0.587  0.226    1218  67  34  0.183 0.070 0.070    18.802 37.996  5.428    2112   4071    678  0.474     -1    apo 
   9908400  6131  77   3.774 0.011   0.110 0.101     2.950  0.094  0.094     245  10  10  0.068     2.931  0.094  0.094     244  10  10  0.068     2.544  0.000  0.000     196   0   0  -0.297 0.000 0.000    2.574  0.000  0.000     197   0   0  -0.297 0.000 0.000     2.843  0.222  0.159     238     16     13  0.068      0    spc 
   9909804  4887  86   2.484 0.019  -0.349 0.060    10.936  0.568  0.568    1039  67  67  0.430    11.021  0.572  0.572    1047  67  67  0.430    11.190  0.269  0.179    1055  29  21  0.423 0.070 0.070   11.195  0.280  0.196    1056  29  21  0.423 0.070 0.070    11.986 20.942  2.732    1206   1982    248  0.532      1    apo 
   9910758  4693  86   2.386 0.022  -0.010 0.060    10.363  1.057  1.057     799  88  88  0.448     9.955  1.016  1.016     768  84  84  0.441    11.143  0.271  0.304     844  21  28  0.373 0.080 0.080   11.143  0.271  0.304     844  21  28  0.373 0.080 0.080    12.356 44.557  3.427     947   3339    257  0.665     -1    apo 
   9932339  4685  86   2.666 0.010   0.019 0.060     9.263  0.261  0.261    1081  52  52  0.130     8.825  0.248  0.248    1030  50  50  0.130     9.341  0.255  0.199    1083  30  25  0.163 0.080 0.080    9.388  1.012  0.545    1083 135  62  0.273 0.170 0.170    25.914 38.885 10.727    2907   4606   1105  0.134     -1    apo 
   9940675  5000  86   2.448 0.010  -0.464 0.060    10.409  0.316  0.316    1379  66  66  0.122    10.150  0.308  0.308    1344  65  65  0.122    10.884  0.165  0.148    1412  26  20  0.123 0.070 0.070   10.939  0.132  0.198    1421  23  29  0.123 0.070 0.070    10.203 19.513  2.168    1420   2569    411  0.130     -1    apo 
   9941141  4634  86   2.847 0.005   0.267 0.060     7.359  0.138  0.138     918  40  40  0.110     7.057  0.132  0.132     880  39  39  0.105     7.426  0.100  0.145     919  15  20  0.113 0.080 0.090    7.138  0.096  0.032     884  13   5  0.113 0.080 0.080     8.710 40.366  2.604    1178   5093    364  0.147      0    apo 
   9942292  4722  86   2.540 0.013  -0.197 0.060    10.948  0.476  0.476    1160  68  68  0.113    10.351  0.450  0.450    1097  64  64  0.112    11.247  0.202  0.101    1190  23  12  0.293 0.080 0.090   11.237  0.235  0.084    1191  28  12  0.293 0.080 0.080     7.980  3.770  1.508     859    360    160  0.108     -1    apo 
   9942816  4979  86   2.521 0.009  -0.413 0.060    10.711  0.359  0.359    1712  86  86  0.136    10.856  0.364  0.364    1735  87  87  0.136    11.168  0.179  0.179    1773  32  28  0.113 0.070 0.070   11.201  0.201  0.151    1775  36  28  0.113 0.070 0.070    11.711 25.808  3.687    1678   4040    485  0.138      1    apo 
   9955598  5460  75   4.486 0.009   0.080 0.100     0.868  0.022  0.022      66   3   3  0.011     0.878  0.022  0.022      67   3   3  0.011     0.894  0.015  0.015      68   1   1  0.133 0.080 0.080    0.899  0.015  0.013      68   1   1  0.123 0.080 0.080     0.909  0.031  0.031      69      1      1  0.012      0    spc 
   9958567  4841  86   2.324 0.014  -0.353 0.060    12.683  0.707  0.707    1150  78  78  0.100    12.066  0.672  0.672    1094  74  74  0.097    12.387  0.635  0.635    1105  57  62  0.143 0.070 0.070   12.428  0.571  0.635    1101  57  62  0.143 0.070 0.070    21.298 58.235  8.959    1892   5231    698  0.306     -1    apo 
   9962623  5706  77   4.119 0.036  -0.030 0.101     1.295  0.114  0.114     246  23  23  0.117     1.332  0.117  0.117     253  24  24  0.119     1.384  0.030  0.028     265   7   6  -0.057 0.080 0.080    1.400  0.031  0.028     269   7   7  -0.057 0.080 0.080     1.500  0.118  0.103     285     22     19  0.127      0    spc 
   9962849  4955  86   2.743 0.009   0.133 0.060    10.967  0.305  0.305    1394  65  65  0.207    11.117  0.309  0.309    1413  66  66  0.207    11.124  0.033  0.145    1406   8  16  0.133 0.080 0.090   11.161  0.017  0.067    1411   7  10  0.133 0.070 0.080    30.203 31.948 15.974    2820   4596   1340  0.382      1    apo 
   9965582  4308  86   1.783 0.048  -0.170 0.060    31.405  3.686  3.686    2727 340 340  0.326    30.367  3.564  3.564    2640 330 330  0.303    29.190  3.221  2.147    2524 310 206  0.343 0.120 0.110   28.545  3.835  2.065    2479 349 188  0.343 0.120 0.110    25.919 55.527 10.283    2589   4620    962  0.440     -1    apo 
   9966823  4684  86   2.418 0.014   0.044 0.060    10.644  0.423  0.423    1380  77  77  0.188    10.675  0.424  0.424    1384  78  78  0.188    11.282  0.123  0.090    1427  17  11  0.263 0.080 0.080   11.282  0.123  0.090    1427  18  11  0.263 0.080 0.080    11.471 29.462  3.535    1346   3676    306  0.491      1    apo 
   9967700  4923  86   2.946 0.005  -0.416 0.060     6.330  0.118  0.118     562  24  24  0.102     6.076  0.113  0.113     539  23  23  0.099     6.339  0.102  0.165     562  10  15  0.183 0.070 0.070    6.183  0.066  0.047     549   6   6  0.183 0.070 0.070     6.558  1.213  0.809     572    103     69  0.105      0    apo 
   9968249  4756  86   2.862 0.007   0.101 0.060     7.978  0.183  0.183     818  37  37  0.228     7.689  0.177  0.177     789  36  36  0.223     7.968  0.119  0.166     811  16  15  0.193 0.080 0.080    7.658  0.229  0.133     780  23  17  0.183 0.100 0.090     6.340  2.149  0.806     668    196    112  0.212     -1    apo 
   9970830  4912  86   2.620 0.009  -0.004 0.060    11.196  0.306  0.306     772  37  37  0.442    11.350  0.310  0.310     782  37  37  0.444    11.132  0.134  0.101     757   8   7  0.373 0.070 0.070   11.134  0.168  0.050     758  12   5  0.373 0.070 0.070    17.118 74.406  5.512    1023   4933    395  0.848      1    apo 
   9994798  4738  86   2.502 0.008   0.111 0.060    10.814  0.330  0.330    1035  51  51  0.130    10.882  0.333  0.333    1041  52  52  0.130    11.355  0.113  0.045    1069  11   6  0.173 0.080 0.080   11.366  0.113  0.057    1070  13   7  0.173 0.080 0.090    10.418  9.541  2.044     981    931    186  0.135      1    apo 
   9995162  4605  86   2.639 0.007   0.037 0.060     9.147  0.211  0.211     773  36  36  0.161     8.646  0.199  0.199     730  34  34  0.159     9.156  0.193  0.083     770  16   9  0.233 0.090 0.080    8.694  0.123  0.211     728  13  18  0.213 0.080 0.080     6.570  1.348  0.843     531    121     52  0.152      0    apo 
  10001167  4570  86   2.197 0.011  -0.668 0.060    13.920  0.426  0.426     930  48  48  0.099    12.799  0.392  0.392     855  44  44  0.097    14.060  0.380  0.464     947  30  33  0.183 0.080 0.080   12.957  0.457  0.365     872  34  25  0.153 0.080 0.080    12.389  3.998  2.181     840    266    140  0.098     -1    apo 
  10002647  4861  86   2.481 0.008  -0.222 0.060    10.917  0.282  0.282    1605  74  74  0.094    10.497  0.272  0.272    1543  71  71  0.094    11.206  0.113  0.124    1630  21  21  0.063 0.070 0.070   11.218  0.147  0.124    1631  23  20  0.063 0.070 0.070    17.697 28.957  6.295    2582   4334   1000  0.096     -1    apo 
  10003270  6469  77   3.865 0.030  -0.000 0.101     2.703  0.314  0.314     702  84  84  0.082     2.564  0.298  0.298     666  80  80  0.081     2.499  0.079  0.088     647  23  23  0.083 0.070 0.080    2.465  0.079  0.079     641  21  21  0.083 0.070 0.080     2.229  0.453  0.226     596    104     65  0.078      0    spc 
  10003419  4737  86   2.465 0.012   0.058 0.060    11.474  0.394  0.394    1686  87  87  0.096    11.548  0.396  0.396    1697  88  88  0.096    11.426  0.303  0.186    1646  46  25  0.093 0.080 0.080   11.441  0.321  0.204    1652  46  34  0.093 0.080 0.080    12.283 35.054  5.193    1708   5323    614  0.098      1    apo 
  10005966  4528  86   2.383 0.012   0.225 0.060    11.004  0.367  0.367     946  50  50  0.105    10.405  0.347  0.347     894  47  47  0.104    11.336  0.118  0.135     954  13  14  0.113 0.080 0.080   11.347  0.118  0.152     954  13  15  0.113 0.080 0.080    19.694 56.385  6.506    1677   4756    549  0.119     -1    apo 
  10006158  4708  86   2.395 0.017  -0.008 0.060    10.441  0.450  0.450     591  35  35  0.091    10.475  0.451  0.451     593  35  35  0.091    11.187  0.100  0.078     618   7   4  0.163 0.080 0.080   11.194  0.100  0.078     619   7   4  0.163 0.080 0.080    16.372 16.301  3.912     874    885    190  0.110      1    apo 
  10006852  5069  86   2.813 0.006  -0.092 0.060     9.448  0.202  0.202     992  42  42  0.114     9.616  0.205  0.205    1010  43  43  0.116     9.514  0.057  0.086     988   8   8  0.133 0.070 0.080    9.571  0.244  0.057     996  22   7  0.143 0.080 0.080    17.927 46.366  5.152    1850   4908    526  0.151      1    apo 
  10014635  5036  86   2.362 0.008  -0.627 0.060     9.121  0.731  0.731    1661 147 147  0.174     9.315  0.747  0.747    1696 150 150  0.174    10.234  0.423  0.272    1805  85  50  0.233 0.070 0.070   10.231  0.458  0.247    1805  92  43  0.233 0.070 0.070     6.310 18.543  1.426    1163   3404    262  0.316      1    apo 
  10016239  6368  77   4.308 0.023  -0.010 0.101     1.313  0.083  0.083     170  12  12  0.057     1.297  0.082  0.082     168  12  12  0.056     1.296  0.029  0.029     168   4   4  0.053 0.070 0.080    1.291  0.021  0.024     167   4   3  0.053 0.070 0.080     1.362  0.084  0.074     176     10      8  0.059      0    spc 
  10018963  6153  77   3.950 0.004  -0.250 0.101     1.963  0.033  0.033     137   5   5  0.037     1.965  0.033  0.033     137   5   5  0.037     1.942  0.029  0.026     136   3   2  0.053 0.080 0.070    1.950  0.021  0.021     136   2   2  0.063 0.070 0.070     2.036  0.090  0.090     142      5      5  0.037      0    spc 
  10019747  5623  77   4.033 0.039   0.220 0.101     1.616  0.148  0.148     198  19  19  0.055     1.679  0.154  0.154     206  20  20  0.058     1.656  0.030  0.026     203   4   4  0.093 0.080 0.090    1.685  0.023  0.030     206   4   4  0.093 0.080 0.090     1.805  0.150  0.113     222     16     14  0.065      0    spc 
  10023547  5008  86   2.887 0.007  -0.088 0.060     8.635  0.227  0.227    1081  49  49  0.247     8.515  0.224  0.224    1066  49  49  0.247     8.646  0.061  0.061    1093   9   8  0.033 0.070 0.070    8.681  0.078  0.061    1098  10   8  0.023 0.070 0.070    31.070 31.921 15.960    2761   4826   1331  0.293     -1    apo 
  10025321  4831  86   3.020 0.005  -0.036 0.060     6.418  0.125  0.125     984  42  42  0.204     6.201  0.121  0.121     951  41  41  0.197     6.382  0.096  0.105     987  16  18  0.093 0.070 0.080    6.279  0.115  0.268     970  21  44  0.063 0.090 0.090     8.446 20.713  2.511    1281   3049    366  0.401     -1    apo 
  10025387  4788  86   3.053 0.005   0.045 0.060     5.755  0.106  0.106     851  37  37  0.176     5.566  0.102  0.102     823  35  35  0.170     5.747  0.035  0.052     853   8   8  0.023 0.080 0.080    5.538  0.017  0.100     820   6  15  0.003 0.080 0.080     6.459  3.982  1.194     944    593    155  0.222      0    apo 
  10025841  5990  77   4.144 0.050   0.210 0.101     1.642  0.350  0.350     274  59  59  0.112     1.652  0.352  0.352     276  59  59  0.113     1.615  0.096  0.078     268  16  13  0.233 0.080 0.080    1.620  0.096  0.078     268  16  13  0.233 0.080 0.080     1.700  0.174  0.145     283     25     19  0.117      0    spc 
  10031856  4470  86   2.217 0.021   0.081 0.060    16.861  0.860  0.860    1673 110 110  0.693    15.960  0.814  0.814    1584 104 104  0.692    17.550  0.211  1.197    1745  24 126  0.583 0.100 0.100   16.830  0.647  1.109    1666  70 110  0.573 0.110 0.100    10.188 43.379  3.098     914   4124    258  0.903     -1    apo 
  10033231  4841  86   3.044 0.006   0.218 0.060     6.413  0.130  0.130     529  23  23  0.270     6.267  0.127  0.127     518  23  23  0.268     6.370  0.103  0.116     520  11  11  0.273 0.080 0.080    6.148  0.136  0.136     500  11  11  0.253 0.080 0.080     7.597  3.138  1.141     635    223    112  0.447     -1    apo 
  10055196  4753  86   2.933 0.006   0.291 0.060     7.361  0.147  0.147     726  32  32  0.113     7.149  0.142  0.142     705  31  31  0.113     7.298  0.121  0.121     710  16  11  0.053 0.090 0.090    7.008  0.116  0.137     683  12  14  0.033 0.080 0.080     6.304  2.384  1.192     651    251    100  0.113     -1    apo 
  10055674  4631  86   2.550 0.008   0.143 0.060    11.391  0.265  0.265     832  39  39  0.121    10.869  0.253  0.253     794  37  37  0.120    11.436  0.154  0.086     827  14   6  0.193 0.090 0.090   11.439  0.171  0.051     826  14   5  0.193 0.080 0.090    19.814 63.484  7.325    1565   4764    595  0.135     -1    apo 
  10055700  4968  86   2.471 0.013  -0.436 0.060    11.396  0.535  0.535    1886 113 113  0.135    11.550  0.542  0.542    1911 115 115  0.135    11.323  0.436  0.317    1846  78  52  0.153 0.070 0.070   11.342  0.475  0.317    1852  81  59  0.153 0.070 0.070    15.831 27.830  6.679    2605   4748   1096  0.135      1    apo 
  10056474  4896  86   2.615 0.008  -0.023 0.060    11.349  0.290  0.290     782  36  36  0.082    11.504  0.294  0.294     793  36  36  0.083    11.161  0.189  0.078     757  14   6  0.113 0.070 0.070   11.252  0.114  0.159     763   9  10  0.113 0.070 0.080    14.719  9.015  2.704    1036    635    193  0.090      1    apo 
  10068307  6132  77   3.950 0.004  -0.230 0.101     2.030  0.035  0.035     112   4   4  0.022     2.027  0.035  0.035     112   4   4  0.022     2.051  0.021  0.077     114   1   5  0.063 0.070 0.080    2.054  0.021  0.016     114   1   1  0.073 0.070 0.070     2.102  0.078  0.094     116      3      3  0.023      0    spc 
  10068801  4296  86   1.951 0.008  -0.015 0.060    22.449  0.716  0.716    1702  90  90  0.120    21.194  0.676  0.676    1607  85  85  0.118    22.423  0.740  0.605    1689  59  53  0.273 0.090 0.100   22.218  0.673  0.807    1668  53  59  0.273 0.090 0.100    54.055 51.236 30.276    4523   3591   2514  0.127     -1    apo 
  10068810  4622  86   2.588 0.006  -0.316 0.060     9.035  0.183  0.183    1023  46  46  0.128     8.410  0.170  0.170     953  43  43  0.123     9.023  0.315  0.157    1034  36  18  0.143 0.070 0.070    8.382  0.089  0.101     957  11  14  0.113 0.070 0.070     8.182  5.792  1.655     985    634    190  0.131      0    apo 
  10069570  4706  86   2.519 0.008  -0.148 0.060    11.133  0.260  0.260    1183  54  54  0.080    10.540  0.246  0.246    1120  51  51  0.079    11.296  0.136  0.091    1192  16  11  0.263 0.080 0.090   11.309  0.187  0.102    1192  22  13  0.263 0.080 0.090    13.238 30.142  3.768    1453   3335    417  0.091     -1    apo 
  10070717  4741  86   2.417 0.014   0.003 0.060    10.211  0.399  0.399    1630  90  90  0.120    10.242  0.401  0.401    1635  90  90  0.120    11.192  0.078  0.067    1750  16  12  0.133 0.080 0.070   11.199  0.078  0.067    1750  16  12  0.133 0.070 0.070     8.118 23.536  1.883    1284   3809    293  0.122      1    apo 
  10071249  4819  86   2.429 0.009  -0.277 0.060    11.204  0.307  0.307    1318  62  62  0.078    11.224  0.307  0.307    1321  62  62  0.078    11.031  0.253  0.101    1274  32  13  0.143 0.070 0.070   11.030  0.292  0.112    1275  39  13  0.143 0.070 0.070     9.655  8.730  2.328    1076   1022    204  0.083      1    apo 
  10074716  5820  77   4.186 0.058   0.090 0.101     1.453  0.214  0.214     342  51  51  0.100     1.479  0.218  0.218     348  52  52  0.100     1.412  0.043  0.043     332  12  11  0.053 0.080 0.080    1.422  0.048  0.043     335  12  12  0.053 0.080 0.080     1.416  0.190  0.135     334     41     31  0.100      0    spc 
  10079226  5949  77   4.364 0.011   0.110 0.101     1.144  0.033  0.033     142   6   6  0.023     1.153  0.033  0.033     143   6   6  0.023     1.143  0.028  0.021     141   4   3  0.023 0.080 0.080    1.144  0.028  0.019     142   4   3  0.023 0.080 0.090     1.215  0.069  0.069     150      8      7  0.025      0    spc 
  10081026  6344  77   3.822 0.035  -0.100 0.101     2.345  0.302  0.302     537  71  71  0.103     2.326  0.300  0.300     532  70  70  0.102     2.423  0.113  0.113     556  29  29  0.073 0.070 0.080    2.406  0.100  0.110     551  26  26  0.073 0.070 0.080     1.751  0.633  0.317     397    151     65  0.089      0    spc 
  10083480  4928  86   2.389 0.019  -0.433 0.060    10.268  0.571  0.571    1397  94  94  0.220    10.354  0.576  0.576    1408  95  95  0.220    10.454  0.336  0.373    1389  55  55  0.223 0.070 0.070   10.459  0.354  0.354    1388  51  51  0.213 0.070 0.070    15.183 30.665  4.906    1979   4231    529  0.237      1    apo 
  10086465  4748  86   2.525 0.026   0.005 0.060    11.783  0.735  0.735    1518 112 112  0.157    11.879  0.741  0.741    1531 113 113  0.157    11.424  0.544  0.136    1457  81  17  0.133 0.080 0.080   11.441  0.635  0.136    1457  87  17  0.133 0.080 0.080    14.411 30.527  3.816    1943   3836    614  0.349      1    apo 
  10087394  4632  86   2.666 0.007  -0.005 0.060     8.676  0.189  0.189     818  37  37  0.181     8.207  0.179  0.179     774  35  35  0.177     8.677  0.198  0.264     825  17  27  -0.017 0.090 0.090    8.180  0.180  0.049     775  20   6  0.013 0.070 0.080     9.351  5.666  1.700     903    529    176  0.190     -1    apo 
  10087522  4984  86   2.671 0.009  -0.093 0.060    11.907  0.336  0.336    1033  48  48  0.194    12.093  0.341  0.341    1049  49  49  0.194    11.961  0.431  0.323    1043  42  10  0.073 0.080 0.080   12.344  0.125  0.405    1069  19  30  0.083 0.080 0.080    43.857 48.228 20.669    3113   4472   1252  0.240      1    apo 
  10088136  5205  77   3.487 0.014  -0.390 0.101     3.314  0.518  0.518     459  73  73  0.232     3.338  0.522  0.522     462  74  74  0.233     3.315  0.211  0.211     461  29  32  0.123 0.080 0.090    3.315  0.211  0.211     461  29  32  0.123 0.080 0.090     3.593  0.959  0.548     503    139     69  0.248      0    spc 
  10090400  4612  86   2.401 0.013   0.240 0.060    10.674  0.456  0.456    1154  68  68  0.278    10.686  0.456  0.456    1156  68  68  0.278    11.365  0.147  0.091    1208  16   9  0.183 0.080 0.090   11.365  0.147  0.091    1208  18   9  0.183 0.080 0.090     8.935 23.412  1.951     989   2590    216  0.301      1    apo 
  10093930  4605  86   2.425 0.012   0.207 0.060    10.738  0.370  0.370     561  30  30  0.111    10.764  0.371  0.371     562  30  30  0.111    11.346  0.147  0.056     582   8   4  0.123 0.080 0.080   11.355  0.158  0.056     582   8   4  0.123 0.080 0.080    10.639  2.206  1.379     559    111     79  0.115      1    apo 
  10095427  4644  86   2.659 0.006  -0.416 0.060     8.295  0.171  0.171     464  21  21  0.248     7.697  0.158  0.158     431  19  19  0.231     8.535  0.060  0.017     489   4   4  0.163 0.070 0.070    8.062  0.081  0.048     462   5   3  0.143 0.070 0.070     9.595  2.064  1.290     541    105     75  0.271      0    apo 
  10118422  4823  86   2.559 0.007  -0.020 0.060    10.932  0.287  0.287    1654  77  77  0.160    11.007  0.289  0.289    1665  77  77  0.160    11.231  0.136  0.045    1688  20  12  0.103 0.080 0.080   11.233  0.135  0.022    1688  22  10  0.093 0.080 0.080     8.252 28.804  2.400    1220   4346    348  0.161      1    apo 
  10118942  6026  80   3.846 0.030  -0.290 0.101     2.166  0.210  0.210     524  53  53  0.092     2.199  0.213  0.213     532  54  54  0.092     2.122  0.065  0.058     517  16  16  0.013 0.080 0.080    2.137  0.058  0.058     521  16  16  0.013 0.080 0.080     1.774  0.779  0.334     461    175     87  0.091      0    spc 
  10122158  4965  86   3.187 0.005  -0.142 0.060     4.937  0.094  0.094     842  35  35  0.127     4.841  0.092  0.092     826  35  35  0.126     4.913  0.130  0.070     834  22  14  0.183 0.070 0.080    4.828  0.077  0.068     816  16  11  0.153 0.070 0.070     4.361  2.474  0.989     745    451    150  0.127     -1    apo 
  10123207  4844  86   3.113 0.005  -0.489 0.060     4.589  0.086  0.086     758  32  32  0.104     4.346  0.081  0.081     718  31  31  0.103     4.647  0.056  0.098     775  11  18  0.213 0.070 0.070    4.400  0.210  0.053     731  36  10  0.163 0.070 0.070     3.585  1.219  0.457     614    184    105  0.101      0    apo 
  10124436  4718  86   2.584 0.007  -0.092 0.060    10.685  0.229  0.229    1240  55  55  0.085    10.162  0.218  0.218    1179  53  53  0.083    11.032  0.099  0.055    1272  18  10  0.263 0.080 0.080   11.039  0.144  0.055    1274  19   8  0.273 0.070 0.070    15.409 33.924  4.071    1883   3872    596  0.088     -1    apo 
  10130853  4887  77   3.385 0.005   0.240 0.101     3.914  0.075  0.075     443  18  18  0.052     3.878  0.074  0.074     439  17  17  0.052     3.942  0.047  0.053     438   6   6  0.213 0.090 0.100    3.884  0.070  0.140     433   9  16  0.233 0.090 0.100     4.363  0.768  0.538     487     88     58  0.058      0    spc 
  10131030  5036  86   2.937 0.006   0.019 0.060     8.882  0.182  0.182     451  19  19  0.059     8.929  0.182  0.182     454  19  19  0.059     9.152  0.037  0.055     466   2   3  0.353 0.070 0.090    9.203  0.074  0.037     468   3   3  0.303 0.070 0.080    11.294  2.739  1.522     565    137     61  0.067     -1    apo 
  10132247  4720  86   2.707 0.006  -0.223 0.060     8.084  0.162  0.162    1049  46  46  0.093     7.623  0.153  0.153     989  43  43  0.091     8.126  0.089  0.073    1053  16   8  0.163 0.070 0.080    7.518  0.038  0.068     973   6   9  0.103 0.070 0.070    14.531 35.634  4.112    2329   4552    843  0.116     -1    apo 
  10134740  4872  86   2.506 0.010  -0.200 0.060    10.684  0.349  0.349     913  46  46  0.119    10.783  0.352  0.352     922  47  47  0.120    11.252  0.113  0.113     952  12  11  0.123 0.070 0.070   11.265  0.135  0.090     953  13  10  0.123 0.070 0.070    13.952 24.385  2.926    1191   2049    246  0.137      1    apo 
  10136291  4548  86   2.433 0.009  -0.265 0.060    10.769  0.277  0.277    1490  72  72  0.093    10.641  0.274  0.274    1472  71  71  0.093    11.078  0.100  0.200    1539  15  28  0.353 0.090 0.130   11.074  0.117  0.777    1537  16 102  0.353 0.090 0.130    54.882 12.094 30.235    6989   1942   3691  0.110      1    apo 
  10147072  4985  86   2.743 0.016   0.003 0.060     9.613  0.393  0.393    1385  77  77  0.151     9.745  0.398  0.398    1404  78  78  0.153     9.798  0.368  0.049    1390  52  14  0.233 0.080 0.080    9.949  0.419  0.180    1416  64  34  0.243 0.090 0.090    10.094 30.759  3.691    1406   4339    334  0.443      1    apo 
  10147635  5951  77   3.743 0.004  -0.020 0.101     2.670  0.048  0.048     425  15  15  0.107     2.733  0.049  0.049     435  15  15  0.108     2.654  0.029  0.035     422   5   8  0.133 0.080 0.080    2.687  0.030  0.024     427   6   5  0.143 0.080 0.080     2.871  0.347  0.260     454     57     43  0.110      0    spc 
  10148026  4961  86   2.770 0.007  -0.090 0.060     9.385  0.211  0.211    1271  56  56  0.134     9.520  0.214  0.214    1289  57  57  0.135     9.839  0.039  0.197    1330   8  35  0.213 0.090 0.090    9.837  0.044  0.163    1331   8  28  0.223 0.090 0.090     7.429  8.478  1.590    1058   1159    202  0.142      1    apo 
  10155286  5017  86   2.977 0.006  -0.072 0.060     8.245  0.174  0.174    1001  43  43  0.209     8.392  0.177  0.177    1018  44  44  0.210     8.173  0.016  0.311     984   7  39  0.263 0.080 0.070    8.075  0.115  0.229     976  12  35  0.253 0.080 0.090     6.616  5.039  1.260     767    576    125  0.209      1    apo 
  10157507  4711  86   2.736 0.006  -0.085 0.060     8.260  0.174  0.174     649  29  29  0.176     7.847  0.165  0.165     617  28  28  0.174     8.488  0.182  0.234     683  14  21  -0.017 0.070 0.070    7.977  0.299  0.120     640  22  11  -0.027 0.060 0.070     6.465  2.750  1.222     523    223     99  0.169      0    apo 
  10158548  4763  86   2.801 0.005  -0.540 0.060     6.798  0.129  0.129     915  40  40  0.178     6.323  0.120  0.120     852  37  37  0.173     6.942  0.055  0.048     944  10   7  0.313 0.070 0.070    6.566  0.066  0.232     890  11  34  0.263 0.070 0.080     5.783  3.049  1.016     807    386    154  0.178     -1    apo 
  10161943  4620  86   2.679 0.006  -0.345 0.060     8.151  0.175  0.175    1028  47  47  0.455     7.580  0.163  0.163     957  43  43  0.451     8.305  0.162  0.025    1073  21   8  0.423 0.070 0.070    7.778  0.117  0.035    1002  16   6  0.373 0.070 0.070     9.416 17.975  1.997    1208   2209    255  0.543     -1    apo 
  10162436  6146  77   3.968 0.004  -0.160 0.101     1.984  0.035  0.035     133   5   5  0.033     1.982  0.035  0.035     133   5   5  0.033     2.004  0.020  0.020     135   2   2  0.023 0.070 0.070    2.002  0.016  0.020     135   1   1  0.023 0.070 0.070     2.070  0.084  0.095     138      5      4  0.035      0    spc 
  10186053  4620  86   2.402 0.010   0.086 0.060    10.428  0.339  0.339    1035  53  53  0.104    10.416  0.339  0.339    1034  53  53  0.104    11.226  0.101  0.079    1101  10   8  0.073 0.080 0.080   11.226  0.112  0.067    1101  10   8  0.073 0.080 0.080     7.977 53.659  3.156     781   5353    238  0.109      1    apo 
  10186075  4544  86   2.301 0.011  -0.177 0.060    13.510  0.397  0.397     955  48  48  0.102    12.647  0.372  0.372     894  45  45  0.100    13.570  0.480  0.309     957  35  23  0.143 0.100 0.100   12.957  0.520  0.520     913  40  36  0.123 0.120 0.110    13.716 57.271  3.950     941   4064    339  0.109     -1    apo 
  10186608  4704  86   2.430 0.013  -0.010 0.060    10.642  0.432  0.432    1204  68  68  0.110    10.683  0.434  0.434    1209  68  68  0.110    11.220  0.112  0.078    1249  12  10  0.113 0.080 0.080   11.229  0.112  0.078    1249  14  10  0.113 0.080 0.080    15.378 39.185  4.198    1697   4370    524  0.113      1    apo 
  10186764  6144  77   4.077 0.036  -0.100 0.101     1.705  0.215  0.215     318  41  41  0.086     1.704  0.215  0.215     318  41  41  0.086     1.657  0.067  0.067     311  14  14  -0.017 0.080 0.080    1.658  0.067  0.067     312  14  13  -0.017 0.080 0.080     1.714  0.159  0.119     323     26     21  0.087      0    spc 
  10189920  4630  86   2.295 0.011  -0.134 0.060    10.289  1.274  1.274    1359 177 177  0.175     9.584  1.187  1.187    1266 165 165  0.175    11.946  0.613  0.613    1550  88  79  0.203 0.080 0.080   11.885  0.675  0.552    1550  88  79  0.203 0.080 0.080     6.835 14.744  1.843     928   1923    251  0.176     -1    apo 
  10192458  4817  86   2.977 0.005  -0.220 0.060     5.817  0.106  0.106    1073  46  46  0.093     5.569  0.101  0.101    1027  44  44  0.090     5.993  0.015  0.210    1109  11  38  0.143 0.070 0.070    5.564  0.186  0.043    1031  34  15  0.103 0.080 0.080     5.469  9.075  1.089    1066   1689    260  0.110      0    apo 
  10196240  4716  86   2.450 0.009   0.059 0.060    11.112  0.301  0.301    1090  52  52  0.094    10.663  0.289  0.289    1046  50  50  0.093    11.285  0.167  0.067    1085  15   7  0.103 0.080 0.080   11.288  0.178  0.067    1086  16   8  0.103 0.080 0.080    32.177 45.236 12.179    3142   4403   1185  0.104      0    apo 
  10196797  4781  86   2.405 0.016  -0.216 0.060    10.709  0.523  0.523    1182  74  74  0.125    10.720  0.524  0.524    1183  74  74  0.125    11.032  0.164  0.132    1194  21  14  0.183 0.080 0.080   11.034  0.175  0.132    1194  23  14  0.183 0.080 0.080    10.839 11.169  2.482    1110   1220    257  0.142      1    apo 
  10198347  4967  86   2.504 0.014  -0.263 0.060    10.502  0.647  0.647     917  67  67  0.101    10.243  0.631  0.631     894  65  65  0.100    11.323  0.254  0.153     968  24  15  0.133 0.070 0.070   11.334  0.283  0.170     970  27  15  0.133 0.070 0.070    15.736 45.956  3.676    1399   3932    328  0.120     -1    apo 
  10202184  4869  86   3.110 0.004  -0.234 0.060     5.319  0.095  0.095     883  37  37  0.112     5.116  0.091  0.091     850  36  36  0.111     5.341  0.104  0.064     893  16  14  0.193 0.070 0.070    5.231  0.052  0.047     870  14   8  0.183 0.080 0.070     5.724  2.727  1.091     968    412    183  0.119      0    apo 
  10202294  5749  77   3.989 0.015   0.340 0.101     1.949  0.090  0.090     296  16  16  0.068     2.019  0.093  0.093     307  17  17  0.072     1.974  0.030  0.072     301   6  12  0.093 0.080 0.080    2.003  0.024  0.056     306   5   8  0.103 0.080 0.080     1.838  0.221  0.163     281     32     23  0.064      0    spc 
  10206307  4821  86   2.415 0.013  -0.202 0.060    10.523  0.410  0.410    1268  69  69  0.171    10.546  0.411  0.411    1270  70  70  0.171    11.033  0.099  0.088    1296  14  12  0.303 0.070 0.070   11.038  0.110  0.088    1295  16  12  0.303 0.080 0.070    10.651 44.876  4.343    1391   5417    580  0.312      1    apo 
  10207321  4686  86   2.711 0.007  -0.444 0.060     7.685  0.164  0.164    1052  47  47  0.105     7.129  0.152  0.152     976  44  44  0.103     7.515  0.511  0.057    1036  71   8  0.213 0.080 0.080    7.577  0.099  0.045    1050  14   7  0.243 0.070 0.070     9.542 40.425  3.912    1459   5351    617  0.288      0    apo 
  10213931  4657  86   2.542 0.007  -0.050 0.060    11.127  0.248  0.248    1250  57  57  0.147    10.555  0.235  0.235    1186  54  54  0.144    11.326  0.057  0.102    1258  13  13  0.443 0.080 0.090   11.335  0.046  0.102    1259  11  13  0.433 0.080 0.080    17.648 45.295  6.248    2559   4662   1076  0.331     -1    apo 
  10215584  5887  77   4.276 0.094   0.070 0.101     0.947  0.210  0.210     143  32  32  0.040     0.964  0.214  0.214     145  32  32  0.041     1.131  0.027  0.027     170   5   5  0.083 0.080 0.080    1.136  0.027  0.027     170   5   5  0.083 0.080 0.080     1.913  0.352  0.252     284     58     33  0.095      0    spc 
  10220213  5002  86   3.257 0.014  -0.211 0.060     4.449  0.153  0.153     776  39  39  0.114     4.378  0.150  0.150     763  39  39  0.113     4.489  0.123  0.137     782  26  24  0.053 0.070 0.080    4.406  0.160  0.176     770  29  35  0.053 0.080 0.090     4.208  1.641  0.703     766    266    118  0.123     -1    apo 
  10220795  4913  86   2.591 0.008  -0.243 0.060    10.978  0.293  0.293    1019  47  47  0.166    11.107  0.296  0.296    1031  48  48  0.166    11.044  0.284  0.083    1021  29   8  0.193 0.070 0.070   11.126  0.378  0.111    1029  40  12  0.193 0.070 0.070     9.468  5.948  2.163     884    539    180  0.166      1    apo 
  10226276  4642  86   2.683 0.006   0.068 0.060     8.816  0.177  0.177     579  26  26  0.199     8.383  0.168  0.168     550  25  25  0.196     8.863  0.142  0.284     582  10  15  0.153 0.080 0.080    8.535  0.085  0.043     559   6   3  0.153 0.080 0.080     8.168  1.501  1.001     540    100     66  0.197      0    apo 
  10227872  5027  86   2.889 0.008   0.012 0.060     8.310  0.198  0.198     793  35  35  0.277     8.425  0.200  0.200     804  35  35  0.279     8.572  0.051  0.051     814   5   6  0.233 0.070 0.070    8.617  0.052  0.052     817   5   6  0.223 0.070 0.070    10.424  8.460  2.369    1003    790    213  0.323      1    apo 
  10229796  4901  86   2.578 0.008  -0.134 0.060    10.579  0.363  0.363     921  48  48  0.463    10.683  0.367  0.367     930  48  48  0.464    11.110  0.133  0.055     954  16   7  0.473 0.080 0.070   11.124  0.150  0.067     955  17   7  0.473 0.080 0.070    23.384 56.834  7.839    2530   4427    922  0.849      1    apo 
  10253776  4998  86   2.943 0.008  -0.029 0.060     7.740  0.185  0.185     580  26  26  0.067     7.850  0.188  0.188     588  26  26  0.067     7.888  0.095  0.355     587   7  35  0.023 0.090 0.110    7.916  0.080  0.640     588   9  51  0.023 0.080 0.100     8.973  2.866  1.274     691    197     98  0.071      1    apo 
  10254023  4628  86   2.269 0.030  -0.094 0.060    13.022  0.955  0.955    1772 148 148  0.138    12.972  0.951  0.951    1766 147 147  0.138    12.724  0.844  0.325    1697 130  52  0.093 0.080 0.080   12.666  0.701  0.292    1688 101  47  0.103 0.080 0.080     9.951 31.523  3.637    1409   4339    521  0.138      1    apo 
  10254051  5019  86   2.387 0.007  -0.714 0.060     9.104  0.686  0.686    1367 115 115  0.086     8.946  0.674  0.674    1344 113 113  0.086     9.918  0.372  0.270    1460  60  45  0.113 0.070 0.070    9.918  0.372  0.270    1460  65  45  0.113 0.070 0.070     6.245 11.735  1.304     944   1774    222  0.086     -1    apo 
  10257683  4588  86   2.399 0.009  -0.123 0.060    12.099  0.307  0.307    1378  65  65  0.081    12.039  0.305  0.305    1371  65  65  0.081    12.172  0.366  0.305    1383  49  39  0.193 0.090 0.100   12.156  0.488  0.440    1382  61  55  0.203 0.080 0.090    14.236 35.130  4.391    1588   4006    481  0.091      1    apo 
  10262542  4929  86   2.932 0.005  -0.318 0.060     6.591  0.124  0.124     911  38  38  0.091     6.365  0.119  0.119     880  37  37  0.090     6.624  0.121  0.108     912  22  17  0.103 0.070 0.070    6.424  0.096  0.064     884  15  11  0.093 0.070 0.070     8.196  9.426  1.767    1201   1336    232  0.104      0    apo 
  10268744  4553  86   2.406 0.018   0.203 0.060    11.897  0.558  0.558     709  44  44  0.125    11.936  0.560  0.560     712  44  44  0.125    11.454  0.686  0.196     669  43  14  0.083 0.080 0.090   11.441  0.686  0.196     669  43  14  0.083 0.080 0.090    15.037  7.394  2.958     913    444    178  0.162      1    apo 
  10272641  4863  86   2.866 0.005  -0.218 0.060     7.329  0.134  0.134    1138  48  48  0.187     7.043  0.129  0.129    1094  46  46  0.186     7.431  0.060  0.193    1155  14  26  0.153 0.070 0.080    7.008  0.179  0.063    1089  27  16  0.123 0.080 0.080     6.412  8.882  1.110    1059   1408    208  0.192      0    apo 
  10272858  5036  77   3.454 0.004  -0.100 0.101     3.661  0.062  0.062     552  21  21  0.162     3.636  0.061  0.061     548  21  21  0.162     3.686  0.044  0.096     556   8  16  0.153 0.080 0.100    3.652  0.065  0.072     552   9  14  0.163 0.080 0.100     3.090  0.620  0.338     471     83     52  0.154      0    spc 
  10272923  4955  77   3.603 0.008   0.040 0.101     2.803  0.070  0.070     411  17  17  0.105     2.808  0.070  0.070     412  18  18  0.105     2.848  0.057  0.074     416   9  12  0.173 0.090 0.090    2.854  0.057  0.079     417   9  13  0.183 0.090 0.090     2.814  1.245  0.533     415    163     61  0.120      0    spc 
  10282002  4586  86   2.392 0.018   0.222 0.060    12.098  0.575  0.575    1361  85  85  0.169    12.150  0.577  0.577    1367  85  85  0.170    11.532  0.857  0.343    1259 105  42  0.213 0.080 0.090   11.465  0.889  0.254    1252 108  39  0.213 0.080 0.090    13.893 36.273  4.353    1412   3926    327  0.279      1    apo 
  10286616  4783  86   2.408 0.011  -0.390 0.060    10.483  0.538  0.538    1547 100 100  0.176    10.421  0.534  0.534    1538  99  99  0.176    10.860  0.173  0.152    1586  28  25  0.273 0.070 0.080   10.874  0.179  0.146    1588  32  22  0.273 0.080 0.070     8.434 31.142  2.491    1382   4701    522  0.265      1    apo 
  10288903  4758  86   2.602 0.006  -0.063 0.060    10.013  0.212  0.212    1643  73  73  0.175     9.574  0.203  0.203    1571  70  70  0.175    10.055  0.711  0.222    1636 120  32  0.183 0.140 0.090   10.817  0.076  0.304    1769  12 196  0.323 0.070 0.130    14.017 30.200  5.808    2557   4663   1076  0.330     -1    apo 
  10290021  6139  77   3.983 0.030   0.070 0.101     2.165  0.158  0.158     267  21  21  0.069     2.145  0.156  0.156     265  21  21  0.068     2.070  0.034  0.044     254   5   5  0.143 0.070 0.080    2.073  0.029  0.042     254   5   5  0.143 0.080 0.080     2.436  0.254  0.203     301     29     23  0.080      0    spc 
  10290457  4618  86   2.377 0.018   0.007 0.060    10.071  0.464  0.464    1283  78  78  0.278    10.056  0.464  0.464    1281  78  78  0.278    11.198  0.089  0.089    1416  14  11  0.233 0.070 0.080   11.206  0.089  0.089    1416  14  11  0.223 0.080 0.080    13.105 42.705  5.694    1472   5475    632  0.404      1    apo 
  10297313  4958  86   2.917 0.007   0.194 0.060     8.414  0.195  0.195    1180  53  53  0.536     8.523  0.198  0.198    1195  53  53  0.540     8.449  0.042  0.068    1172   8   9  0.523 0.070 0.070    8.484  0.008  0.085    1178   5   6  0.513 0.060 0.070    16.781 34.994  6.480    2566   4773   1101  0.672      1    apo 
  10319352  5618  77   3.970 0.098   0.280 0.101     1.002  0.231  0.231     174  40  40  0.040     1.028  0.237  0.237     178  41  41  0.040     1.499  0.046  0.042     260   8   8  0.103 0.080 0.080    1.516  0.042  0.042     263   9   8  0.113 0.080 0.080     1.571  0.129  0.113     273     21     18  0.063      0    spc 
  10319709  4460  86   2.095 0.008  -0.158 0.060    17.673  0.448  0.448    2066 100 100  0.109    16.558  0.420  0.420    1936  93  93  0.109    17.790  0.375  0.429    2069  52  57  0.163 0.090 0.090   16.744  0.804  0.469    1947  85  62  0.163 0.100 0.100    26.037 37.665 10.761    2913   4602   1104  0.109     -1    apo 
  10320170  4477  86   2.283 0.011   0.040 0.060    14.653  0.444  0.444    1744  90  90  0.140    13.804  0.419  0.419    1643  85  85  0.140    14.594  0.452  0.376    1726  54  48  0.163 0.090 0.090   13.854  0.563  0.563    1638  67  67  0.113 0.120 0.100     9.570 38.904  2.779    1327   4715    505  0.141     -1    apo 
  10322381  6176  77   4.187 0.036  -0.270 0.101     1.364  0.235  0.235     285  50  50  0.096     1.366  0.236  0.236     286  50  50  0.096     1.348  0.062  0.056     283  13  12  0.013 0.070 0.080    1.348  0.062  0.056     283  13  12  0.013 0.070 0.080     1.361  0.114  0.085     286     21     18  0.097      0    spc 
  10324098  6129  77   3.916 0.021   0.010 0.101     2.204  0.165  0.165     554  45  45  0.062     2.209  0.166  0.166     556  45  45  0.062     2.163  0.070  0.093     548  18  25  0.003 0.080 0.080    2.167  0.070  0.085     549  18  24  0.013 0.070 0.080     2.595  2.604  0.521     628    652    130  0.071      0    spc 
  10328498  4747  86   2.536 0.008  -0.109 0.060    11.087  0.261  0.261    1322  60  60  0.116    10.556  0.249  0.249    1259  58  58  0.115    11.244  0.125  0.057    1333  16  11  0.203 0.070 0.080   11.251  0.125  0.068    1333  18  11  0.193 0.080 0.080    22.498 36.376  7.908    2670   4354    871  0.123     -1    apo 
  10331686  4966  86   3.287 0.004  -0.249 0.060     4.098  0.072  0.072     573  24  24  0.059     4.011  0.070  0.070     561  23  23  0.058     4.098  0.049  0.020     574   7   5  0.113 0.070 0.070    4.080  0.036  0.067     570   7   8  0.103 0.070 0.070     3.434  0.687  0.491     483     99     66  0.053     -1    apo 
  10351059  6410  77   4.097 0.027   0.210 0.101     1.947  0.158  0.158     297  26  26  0.100     1.867  0.152  0.152     285  25  25  0.094     1.847  0.032  0.046     283   6   8  0.033 0.070 0.080    1.824  0.037  0.041     280   6   7  0.033 0.070 0.080     1.869  0.200  0.150     289     28     25  0.097      0    spc 
  10351792  4468  86   2.368 0.028   0.411 0.060    11.976  0.837  0.837    1183  96  96  0.169    11.284  0.788  0.788    1115  90  90  0.167    11.942  0.483  0.264    1152  51  29  0.123 0.080 0.080   11.962  0.440  0.308    1155  51  34  0.123 0.080 0.080     5.006  1.999  0.857     497    196     74  0.140     -1    apo 
  10351820  4782  86   2.656 0.008  -0.065 0.060     9.177  0.221  0.221     591  27  27  0.142     8.803  0.212  0.212     567  26  26  0.140     9.141  0.232  0.209     581  19  13  0.113 0.080 0.080    8.720  0.144  0.052     554  10   5  0.103 0.070 0.080     8.137  2.079  1.155     532    125     69  0.139     -1    apo 
  10352615  4834  86   2.696 0.009  -0.050 0.060    10.095  0.265  0.265    1086  51  51  0.192     9.749  0.256  0.256    1049  49  49  0.190    10.373  0.156  0.010    1130  14   5  0.083 0.070 0.070   10.374  0.156  0.010    1130  14   5  0.083 0.070 0.070     8.573  3.993  1.497    1001    433    197  0.191     -1    apo 
  10353044  4850  86   2.415 0.023  -0.223 0.060    10.245  0.628  0.628    1078  78  78  0.191    10.263  0.629  0.629    1079  78  78  0.191    11.098  0.216  0.116    1142  24  12  0.233 0.070 0.070   11.087  0.233  0.116    1143  27  14  0.233 0.070 0.070    11.197 13.404  2.578    1166   1363    262  0.207      1    apo 
  10355672  4593  86   2.457 0.010   0.313 0.060    11.221  0.359  0.359     864  44  44  0.159    11.246  0.360  0.360     866  44  44  0.159    11.568  0.170  0.204     872  14  15  0.163 0.080 0.080   11.571  0.187  0.204     871  15  15  0.163 0.080 0.080    17.181 63.451  6.564    1437   4893    565  0.325      1    apo 
  10355856  6425  77   4.092 0.005  -0.120 0.101     1.816  0.035  0.035     172   6   6  0.060     1.750  0.034  0.034     166   6   6  0.060     1.757  0.032  0.016     168   3   3  0.003 0.070 0.070    1.734  0.023  0.016     165   2   2  0.023 0.070 0.070     1.905  0.106  0.106     180      9      8  0.060      0    spc 
  10357764  4750  86   2.527 0.014   0.099 0.060    10.991  0.460  0.460    1013  58  58  0.179    11.074  0.464  0.464    1021  58  58  0.180    11.375  0.137  0.086    1030  13   8  0.263 0.080 0.080   11.385  0.229  0.069    1030  17   9  0.263 0.080 0.080     9.883  4.221  1.688     935    366    146  0.183      1    apo 
  10358632  4831  86   2.418 0.009  -0.204 0.060    10.192  0.402  0.402    1198  66  66  0.353    10.211  0.403  0.403    1201  66  66  0.353    11.015  0.088  0.088    1268  11  11  0.393 0.070 0.070   11.022  0.088  0.077    1268  13  10  0.403 0.070 0.080     9.041  7.696  1.776    1039    913    196  0.364      1    apo 
  10359999  4847  86   2.571 0.008  -0.053 0.060    11.213  0.310  0.310     570  27  27  0.196    11.333  0.314  0.314     576  28  28  0.200    11.235  0.152  0.085     566   8   5  0.163 0.070 0.090   11.272  0.136  0.102     567   9   5  0.153 0.080 0.090    10.959  2.648  1.471     568    112     80  0.208      1    apo 
  10362043  4951  86   2.507 0.009  -0.336 0.060    10.961  0.402  0.402     912  48  48  0.479    11.093  0.407  0.407     923  49  49  0.480    11.226  0.203  0.180     927  19  17  0.393 0.070 0.070   11.242  0.225  0.203     929  20  19  0.393 0.070 0.070    18.923 37.691  5.584    1693   3091    515  0.651      1    apo 
  10383488  4470  86   2.032 0.018  -0.507 0.060    17.097  0.827  0.827    2016 128 128  0.080    15.800  0.764  0.764    1863 118 118  0.080    17.229  0.864  0.786    2030 103 103  0.223 0.080 0.090   16.192  0.833  0.750    1904  98  88  0.203 0.080 0.080    33.024 34.400 14.073    4766   3426   2284  0.080     -1    apo 
  10383668  4927  86   2.626 0.010   0.055 0.060    11.852  0.362  0.362    1283  62  62  0.079    12.006  0.366  0.366    1299  63  63  0.079    11.940  0.613  0.749    1279  63  94  0.063 0.100 0.100   12.336  0.277  1.040    1331  24 130  0.083 0.100 0.110    13.462 38.577  3.215    1392   4183    322  0.082      1    apo 
  10384255  4903  86   2.549 0.009  -0.126 0.060    11.163  0.405  0.405    1620  85  85  0.094    11.279  0.409  0.409    1637  86  86  0.094    11.274  0.186  0.068    1616  31  17  0.073 0.080 0.080   11.279  0.270  0.068    1619  39  17  0.073 0.080 0.080    10.878 29.198  3.369    1473   4306    344  0.095      1    apo 
  10388249  4644  86   2.629 0.007   0.002 0.060     9.550  0.203  0.203     990  45  45  0.089     9.055  0.193  0.193     939  43  43  0.087     9.582  0.189  0.170     984  24  17  0.153 0.100 0.080    9.084  0.200  0.054     935  21   7  0.163 0.070 0.080     8.012  2.992  1.330     866    319    160  0.087     -1    apo 
  10389037  4665  86   2.508 0.014   0.268 0.060    12.329  0.461  0.461     956  52  52  0.096    12.450  0.465  0.465     966  53  53  0.096    12.018  0.456  0.415     918  40  36  0.043 0.080 0.080   12.006  0.456  0.373     918  40  33  0.043 0.080 0.080    11.981  8.064  2.199     919    583    146  0.100      1    apo 
  10389393  4768  86   2.501 0.007  -0.384 0.060    10.653  0.234  0.234    1734  78  78  0.083    10.009  0.220  0.220    1629  73  73  0.082    10.981  0.190  0.412    1777  31  77  0.293 0.100 0.140   11.012  0.168  1.008    1781  36 154  0.333 0.080 0.130     9.726 27.268  3.030    1524   4374    364  0.084     -1    apo 
  10394814  5017  77   3.489 0.006  -0.170 0.101     3.142  0.086  0.086     343  15  15  0.055     3.135  0.086  0.086     342  15  15  0.055     3.157  0.101  0.101     343  12  13  0.153 0.080 0.090    3.144  0.116  0.106     340  13  11  0.153 0.080 0.090     3.291  0.347  0.261     360     34     26  0.060      0    spc 
  10398597  6238  77   3.966 0.045   0.140 0.101     1.867  0.258  0.258     526  74  74  0.098     1.901  0.262  0.262     535  75  75  0.098     2.011  0.080  0.072     568  23  23  0.043 0.080 0.080    2.006  0.070  0.070     565  23  20  0.043 0.080 0.080     2.193  0.457  0.274     626    122     87  0.103      0    spc 
  10402819  4886  86   2.661 0.008  -0.005 0.060    10.764  0.259  0.259     950  43  43  0.103    10.913  0.263  0.263     964  43  43  0.104    10.941  0.011  0.110     966   5  11  0.043 0.070 0.070   10.940  0.077  0.110     967  10  12  0.043 0.070 0.070     9.340  3.046  1.523     820    290    129  0.102      1    apo 
  10403036  4343  86   1.886 0.012  -0.515 0.060    19.127  0.689  0.689    1507  83  83  0.157    17.573  0.633  0.633    1385  77  77  0.153    19.222  0.739  0.604    1524  61  49  0.283 0.080 0.080   17.970  0.637  0.424    1425  50  38  0.263 0.080 0.070    18.684 36.791  5.451    1528   2918    449  0.261     -1    apo 
  10416550  4741  86   2.579 0.008  -0.232 0.060     9.831  0.236  0.236    1291  59  59  0.255     9.289  0.223  0.223    1220  56  56  0.252     9.859  0.345  0.173    1299  39  26  0.133 0.080 0.080    9.527  1.275  0.225    1260 178  32  0.173 0.160 0.100     9.321 17.304  2.163    1348   2320    387  0.277     -1    apo 
  10417911  5619  77   3.938 0.021   0.290 0.101     1.830  0.164  0.164     344  33  33  0.063     1.904  0.171  0.171     358  34  34  0.064     1.950  0.064  0.047     366  13  10  0.223 0.080 0.080    1.969  0.059  0.053     370  13  10  0.223 0.080 0.080     2.051  0.628  0.279     392    111     49  0.074      0    spc 
  10426854  4986  86   2.524 0.011  -0.387 0.060    11.534  0.373  0.373     802  40  40  0.361    11.704  0.378  0.378     814  41  41  0.362    11.472  0.638  0.255     793  47  24  0.343 0.070 0.070   11.781  0.383  0.510     815  27  40  0.353 0.070 0.070    11.892 35.116  2.701     745   2183    190  0.387      1    apo 
  10459696  4640  86   2.689 0.006   0.127 0.060     9.462  0.191  0.191    1010  45  45  0.094     9.025  0.182  0.182     964  43  43  0.093     9.417  0.151  0.207     997  20  22  0.123 0.080 0.080    8.895  0.249  0.178     943  26  21  0.093 0.100 0.100    10.463 20.750  2.829    1187   2287    286  0.104     -1    apo 
  10461757  4886  86   2.324 0.024  -0.458 0.060    12.002  0.856  0.856    1438 116 116  0.084    11.441  0.816  0.816    1371 111 111  0.083    11.920  0.855  0.641    1401 110  90  0.103 0.070 0.070   11.940  0.855  0.622    1404 110  83  0.103 0.070 0.070    17.917 38.708  5.530    2268   4622    889  0.103     -1    apo 
  10462940  6149  77   4.327 0.011   0.090 0.101     1.294  0.038  0.038     146   6   6  0.018     1.278  0.038  0.038     144   6   6  0.018     1.257  0.020  0.020     141   3   3  0.023 0.080 0.080    1.263  0.013  0.021     142   2   3  0.033 0.080 0.080     1.375  0.072  0.063     155      6      5  0.019      0    spc 
  10468528  4681  86   2.358 0.009  -0.128 0.060    10.798  0.501  0.501    1069  65  65  0.135    10.780  0.500  0.500    1067  65  65  0.135    10.790  0.360  0.194    1042  39  23  0.233 0.070 0.080   10.790  0.360  0.194    1042  39  23  0.233 0.070 0.080    13.489 18.259  3.511    1266   1739    302  0.173      1    apo 
  10469976  4928  86   2.625 0.014  -0.100 0.060    11.844  0.436  0.436    1191  63  63  0.136    12.003  0.442  0.442    1208  64  64  0.137    11.472  0.956  0.342    1138 110  34  0.153 0.100 0.090   12.333  0.522  1.043    1233  65 112  0.193 0.100 0.110     9.531  7.339  1.957     981    704    201  0.137      1    apo 
  10473692  4735  86   2.872 0.005  -0.066 0.060     6.670  0.130  0.130     962  43  43  0.188     6.372  0.124  0.124     920  41  41  0.178     6.800  0.075  0.020     985  13   6  0.223 0.070 0.080    6.268  0.250  0.047     906  36   9  0.153 0.080 0.080     3.806  1.543  0.661     550    216     93  0.137      0    apo 
  10480806  4755  86   2.723 0.010  -0.102 0.060     8.272  0.227  0.227     823  39  39  0.159     7.894  0.217  0.217     785  37  37  0.157     8.379  0.272  0.167     830  25  19  0.163 0.070 0.070    7.830  0.127  0.206     774  14  20  0.113 0.080 0.080     5.919 41.694  1.702     585   4065    166  0.179     -1    apo 
  10482001  4888  86   2.664 0.010   0.071 0.060    12.194  0.460  0.460    1112  60  60  0.226    12.350  0.466  0.466    1127  60  60  0.227    12.230  0.541  0.064    1118  49  10  0.203 0.070 0.080   12.687  0.095  0.509    1159  12  50  0.203 0.080 0.080    15.806 28.370  3.404    1445   2561    307  0.259      1    apo 
  10489108  4829  86   2.388 0.007  -0.272 0.060    13.482  0.432  0.432     763  39  39  0.204    13.548  0.434  0.434     766  39  39  0.204    13.236  0.359  0.319     739  26  19  0.193 0.080 0.090   13.237  0.359  0.399     737  24  22  0.203 0.070 0.090    16.648  9.350  3.117     945    514    187  0.293      1    apo 
  10491771  6491  77   4.200 0.043  -0.060 0.101     1.609  0.191  0.191     203  25  25  0.073     1.545  0.183  0.183     195  24  24  0.067     1.518  0.045  0.036     191   6   5  0.053 0.070 0.070    1.509  0.040  0.036     190   6   6  0.053 0.070 0.070     1.576  0.099  0.087     199     12     10  0.070      0    spc 
  10513837  4914  86   3.200 0.005  -0.041 0.060     4.722  0.086  0.086     256  11  11  0.047     4.639  0.084  0.084     252  11  11  0.047     4.754  0.062  0.033     256   3   6  0.113 0.070 0.070    4.588  0.046  0.055     246   3   3  0.103 0.070 0.070     5.200  0.406  0.406     281     21     16  0.049      0    apo 
  10514430  5784  98   4.063 0.011  -0.110 0.110     1.572  0.063  0.063     217  12  12  0.092     1.622  0.065  0.065     224  13  13  0.099     1.551  0.037  0.034     214   6   6  0.073 0.090 0.090    1.574  0.035  0.035     217   6   5  0.083 0.090 0.090     1.938  0.191  0.164     264     24     16  0.124      0    spc 
  10515966  4955  86   2.472 0.013  -0.465 0.060    10.601  0.385  0.385    1336  70  70  0.116    10.718  0.389  0.389    1350  70  70  0.117    11.006  0.242  0.176    1369  30  25  0.163 0.070 0.070   11.066  0.242  0.198    1374  38  27  0.163 0.070 0.070    19.054 38.829  7.191    2686   4560   1140  0.118      1    apo 
  10516096  5964  77   4.180 0.004  -0.110 0.101     1.414  0.023  0.023     133   5   5  0.062     1.429  0.023  0.023     134   5   5  0.062     1.403  0.026  0.023     132   3   3  0.073 0.080 0.080    1.436  0.012  0.026     135   1   3  0.083 0.080 0.080     1.450  0.080  0.070     135      6      5  0.063      0    spc 
  10518551  6071  77   3.903 0.012  -0.210 0.101     2.125  0.089  0.089     298  15  15  0.083     2.142  0.089  0.089     301  15  15  0.084     2.045  0.041  0.033     287   7   6  0.083 0.080 0.080    2.053  0.045  0.029     289   7   5  0.083 0.080 0.080     2.341  0.277  0.207     333     34     27  0.093      0    spc 
  10522084  4857  86   2.574 0.006  -0.037 0.060    10.339  0.238  0.238     543  24  24  0.074    10.420  0.240  0.240     547  25  25  0.075    10.980  0.088  0.795     570   5  41  0.053 0.080 0.140   11.074  0.056  0.056     573   4   3  0.093 0.060 0.080    12.593  2.964  1.647     639    149     74  0.083      1    apo 
  10525475  4765  86   2.496 0.012  -0.237 0.060    11.044  0.366  0.366    1097  56  56  0.126    11.051  0.367  0.367    1097  56  56  0.126    11.247  0.152  0.118    1116  18  13  0.193 0.070 0.070   11.266  0.220  0.119    1115  22  13  0.193 0.070 0.070    15.963 34.873  4.185    1599   3434    491  0.134      1    apo 
  10525595  4892  86   2.978 0.005  -0.074 0.060     7.056  0.134  0.134     926  39  39  0.078     6.847  0.130  0.130     898  38  38  0.077     6.981  0.178  0.084     912  21  11  0.083 0.080 0.070    6.791  0.112  0.061     887  17   9  0.103 0.080 0.080     9.032  8.956  1.866    1175   1169    223  0.095      0    apo 
  10527754  4547  86   2.677 0.006   0.284 0.060     8.883  0.182  0.182    1230  56  56  0.107     8.439  0.173  0.173    1168  53  53  0.106     8.829  0.199  0.155    1206  33  21  0.163 0.090 0.090    8.043  0.573  0.091    1093  80  14  0.093 0.110 0.100     7.693 10.978  1.689    1050   1486    248  0.113      0    apo 
  10532751  5033  86   2.925 0.007  -0.047 0.060     8.120  0.186  0.186     925  40  40  0.150     8.246  0.188  0.188     940  41  41  0.151     8.196  0.033  0.049     933   5   6  0.033 0.070 0.070    8.200  0.049  0.025     934   6   5  0.023 0.070 0.070    65.058 14.807 37.839    5291   3206   2805  0.192      1    apo 
  10538371  4028  86   1.294 0.043  -0.057 0.060    36.163  4.219  4.219    2383 298 298  0.291    33.030  3.854  3.854    2176 273 273  0.291    41.364  3.512  3.512    2698 236 262  0.253 0.120 0.120   40.684  3.858  3.472    2654 268 268  0.263 0.110 0.120    45.051 66.998 18.759    2904   4446   1197  0.293     -1    apo 
  10545152  4816  86   2.427 0.011  -0.178 0.060    10.615  0.452  0.452     907  52  52  0.164    10.646  0.453  0.453     910  52  52  0.164    11.084  0.121  0.077     927  11   7  0.193 0.080 0.070   11.086  0.133  0.083     927  12   8  0.193 0.080 0.070    14.710 28.485  4.220    1242   2375    297  0.179      1    apo 
  10548319  5097  86   3.279 0.005  -0.205 0.060     4.751  0.091  0.091    1017  42  42  0.121     4.707  0.090  0.090    1007  42  42  0.120     4.733  0.072  0.072    1010  18  23  0.113 0.080 0.070    4.677  0.105  0.105     996  24  22  0.113 0.070 0.070     4.545  7.514  0.939     966   1566    196  0.128     -1    apo 
  10550429  4885  86   3.030 0.006  -0.001 0.060     6.236  0.123  0.123     389  17  17  0.125     6.082  0.120  0.120     379  16  16  0.124     6.289  0.038  0.085     392   4   5  0.033 0.070 0.080    6.048  0.118  0.036     377   7   4  0.013 0.070 0.070     7.199  1.245  0.830     451     77     55  0.138     -1    apo 
  10552202  4798  86   2.496 0.008  -0.562 0.060    10.929  0.273  0.273    1657  77  77  0.188    10.227  0.255  0.255    1551  72  72  0.187    11.076  0.184  0.167    1698  31  27  0.263 0.070 0.080   11.135  0.247  0.179    1706  41  34  0.273 0.070 0.080     9.022 22.380  2.713    1466   3465    385  0.192     -1    apo 
  10582841  4985  86   2.375 0.010  -0.377 0.060     9.070  1.348  1.348    1164 178 178  0.193     9.162  1.362  1.362    1176 180 180  0.193    10.268  0.389  0.239    1268  52  33  0.223 0.080 0.070   10.268  0.389  0.239    1268  52  33  0.223 0.080 0.070     6.147 40.580  2.387     818   5247    250  0.199      1    apo 
  10586004  5770  83   4.092 0.013   0.290 0.100     1.720  0.090  0.090     425  26  26  0.039     1.770  0.092  0.092     437  27  27  0.041     1.698  0.034  0.046     419  11  13  0.033 0.220 0.200    1.715  0.028  0.038     425   9  11  0.043 0.220 0.200     1.554  0.195  0.171     374     49     37  0.035      0    spc 
  10587122  4706  86   2.487 0.012   0.098 0.060    10.481  0.391  0.391     485  26  26  0.057    10.526  0.392  0.392     487  27  27  0.057    11.380  0.092  0.080     515   5   5  0.203 0.090 0.100   11.393  0.139  0.081     516   6   4  0.213 0.080 0.100    11.183  1.960  1.307     504     93     46  0.060      1    apo 
  10587702  4560  86   2.564 0.006   0.030 0.060    10.206  0.217  0.217    1472  67  67  0.092     9.628  0.205  0.205    1389  63  63  0.089    10.144  0.252  0.202    1460  43  29  0.133 0.100 0.100    9.596  0.232  0.193    1376  36  25  0.103 0.090 0.090     6.389  4.312  1.176     956    576    192  0.083     -1    apo 
  10592249  4690  86   2.478 0.007   0.116 0.060    11.156  0.316  0.316    1687  82  82  0.088    11.218  0.318  0.318    1697  82  82  0.088    11.455  0.159  0.102    1692  25  15  0.203 0.080 0.080   11.478  0.148  0.114    1694  25  18  0.203 0.080 0.080    10.152 29.850  3.731    1554   4505    483  0.091      1    apo 
  10592802  4876  86   2.361 0.011  -0.478 0.060     9.098  0.336  0.336     673  36  36  0.095     9.190  0.340  0.340     680  37  37  0.095     9.959  0.147  0.118     718  12   9  0.223 0.070 0.070    9.984  0.149  0.119     719  11   9  0.213 0.070 0.070    11.521  4.263  2.131     869    319    160  0.107      1    apo 
  10592924  4863  86   2.630 0.007  -0.333 0.060     9.691  0.216  0.216    1533  68  68  0.118     9.252  0.206  0.206    1463  64  64  0.117     9.583  0.239  0.120    1502  39  21  0.133 0.070 0.070    9.142  1.414  0.074    1438 240  25  0.123 0.160 0.090     8.609 12.926  1.915    1363   1984    331  0.120     -1    apo 
  10593351  5760  77   3.648 0.007   0.150 0.101     2.876  0.068  0.068     484  19  19  0.076     2.992  0.071  0.071     503  19  19  0.077     3.028  0.024  0.030     512   4   5  0.143 0.070 0.070    3.057  0.031  0.028     516   5   5  0.103 0.070 0.070     3.626  0.982  0.491     628    152     83  0.086      0    spc 
  10597648  4401  86   2.441 0.009   0.310 0.060    11.712  0.296  0.296     958  47  47  0.194    11.016  0.279  0.279     901  44  44  0.192    11.749  0.188  0.141     955  17  13  0.303 0.080 0.090   11.747  0.188  0.141     957  17  14  0.303 0.080 0.090    12.364  7.011  2.337     999    540    196  0.205     -1    apo 
  10598558  4861  86   2.549 0.007  -0.122 0.060    11.220  0.270  0.270     914  41  41  0.189    11.325  0.272  0.272     923  42  42  0.190    11.236  0.135  0.034     908  15   5  0.153 0.080 0.070   11.257  0.186  0.051     908  18   5  0.163 0.070 0.070    11.030  5.112  1.917     932    407    148  0.198      1    apo 
  10599712  4771  86   2.482 0.009  -0.050 0.060    11.439  0.372  0.372    1266  64  64  0.140    11.510  0.374  0.374    1274  65  65  0.140    11.309  0.272  0.085    1233  32  12  0.193 0.080 0.080   11.327  0.305  0.094    1233  36  13  0.193 0.080 0.080     9.762  6.016  1.755    1133    695    232  0.140      1    apo 
  10602015  4932  86   3.174 0.005   0.050 0.060     4.885  0.098  0.098     640  29  29  0.128     4.838  0.097  0.097     634  28  28  0.127     4.918  0.052  0.037     636  14   5  0.163 0.080 0.090    4.714  0.052  0.056     607   8   7  0.153 0.070 0.070     4.739  1.154  0.641     614    148     89  0.129      0    apo 
  10602976  4877  86   2.465 0.010  -0.227 0.060    10.803  0.333  0.333    1683  83  83  0.204    10.870  0.335  0.335    1694  84  84  0.208    11.151  0.146  0.123    1706  26  21  0.243 0.070 0.070   11.166  0.157  0.123    1709  27  21  0.243 0.070 0.070     7.611 11.020  1.695    1163   1663    277  0.216      1    apo 
  10603958  4756  86   2.376 0.022  -0.373 0.060    10.852  0.651  0.651    1368  98  98  0.214    10.189  0.612  0.612    1285  92  92  0.202    10.738  0.363  0.297    1334  48  43  0.343 0.080 0.070   10.774  0.363  0.297    1332  48  43  0.343 0.070 0.070     7.028 24.935  1.918     866   3102    230  0.243     -1    apo 
  10604255  4683  86   2.372 0.020  -0.092 0.060    10.984  0.655  0.655     650  47  47  0.172    10.977  0.654  0.654     649  47  47  0.171    10.969  0.284  0.256     633  20  16  0.223 0.080 0.080   10.964  0.284  0.256     633  20  18  0.223 0.080 0.080    12.682  3.131  1.789     748    177     98  0.186      1    apo 
  10604460  4578  86   2.380 0.013   0.127 0.060    10.935  0.430  0.430    1028  58  58  0.197    10.362  0.407  0.407     975  55  55  0.194    11.304  0.147  0.261    1042  15  27  0.203 0.090 0.080   11.318  0.131  0.261    1042  15  27  0.203 0.090 0.080     8.290  3.362  1.121     822    304    152  0.190     -1    apo 
  10610250  4676  86   3.088 0.005   0.143 0.060     5.196  0.096  0.096     677  30  30  0.165     4.988  0.092  0.092     650  28  28  0.164     5.380  0.016  0.308     700   5  42  0.223 0.090 0.110    5.151  0.051  0.046     672   7   7  0.263 0.070 0.080     4.912  6.162  0.822     634    770    103  0.178      0    apo 
  10614602  4637  86   2.146 0.016  -0.397 0.060    15.931  0.700  0.700    1665  99  99  0.155    14.845  0.652  0.652    1551  92  92  0.151    16.271  0.833  0.750    1681  95  78  0.213 0.090 0.090   15.355  0.852  0.774    1587  88  88  0.213 0.100 0.100    25.185 39.341  7.868    2559   4190    867  0.187     -1    apo 
  10614707  4856  86   2.465 0.016  -0.240 0.060    10.933  0.513  0.513    1198  73  73  0.134    10.998  0.516  0.516    1205  73  73  0.134    11.210  0.237  0.136    1204  29  15  0.223 0.070 0.070   11.213  0.270  0.135    1206  33  15  0.223 0.070 0.070    13.722 24.337  2.920    1548   2652    442  0.178      1    apo 
  10644253  6045  77   4.420 0.007   0.060 0.101     1.160  0.024  0.024      98   4   4  0.028     1.148  0.024  0.024      97   4   4  0.028     1.114  0.017  0.011      94   1   1  0.053 0.090 0.090    1.120  0.012  0.012      94   1   1  0.063 0.080 0.090     1.160  0.046  0.046      99      3      2  0.029      0    spc 
  10649096  4730  86   2.316 0.010  -0.153 0.060    11.614  0.359  0.359    1102  55  55  0.247    11.610  0.358  0.358    1102  55  55  0.247    11.643  0.293  0.323    1074  32  32  0.283 0.080 0.080   11.632  0.293  0.293    1073  32  32  0.283 0.080 0.080    18.673 45.732  5.081    1612   4336    377  0.252      1    apo 
  10653383  4863  86   2.512 0.008  -0.112 0.060    11.032  0.287  0.287    1215  56  56  0.153    11.129  0.289  0.289    1226  57  57  0.154    11.295  0.113  0.045    1227  14   7  0.093 0.080 0.080   11.293  0.147  0.045    1227  16   7  0.093 0.080 0.080    10.951 13.156  2.530    1182   1436    230  0.158      1    apo 
  10655953  6290  79   4.309 0.026   0.080 0.101     1.228  0.090  0.090     229  18  18  0.036     1.235  0.091  0.091     231  18  18  0.036     1.261  0.023  0.025     236   5   6  -0.057 0.070 0.080    1.259  0.023  0.025     236   5   6  -0.057 0.070 0.080     1.174  0.075  0.075     218     14     12  0.034      0    spc 
  10657633  4841  86   2.561 0.007  -0.469 0.060     9.461  0.214  0.214    1533  69  69  0.106     8.941  0.202  0.202    1449  65  65  0.105     9.482  0.140  0.209    1523  24  39  0.213 0.070 0.070    9.014  0.162  0.045    1443  19  10  0.203 0.070 0.070     4.909  6.693  1.071     814   1112    178  0.101     -1    apo 
  10659100  4634  86   2.340 0.020   0.046 0.060    14.036  0.748  0.748    1093  73  73  0.091    13.338  0.711  0.711    1039  70  70  0.088    13.612  0.978  0.734    1040  82  62  0.033 0.090 0.090   13.443  0.842  0.689    1031  71  58  0.043 0.090 0.090    24.192 57.790  6.668    1855   4535    504  0.121     -1    apo 
  10659842  4876  86   2.784 0.005  -0.296 0.060     8.288  0.154  0.154     599  26  26  0.078     7.942  0.148  0.148     574  25  25  0.075     8.264  0.133  0.199     597  13  13  0.093 0.070 0.070    7.890  0.125  0.125     568  12   9  0.063 0.070 0.070     8.133  1.887  1.049     579    137     68  0.079      0    apo 
  10662618  4738  86   2.410 0.014  -0.081 0.060    10.870  0.398  0.398    1145  62  62  0.204    10.893  0.399  0.399    1147  62  62  0.204    11.143  0.111  0.089    1150  14   9  0.213 0.080 0.080   11.128  0.116  0.083    1149  14   9  0.213 0.080 0.080    12.304 24.105  3.571    1299   2531    316  0.254      1    apo 
  10666932  4710  86   2.472 0.009   0.120 0.060    11.954  0.370  0.370    1374  69  69  0.200    12.052  0.373  0.373    1385  70  70  0.200    11.629  0.360  0.210    1314  44  30  0.153 0.080 0.080   11.674  0.390  0.240    1316  47  30  0.153 0.080 0.080    11.537 39.380  4.219    1242   4423    354  0.232      1    apo 
  10667966  4925  86   2.396 0.011  -0.470 0.060    10.159  0.311  0.311    1849  90  90  0.237    10.222  0.313  0.313    1861  91  91  0.237    10.137  0.496  0.213    1810  94  50  0.273 0.070 0.070   10.303  0.376  0.313    1834  72  59  0.273 0.070 0.070    38.845 10.323 19.708    7083   1867   3500  0.250      1    apo 
  10669876  4328  86   2.169 0.016  -0.063 0.060    14.976  0.593  0.593    1461  85  85  0.225    13.910  0.551  0.551    1358  79  79  0.212    15.353  0.501  0.626    1513  49  68  0.303 0.110 0.110   14.363  0.687  0.515    1409  76  51  0.293 0.110 0.100    12.959 12.393  2.609    1234   1182    236  0.240     -1    apo 
  10670371  5260  77   3.659 0.007  -0.100 0.101     3.108  0.106  0.106     432  20  20  0.108     3.161  0.108  0.108     439  21  21  0.109     2.963  0.036  0.067     409   4  10  0.233 0.080 0.090    2.978  0.036  0.049     411   4   9  0.203 0.090 0.080     2.023  0.173  0.144     280     24     17  0.071      0    spc 
  10670445  4584  86   2.376 0.011  -0.165 0.060    12.392  0.363  0.363    1082  54  54  0.155    11.622  0.340  0.340    1015  50  50  0.150    12.557  0.345  0.377    1093  31  42  0.273 0.110 0.100   12.173  0.551  0.551    1055  53  48  0.293 0.110 0.130    16.808 27.639  4.252    1528   2405    437  0.204     -1    apo 
  10678016  4571  86   2.366 0.009  -0.512 0.060    11.394  0.297  0.297    1593  77  77  0.239    10.511  0.274  0.274    1470  71  71  0.236    11.399  0.259  0.287    1615  44  44  0.283 0.070 0.070   10.674  0.290  0.237    1507  41  37  0.263 0.070 0.070     9.545 17.682  2.040    1377   2464    394  0.241     -1    apo 
  10683647  4576  86   2.442 0.012   0.282 0.060    10.368  0.336  0.336     686  36  36  0.114    10.371  0.336  0.336     687  36  36  0.114    11.474  0.080  0.114     746   7   7  0.163 0.070 0.070   11.466  0.080  0.102     746   7   7  0.173 0.070 0.070    17.470 49.061  3.925    1170   3139    262  0.441      1    apo 
  10684837  5172  86   2.850 0.009  -0.272 0.060     9.439  0.259  0.259    1016  46  46  0.215     9.670  0.265  0.265    1041  48  48  0.217     9.360  0.057  0.254     996   8  24  0.263 0.070 0.070    9.421  0.057  0.057    1002   7  10  0.253 0.070 0.070    13.772 28.244  4.035    1488   2940    367  0.253      1    apo 
  10709799  4503  86   2.463 0.006  -0.077 0.060    11.019  0.230  0.230     970  44  44  0.124    10.317  0.215  0.215     908  42  42  0.123    11.273  0.124  0.056     998  11   8  0.333 0.080 0.100   11.278  0.124  0.384     997  11  39  0.333 0.080 0.100    10.116 58.439  3.896     924   5212    359  0.132     -1    apo 
  10709834  6626  77   4.131 0.007   0.030 0.101     1.962  0.043  0.043     265   9   9  0.056     1.804  0.040  0.040     244   9   9  0.052     1.821  0.005  0.027     247   1   2  0.023 0.070 0.070    1.787  0.014  0.021     243   3   4  0.083 0.070 0.070     1.728  0.132  0.117     233     18     14  0.049      0    spc 
  10711145  4916  86   2.434 0.009  -0.296 0.060    10.876  0.304  0.304    1657  78  78  0.107    10.944  0.306  0.306    1668  78  78  0.107    11.033  0.133  0.100    1630  25  17  0.263 0.070 0.070   11.043  0.166  0.100    1630  27  17  0.263 0.070 0.070    11.887 34.419  5.099    1662   5425    603  0.108      1    apo 
  10717090  5784  77   4.155 0.062   0.330 0.101     1.593  0.255  0.255     301  49  49  0.039     1.625  0.260  0.260     307  50  50  0.040     1.543  0.051  0.051     290  10  10  0.103 0.080 0.080    1.556  0.047  0.047     292  10   9  0.103 0.080 0.080     1.507  0.128  0.100     285     22     18  0.038      0    spc 
  10718491  4714  86   2.587 0.008  -0.031 0.060    10.265  0.263  0.263    1257  60  60  0.100     9.786  0.250  0.250    1199  57  57  0.099    10.419  0.575  0.418    1261  76  57  0.183 0.130 0.110   10.917  0.197  1.181    1333  19 130  0.273 0.100 0.130    11.102 34.744  4.009    1276   4137    360  0.105     -1    apo 
  10718832  4601  86   2.172 0.032  -0.041 0.060    15.469  1.203  1.203    1820 160 160  0.114    14.568  1.133  1.133    1714 151 151  0.113    17.247  0.933  2.176    2000 122 284  0.133 0.100 0.100   16.878  1.390  2.085    1942 179 269  0.143 0.090 0.090    25.363 37.604  9.401    2919   4462   1164  0.115     -1    apo 
  10721900  4688  86   2.469 0.014   0.169 0.060    11.873  0.432  0.432    1642  89  89  0.121    11.972  0.435  0.435    1656  90  90  0.122    11.582  0.360  0.240    1568  57  33  0.063 0.080 0.080   11.582  0.390  0.240    1570  59  34  0.063 0.080 0.080    13.471 33.193  4.426    1857   4629    514  0.129      1    apo 
  10722175  4758  86   2.957 0.005   0.149 0.060     6.752  0.132  0.132     371  16  16  0.070     6.529  0.127  0.127     359  16  16  0.068     6.767  0.123  0.192     368   7  12  0.103 0.090 0.080    6.436  0.142  0.155     349   8   8  0.093 0.080 0.080     7.171  1.015  0.761     391     51     33  0.074      0    apo 
  10723388  4725  86   2.381 0.017  -0.136 0.060     9.801  0.418  0.418    1319  77  77  0.122     9.258  0.395  0.395    1246  73  73  0.121    11.056  0.077  0.077    1463  12  12  0.193 0.080 0.080   11.056  0.088  0.077    1463  12  10  0.193 0.080 0.080    21.006 32.540  7.810    2831   4377   1056  0.125     -1    apo 
  10724027  4822  86   2.398 0.018  -0.200 0.060    10.358  0.461  0.461    1363  81  81  0.148    10.392  0.463  0.463    1368  81  81  0.148    11.001  0.109  0.098    1418  15  13  0.173 0.070 0.080   11.005  0.109  0.098    1418  15  14  0.173 0.070 0.080    12.193 30.676  3.681    1763   3998    480  0.152      1    apo 
  10727922  6054  77   3.949 0.023  -0.170 0.101     1.930  0.179  0.179     409  40  40  0.088     1.958  0.182  0.182     415  41  41  0.090     1.877  0.056  0.056     399  13  13  0.063 0.080 0.080    1.885  0.057  0.057     400  13  12  0.063 0.080 0.080     1.594  0.182  0.156     336     39     29  0.079      0    spc 
  10728179  4898  86   2.484 0.010  -0.191 0.060    10.830  0.361  0.361     687  35  35  0.144    10.919  0.364  0.364     692  35  35  0.145    11.242  0.113  0.113     698   8   8  0.153 0.070 0.080   11.252  0.113  0.113     698   8   8  0.153 0.070 0.080    11.418  2.881  1.801     714    173     99  0.151      1    apo 
  10731424  6190  78   3.785 0.022   0.020 0.101     2.853  0.361  0.361     755  98  98  0.187     2.815  0.356  0.356     745  97  97  0.185     2.691  0.113  0.125     720  30  37  0.043 0.070 0.080    2.683  0.100  0.125     721  27  37  0.043 0.080 0.080     3.647  8.418  1.010     967   2225    267  0.208      0    spc 
  10735926  4925  86   2.472 0.022  -0.244 0.060    11.119  0.675  0.675    1322  95  95  0.125    11.225  0.682  0.682    1335  96  96  0.126    11.296  0.372  0.200    1313  47  27  0.223 0.070 0.080   11.321  0.409  0.239    1311  52  28  0.223 0.070 0.080     9.009 38.491  3.396     974   4558    365  0.280      1    apo 
  10742794  4725  86   2.368 0.009  -0.224 0.060    10.297  0.306  0.306    1551  76  76  0.170    10.290  0.306  0.306    1550  76  76  0.170    10.526  0.209  0.188    1551  31  31  0.303 0.070 0.070   10.544  0.188  0.188    1553  31  31  0.303 0.070 0.070    11.573 29.462  3.683    1732   4327    464  0.268      1    apo 
  10743092  4594  86   2.168 0.011  -0.456 0.060    14.948  0.471  0.471    1911  97  97  0.271    13.863  0.436  0.436    1773  90  90  0.258    15.100  0.424  0.477    1929  64  64  0.303 0.100 0.090   14.118  0.643  0.515    1799  82  66  0.293 0.110 0.090     9.252 17.767  1.974    1201   2308    288  0.271     -1    apo 
  10747862  4542  86   2.381 0.011  -0.402 0.060    11.353  0.339  0.339    1267  64  64  0.182    10.505  0.313  0.313    1173  59  59  0.178    11.434  0.386  0.316    1284  43  36  0.333 0.070 0.070   10.766  0.242  0.322    1208  27  39  0.323 0.070 0.070    12.516 40.929  4.723    1394   4520    522  0.256     -1    apo 
  10749235  4734  86   2.517 0.021   0.107 0.060    10.728  0.714  0.714    2020 156 156  0.204    10.798  0.718  0.718    2033 157 157  0.204    11.414  0.252  0.092    2113  54  22  0.273 0.080 0.080   11.424  0.258  0.103    2112  55  21  0.273 0.080 0.080    19.282 22.673  9.069    2910   4656   1270  0.387      1    apo 
  10752913  4832  86   3.270 0.005  -0.251 0.060     3.874  0.071  0.071     312  14  14  0.200     3.729  0.069  0.069     300  13  13  0.190     3.860  0.116  0.058     316   9   6  0.203 0.070 0.080    3.799  0.062  0.045     310   6   4  0.173 0.070 0.070     4.413  0.628  0.448     354     47     36  0.211     -1    apo 
  10777816  5044  86   3.245 0.004  -0.178 0.060     4.720  0.082  0.082     720  30  30  0.205     4.663  0.081  0.081     712  29  29  0.204     4.721  0.081  0.086     718  11  15  0.193 0.070 0.070    4.623  0.085  0.094     700  17  14  0.193 0.080 0.090     4.382  7.592  0.990     700   1183    142  0.217      0    apo 
  10778969  4861  86   2.479 0.008  -0.192 0.060    10.876  0.285  0.285    1834  85  85  0.176    10.956  0.287  0.287    1848  86  86  0.176    11.224  0.089  0.134    1854  20  22  0.273 0.070 0.080   11.234  0.101  0.101    1856  20  20  0.273 0.070 0.080    12.607 28.995  4.677    1848   5129    733  0.177      1    apo 
  10779177  5037  86   3.285 0.005  -0.263 0.060     4.317  0.076  0.076     740  30  30  0.111     4.258  0.075  0.075     730  30  30  0.110     4.299  0.086  0.052     735  14  11  0.143 0.070 0.070    4.275  0.069  0.039     731  12   9  0.143 0.070 0.070     4.356  6.247  0.750     804   1131    174  0.129     -1    apo 
  10789202  4554  86   2.537 0.010   0.233 0.060    11.482  0.321  0.321     825  41  41  0.089    10.922  0.306  0.306     785  39  39  0.087    11.534  0.128  0.105     822  10   9  0.173 0.080 0.090   11.566  0.087  0.140     825  10  10  0.173 0.080 0.090    14.397 11.152  2.909     979    800    160  0.109     -1    apo 
  10792949  4721  86   2.552 0.010   0.266 0.060    11.012  0.335  0.335     777  39  39  0.124    11.109  0.338  0.338     783  40  40  0.125    11.436  0.081  0.127     793   9   9  0.083 0.090 0.090   11.446  0.126  0.115     794  10   9  0.073 0.090 0.090    10.212  3.891  1.621     747    263    120  0.127      1    apo 
  10793771  4865  86   2.806 0.006   0.079 0.060     9.738  0.199  0.199     802  35  35  0.129     9.545  0.195  0.195     786  35  35  0.128     9.633  0.245  0.196     793  18  20  0.213 0.070 0.080    9.852  0.099  0.296     808  10  24  0.213 0.070 0.080    10.897  5.975  1.992     918    496    180  0.137     -1    apo 
  10793872  4788  86   3.165 0.004  -0.245 0.060     4.416  0.077  0.077     666  29  29  0.114     4.209  0.074  0.074     635  27  27  0.110     4.514  0.023  0.032     687   5   6  0.163 0.070 0.080    4.292  0.056  0.056     653  10   9  0.213 0.070 0.070     5.182 10.130  1.169     873   1679    210  0.146      0    apo 
  10794838  4817  86   2.443 0.011  -0.231 0.060    10.653  0.347  0.347     932  48  48  0.110    10.674  0.347  0.347     934  48  48  0.110    11.095  0.122  0.100     958  12  10  0.133 0.070 0.080   11.107  0.133  0.100     959  13  10  0.133 0.070 0.070     9.347  3.972  1.589     813    333    133  0.110      1    apo 
  10794845  6126  77   4.405 0.110  -0.180 0.101     1.248  0.333  0.333     203  55  55  0.020     1.238  0.330  0.330     201  54  54  0.019     1.110  0.034  0.034     180   6   6  0.023 0.070 0.080    1.110  0.037  0.034     180   6   6  0.023 0.070 0.080     1.113  0.072  0.076     178     12     10  0.016      0    spc 
  10799530  4720  86   2.478 0.017   0.059 0.060    10.991  0.514  0.514    1532  94  94  0.200    11.048  0.517  0.517    1540  94  94  0.200    11.382  0.298  0.105    1563  39  16  0.233 0.080 0.080   11.373  0.298  0.105    1564  42  16  0.233 0.070 0.080     7.973 38.889  2.682     968   5558    397  0.237      1    apo 
  10801063  4843  86   3.209 0.004  -0.317 0.060     4.196  0.073  0.073     369  16  16  0.169     4.019  0.070  0.070     353  15  15  0.166     4.255  0.034  0.034     378   4   4  0.193 0.070 0.070    4.107  0.140  0.049     365  12   5  0.243 0.070 0.090     4.672  0.679  0.485     403     59     35  0.176      0    apo 
  10802837  4865  86   2.678 0.006   0.108 0.060    10.380  0.315  0.315     704  35  35  0.122    10.511  0.319  0.319     713  35  35  0.122    10.631  0.395  0.132     711  30   6  0.173 0.070 0.090   10.931  0.369  0.406     734  25  30  0.163 0.080 0.090     9.781  2.552  1.276     669    162     88  0.121      1    apo 
  10816748  4659  86   2.422 0.010  -0.308 0.060    11.914  0.340  0.340    1634  81  81  0.216    11.164  0.319  0.319    1532  76  76  0.204    11.754  0.394  0.251    1604  53  41  0.343 0.100 0.080   11.181  0.364  0.264    1522  49  37  0.323 0.100 0.080    13.264 36.201  5.172    1889   4916    655  0.434     -1    apo 
  10842958  4889  86   2.410 0.010  -0.363 0.060    10.916  0.340  0.340    1064  52  52  0.154    10.967  0.341  0.341    1069  52  52  0.154    10.852  0.240  0.131    1038  25  14  0.143 0.070 0.070   10.854  0.300  0.136    1039  31  16  0.143 0.070 0.070    15.177 46.464  5.576    1476   4486    538  0.161      1    apo 
  10847321  4657  86   2.737 0.006   0.119 0.060     8.525  0.177  0.177    1243  56  56  0.116     8.139  0.169  0.169    1187  53  53  0.115     8.565  0.142  0.142    1240  25  20  0.143 0.080 0.080    8.194  0.097  0.169    1181  19  21  0.113 0.080 0.080     5.687  3.041  1.106     853    456    166  0.111      0    apo 
  10848618  4781  86   2.412 0.010  -0.090 0.060    10.788  0.411  0.411     959  53  53  0.114    10.823  0.413  0.413     962  53  53  0.114    11.111  0.111  0.077     964  11   7  0.143 0.080 0.080   11.105  0.111  0.077     964  11   7  0.143 0.080 0.080    13.817 35.605  3.096    1178   3173    254  0.127      1    apo 
  10849541  4472  86   2.243 0.009  -0.277 0.060    14.124  0.384  0.384    1714  86  86  0.162    13.156  0.358  0.358    1597  80  80  0.161    14.291  0.322  0.430    1741  42  53  0.253 0.080 0.080   13.254  0.401  0.441    1616  49  49  0.203 0.080 0.080    16.659 42.059  6.008    2625   4668   1120  0.162     -1    apo 
  10857953  4665  86   2.422 0.016   0.078 0.060    10.720  0.473  0.473     909  54  54  0.092    10.742  0.474  0.474     911  55  55  0.092    11.313  0.169  0.101     940  14   8  0.083 0.080 0.080   11.308  0.168  0.084     940  15   8  0.083 0.080 0.080     9.530  4.454  1.781     835    362    132  0.094      1    apo 
  10858520  4506  86   2.424 0.007   0.104 0.060    12.129  0.269  0.269    1727  82  82  0.131    11.434  0.254  0.254    1628  77  77  0.130    12.194  0.272  0.248    1726  39  42  0.243 0.100 0.120   12.187  0.260  0.483    1725  42  74  0.253 0.090 0.100     6.372 13.865  1.733     938   1997    222  0.129     -1    apo 
  10858780  5616  77   4.085 0.042  -0.150 0.101     1.393  0.145  0.145     186  20  20  0.033     1.443  0.150  0.150     192  21  21  0.035     1.423  0.028  0.025     189   4   3  0.133 0.080 0.080    1.438  0.029  0.026     191   5   4  0.123 0.080 0.080     1.561  0.114  0.100     208     13     11  0.038      0    spc 
  10864711  4628  86   2.551 0.006  -0.087 0.060     9.995  0.211  0.211     944  43  43  0.151     9.417  0.199  0.199     890  40  40  0.148     9.955  0.222  0.123     936  26  12  0.123 0.080 0.080    9.237  0.202  0.110     869  19  12  0.063 0.080 0.070    11.798 18.585  2.655    1183   1799    288  0.182     -1    apo 
  10866415  4746  86   2.880 0.005  -0.005 0.060     6.667  0.127  0.127     738  32  32  0.100     6.406  0.122  0.122     709  31  31  0.098     6.803  0.014  0.259     746   6  27  0.163 0.080 0.090    6.306  0.142  0.026     692  17   6  0.123 0.080 0.080     4.796  3.566  1.070     531    408    102  0.094      0    apo 
  10879372  4544  86   2.407 0.015   0.331 0.060    11.597  0.481  0.481     737  47  47  0.103    11.604  0.481  0.481     737  47  47  0.103    11.592  0.346  0.231     719  21  14  0.083 0.080 0.080   11.594  0.346  0.202     720  23  16  0.083 0.080 0.080    12.382 59.912  3.524     796   3768    290  0.137      1    apo 
  10880958  4765  86   2.428 0.012  -0.106 0.060    10.568  0.353  0.353     897  46  46  0.193    10.594  0.354  0.354     899  47  47  0.193    11.143  0.089  0.067     927   8   7  0.293 0.070 0.080   11.139  0.089  0.067     927   8   6  0.293 0.070 0.080    20.941 58.396  6.041    1846   4839    717  0.433      1    apo 
  10881810  4937  86   3.082 0.005  -0.092 0.060     5.787  0.111  0.111     781  34  34  0.539     5.655  0.108  0.108     765  33  33  0.500     5.739  0.105  0.070     783  18  11  0.213 0.080 0.070    5.652  0.103  0.148     772  12  21  0.223 0.070 0.080     4.283  2.549  0.765     617    338    127  0.370      0    apo 
  10903016  4676  86   2.307 0.007  -0.434 0.060    13.110  0.317  0.317    1865  87  87  0.106    12.202  0.295  0.295    1736  81  81  0.106    13.210  0.186  0.213    1876  25  34  0.163 0.080 0.080   12.475  0.547  0.448    1772  74  68  0.163 0.110 0.090     6.306 12.411  1.432     996   1836    282  0.105     -1    apo 
  10903291  4995  86   2.455 0.009  -0.355 0.060    11.244  0.342  0.342    1951  95  95  0.130    11.377  0.346  0.346    1974  96  96  0.130    11.164  0.297  0.205    1895  53  39  0.103 0.080 0.070   11.205  0.314  0.228    1905  58  44  0.113 0.070 0.080     7.757 21.264  2.363    1248   3700    285  0.130      1    apo 
  10907196  4886  86   2.555 0.009  -0.114 0.060    11.187  0.420  0.420    1602  86  86  0.088    11.304  0.425  0.425    1619  87  87  0.088    11.273  0.188  0.068    1588  29  14  0.153 0.080 0.080   11.274  0.256  0.068    1590  36  17  0.153 0.080 0.080    12.868 27.707  3.325    2055   3931    655  0.089      1    apo 
  10908442  4844  86   2.494 0.009  -0.184 0.060    11.022  0.311  0.311     866  42  42  0.112    11.115  0.314  0.314     874  42  42  0.112    11.253  0.090  0.123     872  10  10  0.103 0.080 0.080   11.265  0.124  0.113     873  11  10  0.103 0.080 0.080    11.532  4.933  2.193     890    404    147  0.115      1    apo 
  10909629  6267  77   3.914 0.010  -0.120 0.101     2.229  0.060  0.060     427  17  17  0.067     2.193  0.059  0.059     420  17  17  0.067     2.213  0.020  0.034     426   4   8  0.063 0.070 0.080    2.197  0.010  0.033     423   4   6  0.063 0.070 0.080     2.519  0.432  0.309     490     82     58  0.068      0    spc 
  10910674  4623  86   2.463 0.007  -0.102 0.060    11.790  0.274  0.274    1295  60  60  0.124    11.129  0.259  0.259    1222  57  57  0.124    11.792  0.239  0.329    1292  26  39  0.243 0.090 0.110   11.660  0.293  0.545    1273  42  63  0.243 0.100 0.130    12.340 42.449  4.717    1242   4610    369  0.129     -1    apo 
  10918731  4686  86   2.562 0.009   0.202 0.060    11.352  0.298  0.298    1566  75  75  0.232    11.463  0.301  0.301    1581  76  76  0.233    11.441  0.206  0.103    1562  28  16  0.243 0.080 0.080   11.460  0.206  0.120    1567  33  19  0.233 0.080 0.080    19.309 35.666 10.403    2630   4846   1413  0.242      1    apo 
  10923629  6201  77   3.839 0.010   0.110 0.101     2.582  0.076  0.076     314  13  13  0.077     2.557  0.075  0.075     311  13  13  0.076     2.548  0.034  0.023     310   6   4  0.073 0.070 0.080    2.539  0.038  0.031     309   6   4  0.073 0.080 0.080     2.563  0.274  0.196     314     31     26  0.078      0    spc 
  10931578  4708  86   3.236 0.005   0.387 0.060     4.547  0.082  0.082     750  33  33  0.183     4.430  0.080  0.080     731  32  32  0.180     4.663  0.023  0.163     763   6  27  0.253 0.070 0.080    4.455  0.054  0.087     728   9  16  0.233 0.070 0.080     4.542  4.829  0.906     747    784    157  0.203      0    apo 
  10934758  4831  86   2.581 0.009   0.015 0.060    10.537  0.275  0.275     974  45  45  0.195    10.613  0.277  0.277     982  46  46  0.196    11.050  0.088  0.066    1009   9   7  0.203 0.070 0.070   11.063  0.077  0.055    1011   9   7  0.203 0.070 0.070     5.546  1.132  0.617     528    101     63  0.138      1    apo 
  10935853  5001  86   2.716 0.013  -0.101 0.060    10.544  0.432  0.432    1580  88  88  0.154    10.386  0.425  0.425    1557  87  87  0.154    10.660  0.235  0.299    1582  43  48  0.263 0.080 0.090   10.655  1.025  0.256    1591 144  52  0.263 0.080 0.090    12.956 31.453  3.932    1708   4636    535  0.371     -1    apo 
  10936833  4812  86   2.488 0.020  -0.087 0.060    10.628  0.899  0.899    1051  98  98  0.230    10.680  0.904  0.904    1056  98  98  0.230    11.300  0.300  0.069    1102  34  11  0.253 0.080 0.080   11.319  0.323  0.092    1103  36  11  0.253 0.080 0.080    12.250 11.886  2.641    1180   1145    269  0.249      1    apo 
  10937782  5012  77   3.343 0.006  -0.290 0.101     3.872  0.086  0.086     544  23  23  0.290     3.810  0.084  0.084     536  22  22  0.290     3.885  0.063  0.078     549  10  12  0.193 0.070 0.080    3.817  0.088  0.088     540  13  13  0.183 0.080 0.080     3.357  2.777  0.833     473    393     91  0.293      0    spc 
  10959362  5793  77   3.879 0.028   0.470 0.101     2.440  0.239  0.239     420  43  43  0.108     2.500  0.245  0.245     430  44  44  0.109     2.391  0.065  0.079     412  12  14  0.153 0.080 0.070    2.408  0.065  0.072     416  11  12  0.153 0.080 0.070     2.510  0.333  0.286     427     60     39  0.109      0    spc 
  10962775  4875  86   2.461 0.009  -0.301 0.060    11.520  0.456  0.456    1593  87  87  0.143    11.617  0.460  0.460    1606  88  88  0.143    11.324  0.413  0.275    1544  56  42  0.183 0.070 0.080   11.362  0.407  0.285    1547  62  43  0.183 0.070 0.080    14.196 32.402  4.629    1939   4606    532  0.144      1    apo 
  10963065  6104  74   4.298 0.004  -0.200 0.100     1.241  0.020  0.020      88   3   3  0.018     1.235  0.020  0.020      88   3   3  0.018     1.227  0.018  0.015      87   1   1  0.013 0.070 0.070    1.236  0.011  0.019      88   1   2  0.013 0.070 0.070     1.276  0.046  0.041      91      2      2  0.018      0    spc 
  10964584  4806  86   2.408 0.008  -0.456 0.060    10.231  0.314  0.314    1600  80  80  0.117     9.639  0.296  0.296    1508  76  76  0.115    10.811  0.097  0.227    1670  20  38  0.253 0.080 0.090   10.810  0.113  0.162    1671  20  28  0.263 0.070 0.070     7.799 21.108  1.759    1357   3403    408  0.119     -1    apo 
  10971974  5852  77   4.321 0.037  -0.070 0.101     1.227  0.121  0.121     258  27  27  0.040     1.224  0.120  0.120     258  27  27  0.040     1.156  0.029  0.029     242   7   7  0.053 0.080 0.080    1.161  0.029  0.029     244   7   7  0.053 0.080 0.080     1.184  0.123  0.102     250     24     18  0.039      0    spc 
  10972873  5710  77   3.961 0.004  -0.080 0.101     1.785  0.030  0.030     266  10  10  0.041     1.854  0.031  0.031     276  10  10  0.042     1.780  0.022  0.022     264   5   4  0.063 0.090 0.080    1.831  0.019  0.025     272   4   5  0.063 0.080 0.080     2.121  0.336  0.252     317     48     36  0.052      0    spc 
  10977629  4499  86   2.290 0.009   0.118 0.060    13.013  0.503  0.503    1572  89  89  0.163    12.983  0.502  0.502    1568  88  88  0.163    12.795  0.460  0.307    1523  58  43  0.153 0.080 0.080   12.766  0.422  0.345    1517  53  43  0.153 0.080 0.080     9.083 21.901  2.628    1082   2650    306  0.167      1    apo 
  10983401  4985  86   2.889 0.006   0.085 0.060     8.690  0.182  0.182     902  39  39  0.143     8.807  0.184  0.184     914  39  39  0.144     8.741  0.061  0.044     904   5   5  0.033 0.070 0.070    8.781  0.035  0.053     909   5   5  0.033 0.070 0.070    11.288 16.478  1.977    1236   1701    296  0.227      1    apo 
  10990438  5084  77   3.400 0.012  -0.030 0.101     3.789  0.201  0.201     526  33  33  0.183     3.815  0.202  0.202     529  33  33  0.183     3.914  0.158  0.142     541  22  22  0.133 0.090 0.090    3.910  0.158  0.174     540  25  25  0.133 0.090 0.090     3.631  0.615  0.439     510     82     54  0.183      0    spc 
  10991271  5052  86   2.788 0.011  -0.025 0.060     9.793  0.307  0.307    1461  71  71  0.235     9.750  0.305  0.305    1455  71  71  0.234     9.989  0.167  0.167    1481  30  24  0.183 0.070 0.070   10.039  0.198  0.173    1489  29  26  0.183 0.070 0.070     7.369  6.664  1.739    1029    943    218  0.230     -1    apo 
  10991398  4850  86   2.427 0.013  -0.218 0.060    10.563  0.377  0.377     656  35  35  0.150    10.596  0.378  0.378     658  35  35  0.150    11.097  0.089  0.078     675   7   5  0.153 0.070 0.070   11.094  0.100  0.078     676   7   6  0.153 0.070 0.070    13.227  5.496  2.442     818    333    133  0.170      1    apo 
  10991673  4675  86   2.521 0.009  -0.077 0.060    11.556  0.289  0.289    1341  63  63  0.217    10.967  0.274  0.274    1272  60  60  0.215    11.374  0.273  0.068    1310  37  10  0.363 0.080 0.090   11.343  0.318  0.068    1308  47  10  0.363 0.080 0.100    12.878 30.641  3.830    1473   3583    430  0.459     -1    apo 
  10992126  4430  86   1.780 0.016  -0.497 0.060    21.969  3.777  3.777    1785 316 316  0.199    20.208  3.474  3.474    1643 291 291  0.196    22.937  3.291  2.194    1820 278 185  0.343 0.100 0.100   22.455  3.340  1.948    1807 269 180  0.353 0.100 0.100    20.118 56.766  6.550    1459   4579    528  0.490     -1    apo 
  10992345  4628  86   2.648 0.010  -0.030 0.060     8.636  0.231  0.231     787  38  38  0.223     8.153  0.218  0.218     743  36  36  0.218     8.712  0.131  0.285     794  12  29  0.203 0.080 0.080    8.054  0.097  0.129     731   9  13  0.153 0.070 0.080     8.515  3.945  1.315     813    346    154  0.239     -1    apo 
  10992390  4160  86   1.734 0.029   0.012 0.060    26.019  2.218  2.218    2063 198 198  0.321    24.326  2.074  2.074    1930 185 185  0.315    26.194  2.148  2.148    2050 181 181  0.483 0.100 0.120   25.412  2.347  1.760    2002 194 159  0.483 0.110 0.120    12.323 60.096  4.623    1126   4828    426  0.421     -1    apo 
  10992711  4530  86   2.443 0.006  -0.274 0.060    11.140  0.243  0.243     655  31  31  0.296    10.379  0.227  0.227     610  29  29  0.294    11.131  0.289  0.178     663  17  12  0.253 0.090 0.080   10.465  0.250  0.208     623  16  12  0.243 0.070 0.070    12.227  4.909  2.104     746    279    140  0.303     -1    apo 
  11015261  4936  86   2.649 0.009  -0.138 0.060    10.822  0.281  0.281     870  40  40  0.124    10.971  0.284  0.284     882  40  40  0.125    11.066  0.011  0.188     884   5  12  0.133 0.070 0.070   11.061  0.011  0.111     885   5  11  0.133 0.070 0.070    34.291 57.570 13.285    2713   4543   1136  0.136      1    apo 
  11018922  4992  86   2.443 0.013  -0.391 0.060    10.956  0.483  0.483    1801 105 105  0.118    11.076  0.488  0.488    1821 106 106  0.118    11.082  0.306  0.195    1779  54  36  0.133 0.070 0.080   11.088  0.361  0.195    1780  63  36  0.133 0.070 0.080    10.784 21.320  3.280    1843   3547    568  0.120      1    apo 
  11020211  4800  86   2.939 0.005  -0.406 0.060     5.956  0.113  0.113     537  23  23  0.075     5.609  0.106  0.106     506  22  22  0.074     6.167  0.062  0.173     561   7  15  0.213 0.070 0.080    5.701  0.040  0.063     517   5   7  0.153 0.070 0.070     6.184  1.286  0.804     555    109     78  0.076      0    apo 
  11021413  5367  77   3.842 0.009  -0.060 0.101     1.995  0.072  0.072     204  10  10  0.046     2.067  0.075  0.075     211  10  10  0.047     2.043  0.045  0.041     208   5   5  0.133 0.090 0.090    2.080  0.050  0.046     211   6   5  0.123 0.090 0.090     2.168  0.155  0.136     221     14     12  0.048      0    spc 
  11026472  4843  86   2.874 0.007   0.080 0.060     8.263  0.185  0.185     886  40  40  0.133     8.035  0.180  0.180     862  39  39  0.132     8.695  0.044  0.514     930   7  59  0.243 0.090 0.110    8.734  0.052  0.577     937   7  48  0.243 0.080 0.100     7.293  3.321  0.996     809    351    122  0.134     -1    apo 
  11027005  4883  86   2.615 0.014   0.014 0.060    10.744  0.398  0.398    1040  56  56  0.135    10.881  0.404  0.404    1053  57  57  0.136    10.970  0.143  0.099    1046  14   9  0.133 0.070 0.080   11.048  0.100  0.133    1055  11  13  0.123 0.080 0.070    13.295 10.805  3.025    1296   1062    276  0.145      1    apo 
  11027406  5815  77   4.170 0.020  -0.300 0.101     1.262  0.063  0.063     175  10  10  0.030     1.290  0.065  0.065     179  11  11  0.031     1.271  0.021  0.015     177   4   3  -0.067 0.080 0.070    1.283  0.020  0.018     179   3   3  -0.067 0.080 0.070     1.407  0.129  0.097     196     16     13  0.034      0    spc 
  11029396  4624  86   2.364 0.022   0.077 0.060    10.511  0.706  0.706    1555 122 122  0.169    10.507  0.706  0.706    1554 122 122  0.169    11.096  0.297  0.270    1607  52  42  0.113 0.080 0.080   11.099  0.291  0.259    1608  52  47  0.113 0.080 0.080    13.407 29.927  4.434    1880   4445    513  0.172      1    apo 
  11029423  4625  86   2.779 0.005  -0.064 0.060     7.553  0.145  0.145     392  17  17  0.107     7.117  0.137  0.137     370  16  16  0.093     7.496  0.225  0.075     389  12   4  0.183 0.080 0.080    7.189  0.305  0.036     373  15   2  0.163 0.080 0.070     7.184  0.923  0.769     374     43     31  0.098      0    apo 
  11033302  4907  86   2.481 0.024  -0.282 0.060    11.640  0.687  0.687     832  58  58  0.106    11.760  0.695  0.695     840  59  59  0.107    11.300  0.485  0.243     795  37  20  0.133 0.070 0.080   11.338  0.557  0.278     794  42  20  0.133 0.070 0.080    17.432 30.951  3.714    1237   2158    259  0.136      1    apo 
  11037290  4751  86   2.544 0.009   0.100 0.060    11.779  0.309  0.309     945  45  45  0.134    11.348  0.297  0.297     910  43  43  0.134    11.646  0.229  0.258     924  20  24  0.143 0.080 0.080   11.692  0.257  0.257     927  20  22  0.143 0.080 0.080    15.268 27.061  3.247    1225   2140    257  0.237     -1    apo 
  11042388  4272  86   1.852 0.019  -0.387 0.060    21.983  1.137  1.137    2205 149 149  0.346    20.532  1.062  1.062    2059 139 139  0.345    22.184  1.151  1.035    2261 117 129  0.463 0.090 0.100   21.358  1.219  0.997    2165 124 102  0.453 0.100 0.100    15.690 52.468  5.622    1612   5206    578  0.349     -1    apo 
  11044315  5086  86   2.711 0.014  -0.092 0.060    12.252  0.462  0.462    1435  76  76  0.120    12.592  0.475  0.475    1475  78  78  0.121    12.085  0.036  0.144    1397  10  18  0.183 0.060 0.070   12.122  0.134  0.037    1406  11  13  0.183 0.070 0.070    11.872 17.226  2.461    1430   2012    322  0.126      1    apo 
  11044668  4862  86   2.617 0.006  -0.849 0.060     8.606  0.179  0.179    1787  78  78  0.176     7.962  0.166  0.166    1653  72  72  0.174     8.714  0.192  0.192    1816  36  40  0.323 0.070 0.070    8.281  0.211  0.062    1727  45  14  0.313 0.070 0.060     5.926 22.672  1.814    1237   4711    377  0.353     -1    apo 
  11045572  4674  86   2.707 0.006   0.101 0.060     9.410  0.189  0.189    1044  47  47  0.237     8.995  0.181  0.181     998  45  45  0.236     9.482  0.185  0.171    1051  17  19  0.213 0.090 0.090    9.280  0.977  0.305    1027 120  40  0.253 0.240 0.130    10.051 33.308  2.776    1138   3608    314  0.317      0    apo 
  11072852  4413  86   1.820 0.021  -0.040 0.060    20.888  1.579  1.579    1746 151 151  0.088    19.354  1.463  1.463    1618 140 140  0.088    22.213  1.152  0.461    1790  99  42  0.183 0.090 0.090   22.145  1.079  0.462    1784  93  37  0.193 0.080 0.090    21.211 49.572  6.197    1612   4235    489  0.088     -1    apo 
  11074380  5109  77   3.684 0.015   0.120 0.101     2.657  0.193  0.193     405  33  33  0.078     2.705  0.196  0.196     413  33  33  0.080     2.750  0.096  0.096     414  15  17  0.223 0.090 0.100    2.750  0.099  0.088     417  15  17  0.223 0.090 0.100     2.754  0.347  0.270     416     50     36  0.083      0    spc 
  11074543  4664  86   2.661 0.008  -0.224 0.060     8.361  0.200  0.200    1243  58  58  0.143     7.836  0.187  0.187    1165  55  55  0.134     8.360  0.276  0.379    1244  46  57  0.173 0.090 0.080    8.101  0.133  0.061    1206  22   9  0.203 0.070 0.080     7.341 19.875  2.056    1067   2897    290  0.147     -1    apo 
  11075908  4829  86   2.482 0.009  -0.129 0.060    10.510  0.279  0.279    1652  79  79  0.142    10.553  0.280  0.280    1659  79  79  0.145    11.198  0.084  0.151    1728  16  26  0.233 0.080 0.080   11.223  0.090  0.101    1733  16  19  0.243 0.070 0.080    16.453 28.755  6.162    2516   4620    924  0.285      1    apo 
  11076239  4114  86   1.419 0.021   0.009 0.060    31.905  5.257  5.257    1599 273 273  0.089    29.169  4.806  4.806    1462 250 250  0.088    39.489  9.254  6.169    1955 492 328  -0.137 0.210 0.120   39.740 10.976  6.403    2011 572 381  -0.127 0.220 0.130    27.791 105.962 11.353    1375   5379    556  0.092     -1    apo 
  11081729  6548  83   4.263 0.005   0.110 0.101     1.506  0.028  0.028     139   5   5  0.075     1.462  0.027  0.027     135   5   5  0.073     1.469  0.018  0.024     136   2   3  0.013 0.070 0.070    1.444  0.009  0.019     134   1   2  0.033 0.070 0.070     1.461  0.076  0.067     136      6      5  0.074      0    spc 
  11082784  5654  77   3.874 0.015  -0.250 0.101     2.036  0.112  0.112     428  27  27  0.072     2.111  0.117  0.117     444  28  28  0.073     1.977  0.044  0.044     417  11  10  0.033 0.080 0.080    2.004  0.050  0.050     423  11  10  0.033 0.080 0.080     1.952  0.309  0.193     420     61     45  0.071      0    spc 
  11083308  6080  77   3.915 0.020  -0.030 0.101     2.085  0.148  0.148     491  38  38  0.048     2.113  0.150  0.150     498  38  38  0.049     2.083  0.094  0.065     491  24  18  0.083 0.080 0.080    2.095  0.091  0.068     494  23  16  0.083 0.080 0.080     1.567  8.989  0.409     367   2063     78  0.083      0    spc 
  11083613  4769  86   2.852 0.005  -0.476 0.060     6.395  0.122  0.122     946  41  41  0.139     5.974  0.114  0.114     884  38  38  0.137     6.546  0.052  0.046     977   9   6  0.273 0.070 0.070    6.152  0.084  0.150     915  15  22  0.213 0.080 0.070     7.091 19.250  1.604    1025   2822    226  0.165      0    apo 
  11083701  4703  86   2.398 0.014  -0.018 0.060    11.147  0.420  0.420    1635  89  89  0.164    11.186  0.421  0.421    1640  90  90  0.164    11.178  0.203  0.135    1600  32  24  0.203 0.070 0.080   11.178  0.203  0.135    1600  34  24  0.203 0.070 0.080     9.810 18.419  2.125    1479   2787    429  0.165      1    apo 
  11084022  4664  86   2.552 0.008  -0.048 0.060    10.904  0.252  0.252    1336  61  61  0.163    10.346  0.239  0.239    1268  58  58  0.160    11.230  0.045  0.079    1374   8  11  0.283 0.080 0.080   11.226  0.045  0.022    1375   7   8  0.293 0.070 0.080     9.915 18.346  2.117    1246   2311    356  0.176     -1    apo 
  11084620  4552  86   2.309 0.017   0.359 0.060    15.142  0.739  0.739    1994 126 126  0.120    14.459  0.706  0.706    1904 121 121  0.120    14.860  0.894  0.894    1911 126 126  0.013 0.090 0.090   14.654  0.819  0.737    1889 115 115  0.013 0.090 0.090    10.109 18.000  2.160    1342   2366    378  0.120     -1    apo 
  11085809  4911  86   2.464 0.009  -0.351 0.060    10.593  0.365  0.365    1725  88  88  0.122    10.674  0.368  0.368    1739  89  89  0.122    11.071  0.185  0.168    1776  36  29  0.133 0.070 0.070   11.099  0.224  0.179    1781  40  32  0.133 0.070 0.070     8.461 17.866  2.144    1341   2868    331  0.129      1    apo 
  11090395  4863  86   2.482 0.015  -0.220 0.060    10.837  0.456  0.456    1525  87  87  0.207    10.916  0.459  0.459    1536  87  87  0.207    11.246  0.157  0.135    1559  26  21  0.213 0.070 0.070   11.236  0.169  0.135    1561  28  22  0.213 0.070 0.070    10.020 34.530  3.837    1458   4881    563  0.257      1    apo 
  11098033  6076  77   3.930 0.059  -0.150 0.101     2.158  0.388  0.388     519  95  95  0.085     2.165  0.389  0.389     520  95  95  0.085     2.004  0.098  0.089     484  24  21  0.043 0.080 0.080    2.010  0.092  0.083     486  24  22  0.043 0.080 0.080     2.182  5.620  0.468     482   1238    118  0.109      0    spc 
  11126673  4698  86   2.643 0.008  -0.110 0.060     9.158  0.226  0.226     535  26  26  0.087     8.672  0.214  0.214     507  24  24  0.085     9.166  0.238  0.128     531  13   9  0.193 0.080 0.080    8.583  0.139  0.174     496   8  11  0.153 0.070 0.080     9.524  3.582  1.433     555    196     87  0.092     -1    apo 
  11127479  5951  77   4.222 0.028   0.180 0.101     1.345  0.090  0.090     269  20  20  0.073     1.370  0.092  0.092     274  20  20  0.073     1.370  0.022  0.030     273   6   7  0.093 0.080 0.080    1.379  0.022  0.028     274   6   6  0.093 0.080 0.080     1.257  0.101  0.101     247     21     15  0.070      0    spc 
  11128910  4874  86   2.482 0.009  -0.155 0.060    11.616  0.413  0.413    1402  74  74  0.084    11.727  0.417  0.417    1416  75  75  0.084    11.310  0.393  0.139    1335  46  22  0.163 0.070 0.080   11.352  0.393  0.162    1338  49  25  0.163 0.070 0.080    12.490 29.046  3.227    1474   3439    430  0.086      1    apo 
  11129945  4851  86   2.607 0.013   0.009 0.060    11.120  0.374  0.374    1738  89  89  0.128    11.263  0.378  0.378    1760  91  91  0.128    11.113  0.168  0.134    1712  28  28  0.163 0.080 0.080   11.123  0.204  0.136    1713  31  28  0.163 0.080 0.080    11.362 30.747  3.843    1670   4760    649  0.131      1    apo 
  11133100  6149  77   3.882 0.032   0.010 0.101     2.734  0.396  0.396     467  69  69  0.081     2.685  0.389  0.389     459  68  68  0.080     2.356  0.108  0.120     402  21  21  0.113 0.080 0.080    2.369  0.108  0.119     404  19  20  0.113 0.080 0.080     3.057  1.295  0.555     554    202    101  0.099      0    spc 
  11133969  4686  86   2.380 0.019  -0.226 0.060    11.417  0.594  0.594     619  41  41  0.100    11.351  0.591  0.591     615  40  40  0.099    11.078  0.476  0.317     586  29  19  0.213 0.080 0.090   11.024  0.340  0.306     584  18  18  0.223 0.080 0.090    12.510  2.977  1.654     656    159     79  0.103      1    apo 
  11135286  4615  86   2.463 0.015   0.234 0.060    11.252  0.490  0.490    1315  79  79  0.169    11.313  0.493  0.493    1323  79  79  0.169    11.546  0.205  0.154    1322  26  18  0.183 0.080 0.080   11.551  0.221  0.170    1324  27  20  0.183 0.080 0.080    13.030 32.045  4.006    1595   3879    575  0.179      1    apo 
  11136338  4746  86   2.332 0.028  -0.258 0.060    11.533  0.926  0.926     790  71  71  0.119    10.908  0.876  0.876     748  67  67  0.116    11.620  0.907  0.488     780  66  35  0.213 0.080 0.080   11.605  0.837  0.488     780  61  35  0.213 0.080 0.080    11.093 16.271  2.441     792   1160    186  0.141     -1    apo 
  11137075  5529  77   4.007 0.004  -0.130 0.101     1.598  0.029  0.029     244   9   9  0.059     1.660  0.031  0.031     253   9   9  0.060     1.599  0.022  0.022     243   4   4  0.093 0.080 0.080    1.639  0.025  0.022     250   5   5  0.083 0.080 0.080     1.711  0.155  0.133     262     21     18  0.061      0    spc 
  11138101  6168  77   3.790 0.036  -0.070 0.101     2.140  0.187  0.187     386  36  36  0.064     2.190  0.191  0.191     395  36  36  0.065     2.341  0.092  0.042     421  19   9  0.103 0.080 0.080    2.350  0.076  0.041     422  16   9  0.103 0.080 0.080     2.702  0.390  0.260     489     72     48  0.071      0    spc 
  11138542  4689  86   2.082 0.034  -0.392 0.060    20.665  1.718  1.718    2051 189 189  0.155    19.545  1.625  1.625    1940 179 179  0.154    20.773  1.885  0.754    2057 190  95  0.143 0.080 0.080   20.656  1.919  0.685    2026 206  74  0.153 0.080 0.090    31.266 43.347 11.670    2993   4390   1013  0.158     -1    apo 
  11146152  4621  86   2.403 0.008   0.194 0.060    13.104  0.356  0.356    1355  66  66  0.188    12.505  0.340  0.340    1293  63  63  0.186    12.991  0.285  0.182    1326  29  21  0.123 0.080 0.080   13.012  0.272  0.175    1327  29  21  0.123 0.080 0.080    25.691 47.518 13.860    2680   4753   1331  0.207     -1    apo 
  11152753  4837  86   2.547 0.011   0.049 0.060    11.399  0.683  0.683    1503 107 107  0.235    11.515  0.689  0.689    1518 108 108  0.235    11.374  0.364  0.114    1476  50  18  0.163 0.080 0.080   11.379  0.398  0.114    1478  55  18  0.163 0.080 0.080    10.572 34.710  3.857    1497   4485    561  0.328      1    apo 
  11175619  4776  86   2.361 0.012  -0.416 0.060    10.510  0.441  0.441     927  53  53  0.132    10.441  0.438  0.438     921  53  53  0.132    10.650  0.291  0.291     924  28  28  0.203 0.080 0.080   10.678  0.291  0.291     926  28  28  0.203 0.080 0.070     9.724  5.240  1.747     891    481    175  0.135      1    apo 
  11177727  4558  86   2.391 0.011  -0.175 0.060    11.470  0.339  0.339    1424  72  72  0.111    10.700  0.316  0.316    1328  67  67  0.110    11.424  0.504  0.294    1413  71  48  0.223 0.100 0.100   11.083  0.342  0.531    1368  43  59  0.223 0.120 0.130     5.456 39.858  1.627     671   4936    197  0.114     -1    apo 
  11180468  4659  86   2.609 0.008   0.146 0.060    10.533  0.256  0.256     810  39  39  0.079    10.074  0.245  0.245     775  38  38  0.078    10.884  0.066  0.295     829   6   7  0.243 0.080 0.090   10.925  0.153  0.011     830  11   4  0.253 0.070 0.070     9.684 30.953  2.579     737   2304    192  0.094     -1    apo 
  11188067  4691  86   2.488 0.007   0.134 0.060    10.894  0.294  0.294    1122  55  55  0.214    10.954  0.296  0.296    1128  55  55  0.214    11.424  0.114  0.114    1155  13  12  0.263 0.090 0.100   11.428  0.115  0.104    1156  13  11  0.253 0.090 0.090    11.624 12.489  2.342    1171   1287    257  0.245      1    apo 
  11188192  4781  86   3.247 0.005  -0.109 0.060     4.124  0.073  0.073     487  21  21  0.124     3.968  0.071  0.071     468  20  20  0.122     4.113  0.069  0.063     489   8   9  0.163 0.070 0.070    4.075  0.037  0.049     484   4   7  0.133 0.070 0.080     4.447  3.404  0.851     498    373     81  0.151     -1    apo 
  11188219  5853  77   4.214 0.086   0.130 0.101     1.246  0.257  0.257     235  49  49  0.065     1.274  0.262  0.262     240  50  50  0.066     1.321  0.036  0.036     249   8   8  0.073 0.080 0.080    1.331  0.037  0.037     250   8   7  0.073 0.080 0.080     1.216  0.394  0.175     240     74     42  0.069      0    spc 
  11189107  6424  77   3.915 0.052  -0.120 0.101     2.432  0.396  0.396     497  82  82  0.074     2.320  0.377  0.377     474  78  78  0.071     2.243  0.111  0.102     461  21  21  0.033 0.070 0.080    2.222  0.097  0.097     455  23  20  0.033 0.070 0.080     3.892 20.097  1.489     694   3913    191  0.154      0    spc 
  11189432  4640  86   2.619 0.006  -0.044 0.060     9.316  0.194  0.194    1383  62  62  0.147     8.807  0.183  0.183    1308  59  59  0.145     9.407  0.042  0.255    1382  22  36  0.223 0.080 0.090    8.985  0.054  0.288    1327  13  43  0.213 0.080 0.080     5.869 30.242  2.160     911   4587    340  0.167     -1    apo 
  11190768  4807  86   3.269 0.004   0.068 0.060     4.137  0.073  0.073     671  28  28  0.150     4.041  0.071  0.071     656  28  28  0.149     4.125  0.074  0.043     670  16   7  0.083 0.100 0.090    4.142  0.049  0.029     675   8   7  0.133 0.070 0.070     3.589  0.946  0.473     588    139     77  0.143      0    apo 
  11191557  4987  86   2.763 0.008  -0.056 0.060     9.819  0.243  0.243    1185  54  54  0.108     9.963  0.247  0.247    1202  55  55  0.109     9.777  0.319  0.049    1167  42   7  0.113 0.080 0.070    9.799  0.334  0.059    1171  44   9  0.133 0.070 0.080     5.926  1.800  0.800     732    205     91  0.096      1    apo 
  11193681  5576  77   3.813 0.004   0.230 0.101     2.356  0.041  0.041     354  13  13  0.074     2.457  0.043  0.043     369  13  13  0.076     2.383  0.014  0.019     358   4   4  0.123 0.080 0.080    2.420  0.019  0.015     365   4   5  0.093 0.090 0.080     2.622  0.458  0.327     391     75     43  0.080      0    spc 
  11197457  4794  86   2.509 0.013  -0.038 0.060    10.425  0.392  0.392    1460  79  79  0.145    10.482  0.394  0.394    1468  79  79  0.145    11.290  0.079  0.090    1556  14  12  0.213 0.080 0.070   11.293  0.068  0.090    1557  14  12  0.213 0.080 0.070     7.302  6.203  1.489    1024    863    199  0.143      1    apo 
  11200573  4724  86   2.433 0.012  -0.024 0.060    10.847  0.551  0.551    1613 104 104  0.218    10.884  0.552  0.552    1619 104 104  0.218    11.204  0.184  0.084    1636  29  15  0.233 0.080 0.070   11.202  0.184  0.084    1635  29  12  0.233 0.080 0.070    11.717 34.010  4.081    1630   5151    552  0.324      1    apo 
  11204531  4780  86   2.529 0.007  -0.248 0.060    12.570  0.290  0.290    1173  53  53  0.211    11.964  0.276  0.276    1117  50  50  0.210    12.254  0.276  0.018    1147  19   5  0.283 0.070 0.070   12.251  0.245  0.398    1148  24  45  0.263 0.080 0.080     7.731 26.860  2.149     728   2506    200  0.215     -1    apo 
  11228549  4841  86   2.650 0.006  -0.776 0.060     8.370  0.170  0.170     950  41  41  0.133     7.799  0.158  0.158     885  38  38  0.130     8.460  0.102  0.152     964  14  17  0.283 0.060 0.070    8.066  0.081  0.345     920  11  42  0.243 0.070 0.070    20.202 44.183 10.042    2537   4822   1148  0.140     -1    apo 
  11229052  6373  77   4.200 0.033  -0.010 0.101     1.492  0.129  0.129     205  19  19  0.038     1.474  0.127  0.127     203  18  18  0.038     1.492  0.030  0.033     205   5   5  0.043 0.070 0.080    1.486  0.027  0.030     204   4   5  0.043 0.070 0.080     1.476  0.130  0.113     202     18     14  0.038      0    spc 
  11231549  4567  86   2.370 0.010  -0.057 0.060    13.109  0.363  0.363    1259  62  62  0.104    12.359  0.342  0.342    1187  58  58  0.103    13.120  0.296  0.263    1255  34  30  0.193 0.100 0.110   13.005  0.362  0.483    1239  36  49  0.213 0.100 0.100    13.855 51.456  5.323    1358   4888    524  0.111     -1    apo 
  11234625  4834  86   2.441 0.015  -0.135 0.060    10.292  0.866  0.866    1450 135 135  0.126    10.324  0.869  0.869    1455 135 135  0.126    11.174  0.251  0.100    1534  40  15  0.173 0.070 0.080   11.174  0.268  0.100    1534  40  15  0.173 0.070 0.080     7.230 33.470  2.678    1155   4602    432  0.129      1    apo 
  11235672  5054  86   2.785 0.009   0.024 0.060    11.418  0.324  0.324     559  26  26  0.095    11.819  0.335  0.335     579  27  27  0.097    10.758  0.098  0.043     520   5   4  0.043 0.080 0.070   10.816  0.076  0.098     523   4   5  0.043 0.080 0.080    11.818  2.462  1.392     582    119     72  0.100      1    apo 
  11241927  4476  86   2.319 0.007   0.039 0.060    15.881  0.381  0.381     747  36  36  0.140    15.099  0.363  0.363     710  34  34  0.136    15.649  0.375  0.117     733  15   6  0.173 0.080 0.080   15.382  0.154  0.308     722   7  16  0.223 0.080 0.080    15.924  5.932  2.636     762    286    114  0.154     -1    apo 
  11244118  5727  77   4.088 0.003   0.360 0.101     1.601  0.026  0.026     160   6   6  0.049     1.657  0.027  0.027     166   6   6  0.051     1.602  0.026  0.017     159   3   2  0.113 0.080 0.080    1.668  0.023  0.038     166   2   4  0.123 0.080 0.080     1.601  0.110  0.096     160      9      9  0.050      0    spc 
  11244855  4894  86   2.483 0.006  -0.203 0.060    10.927  0.287  0.287    1776  83  83  0.145    11.025  0.289  0.289    1792  84  84  0.147    11.198  0.101  0.123    1783  20  21  0.203 0.070 0.080   11.212  0.101  0.123    1784  23  20  0.203 0.070 0.080     7.378 23.740  1.696    1143   3697    308  0.181      1    apo 
  11244968  4636  86   2.263 0.030  -0.098 0.060    16.716  1.186  1.186    1715 140 140  0.083    15.887  1.128  1.128    1630 133 133  0.082    16.633  1.013  0.460    1684 114  46  0.193 0.090 0.080   16.518  1.730  1.064    1678 214 100  0.203 0.110 0.100    13.066 33.636  3.737    1400   3386    406  0.239     -1    apo 
  11247049  4804  86   2.437 0.012  -0.012 0.060    11.710  0.370  0.370    1341  67  67  0.105    11.799  0.373  0.373    1352  68  68  0.105    11.441  0.381  0.277    1273  46  35  0.123 0.080 0.080   11.444  0.420  0.280    1274  50  36  0.123 0.080 0.080     9.631 37.682  2.791    1088   4340    310  0.238      1    apo 
  11249981  4641  86   2.734 0.005   0.227 0.060     9.169  0.179  0.179     522  23  23  0.103     8.783  0.172  0.172     500  22  22  0.101     9.124  0.228  0.160     517  11  11  0.133 0.090 0.090    8.750  0.241  0.197     493  14  11  0.133 0.090 0.090     7.611  1.298  0.865     434     67     44  0.094      0    apo 
  11250139  4626  86   2.504 0.008  -0.399 0.060    10.010  0.240  0.240     910  42  42  0.176     9.294  0.223  0.223     845  39  39  0.171    10.185  0.245  0.326     932  23  56  0.243 0.080 0.080    9.581  0.204  0.545     877  21  54  0.203 0.090 0.100     7.958  2.581  1.290     739    227    130  0.167     -1    apo 
  11250488  4607  86   2.291 0.006  -0.159 0.060    15.840  0.403  0.403    1718  81  81  0.162    15.008  0.382  0.382    1628  77  77  0.161    15.845  0.257  0.386    1708  31  38  0.223 0.080 0.080   15.198  0.341  0.416    1640  39  49  0.203 0.080 0.080     8.689 52.043  3.631     834   5761    349  0.192     -1    apo 
  11252233  4682  86   2.406 0.009   0.041 0.060    12.179  0.352  0.352    1707  84  84  0.194    12.231  0.354  0.354    1714  84  84  0.194    12.028  0.545  0.495    1657  75  75  0.173 0.080 0.090   11.993  0.613  0.501    1657  85  77  0.173 0.080 0.090     8.480 20.532  2.464    1216   2830    354  0.199      1    apo 
  11252437  4607  86   2.307 0.023   0.077 0.060    11.328  0.641  0.641    1148  80  80  0.171    11.315  0.640  0.640    1146  80  80  0.171    11.721  0.438  0.292    1158  51  38  0.203 0.080 0.080   11.712  0.438  0.292    1154  51  34  0.203 0.080 0.080     9.862 41.165  2.839    1094   4085    327  0.249      1    apo 
  11253076  4818  86   2.352 0.016  -0.418 0.060    10.363  0.547  0.547     791  52  52  0.134     9.417  0.497  0.497     719  47  47  0.126    10.643  0.323  0.291     795  28  23  0.203 0.070 0.070   10.677  0.326  0.299     796  27  24  0.203 0.070 0.070    16.656 36.407  4.201    1255   2691    310  0.177     -1    apo 
  11253226  6642  77   4.199 0.004  -0.080 0.101     1.772  0.029  0.029     130   4   4  0.020     1.625  0.027  0.027     119   4   4  0.018     0.000  0.000  0.000       0   0   0  0.000 0.000 0.000    1.627  0.005  0.003     121   1   0  0.023 0.060 0.050     1.631  0.099  0.093     119      7      6  0.018      0    spc 
  11284798  4223  86   1.875 0.010   0.001 0.060    24.129  1.498  1.498    2096 159 159  0.141    22.782  1.414  1.414    1979 150 150  0.141    23.813  1.542  1.388    2054 147 120  0.293 0.100 0.110   23.271  1.460  1.194    2001 138 113  0.283 0.100 0.110    19.669 54.212  6.255    1723   4572    473  0.142     -1    apo 
  11287012  4937  86   2.881 0.006  -0.229 0.060     7.184  0.139  0.139    1494  64  64  0.100     6.974  0.135  0.135    1450  63  63  0.100     7.175  0.115  0.158    1476  30  33  0.103 0.070 0.080    6.876  0.055  0.125    1415  17  29  0.083 0.070 0.070     7.829 22.457  2.929    1676   4636    632  0.104     -1    apo 
  11287679  5025  86   2.575 0.006  -0.254 0.060    11.886  0.355  0.355    1516  73  73  0.123    12.069  0.361  0.361    1539  74  74  0.123    11.829  0.150  0.449    1482  18  63  0.183 0.070 0.070   11.944  0.024  0.503    1493   7  45  0.183 0.070 0.070    19.915 35.398  6.156    2693   4448   1059  0.127      1    apo 
  11287936  4666  86   2.613 0.007  -0.035 0.060     9.589  0.207  0.207     822  38  38  0.106     9.094  0.196  0.196     780  36  36  0.104     9.571  0.219  0.195     814  20  18  0.123 0.070 0.080    8.951  0.215  0.143     759  15  14  0.083 0.080 0.080    12.295  8.702  2.538    1005    756    162  0.121     -1    apo 
  11288888  4550  86   2.075 0.012  -0.204 0.060    19.669  0.756  0.756    1028  57  57  0.114    18.570  0.713  0.713     970  54  54  0.113    20.364  0.244  0.244    1060  11  25  0.043 0.080 0.080   20.309  0.142  0.996    1058   8  51  0.033 0.080 0.080    25.644 54.873  7.157    1510   2963    456  0.123     -1    apo 
  11289335  4681  86   2.458 0.011   0.140 0.060    10.911  0.397  0.397    1503  82  82  0.113    10.958  0.399  0.399    1509  82  82  0.113    11.452  0.136  0.119    1539  23  18  0.193 0.090 0.080   11.452  0.153  0.119    1539  23  18  0.193 0.080 0.090    30.161 28.526 14.263    3097   4483   1255  0.116      1    apo 
  11289822  4546  86   2.752 0.007   0.340 0.060     8.264  0.178  0.178     682  32  32  0.091     7.867  0.169  0.169     649  30  30  0.089     8.289  0.100  0.150     677  10  12  0.123 0.080 0.090    7.846  0.083  0.167     639   8  16  0.083 0.080 0.080     7.911 13.566  1.770     677   1123    135  0.116      0    apo 
  11293804  4523  86   2.427 0.007  -0.033 0.060    11.549  0.265  0.265    1324  62  62  0.155    10.840  0.248  0.248    1243  59  59  0.152    11.488  0.353  0.235    1306  44  30  0.353 0.100 0.110   11.277  0.392  0.539    1277  44  56  0.353 0.110 0.120    12.790 36.006  3.858    1402   4179    321  0.167      0    apo 
  11294218  4411  86   2.177 0.013  -0.044 0.060    17.063  0.580  0.580    1684  92  92  0.171    16.078  0.546  0.546    1587  86  86  0.169    17.302  0.476  0.714    1701  60  74  0.273 0.090 0.090   16.150  0.648  0.583    1584  70  57  0.253 0.090 0.090    77.669 14.253 38.007    5808   2795   2580  0.181     -1    apo 
  11294717  5638  77   3.912 0.034   0.050 0.101     1.540  0.250  0.250     378  62  62  0.142     1.591  0.258  0.258     390  65  65  0.143     1.858  0.084  0.076     457  23  21  0.123 0.080 0.080    1.873  0.083  0.083     459  23  19  0.123 0.080 0.080     2.010  0.742  0.371     500    184     92  0.190      0    spc 
  11295426  5793  74   4.282 0.004   0.120 0.070     1.235  0.021  0.021     142   5   5  0.075     1.256  0.021  0.021     144   5   5  0.077     1.228  0.015  0.017     140   2   2  0.073 0.080 0.080    1.243  0.019  0.015     143   3   3  0.083 0.080 0.080     1.294  0.063  0.056     148      6      5  0.082      0    spc 
  11295851  5074  86   2.897 0.007  -0.079 0.060     9.258  0.213  0.213    1360  60  60  0.172     9.309  0.214  0.214    1368  60  60  0.172     8.809  0.665  0.070    1289 109  12  0.073 0.130 0.090    9.441  0.076  0.647    1391  19 108  0.133 0.120 0.130    10.487 27.035  3.244    1479   4001    445  0.181     -1    apo 
  11298371  4686  86   2.461 0.009   0.070 0.060    10.701  0.285  0.285     802  38  38  0.095    10.741  0.286  0.286     804  39  39  0.095    11.312  0.090  0.056     836   7   6  0.153 0.070 0.080   11.335  0.080  0.080     836   8   6  0.153 0.070 0.080    12.280 19.957  2.721    1021   1606    230  0.156      1    apo 
  11298714  4564  86   2.696 0.008   0.313 0.060     9.466  0.221  0.221     983  46  46  0.122     9.032  0.211  0.211     938  44  44  0.116     9.564  0.262  0.292     985  33  30  0.163 0.090 0.100    9.291  0.931  0.399     956 104  45  0.183 0.080 0.110    12.076 42.733  3.561    1213   4350    348  0.245     -1    apo 
  11302791  4710  86   2.548 0.018   0.201 0.060    10.901  0.499  0.499     678  41  41  0.125    11.001  0.503  0.503     684  42  42  0.125    11.412  0.448  0.090     700  29   7  0.173 0.080 0.080   11.447  0.430  0.119     702  29   9  0.173 0.080 0.080    11.999  5.188  2.306     754    329    120  0.131      1    apo 
  11305250  5041  86   2.880 0.008  -0.127 0.060     8.786  0.205  0.205    1222  54  54  0.143     8.940  0.209  0.209    1243  55  55  0.144     8.739  0.061  0.035    1210  10   6  0.163 0.070 0.070    8.804  0.106  0.009    1218   9   7  0.153 0.070 0.070     4.195 28.670  1.195     568   3946    158  0.153      1    apo 
  11307599  4920  86   2.461 0.015  -0.351 0.060    10.853  0.514  0.514    1578  96  96  0.216    10.946  0.519  0.519    1591  97  97  0.216    11.132  0.307  0.195    1594  48  32  0.233 0.070 0.070   11.146  0.335  0.195    1596  52  32  0.233 0.070 0.070    52.978 11.164 27.289    6598   2268   3315  0.374      1    apo 
  11308295  5034  86   3.247 0.004  -0.166 0.060     4.854  0.085  0.085     518  21  21  0.200     4.782  0.084  0.084     510  21  21  0.199     4.815  0.098  0.059     516  11   8  0.093 0.070 0.070    4.762  0.043  0.072     510   5   9  0.093 0.070 0.070     6.159  1.280  0.800     652    128     92  0.211     -1    apo 
  11308660  4723  86   2.469 0.015   0.075 0.060    10.695  0.417  0.417    1033  57  57  0.338    10.742  0.419  0.419    1038  58  58  0.338    11.347  0.203  0.084    1084  18  10  0.283 0.070 0.080   11.364  0.203  0.101    1086  21  10  0.283 0.070 0.080    15.756 49.998  6.000    1539   4668    584  0.389      1    apo 
  11308784  4774  86   2.698 0.006  -0.245 0.060     8.800  0.197  0.197    1121  50  50  0.345     8.336  0.186  0.186    1062  48  48  0.340     8.811  0.172  0.079    1128  25  16  0.303 0.070 0.080    8.466  0.136  0.187    1077  22  22  0.283 0.070 0.080     9.348 25.854  2.154    1310   3449    398  0.384      0    apo 
  11337714  4705  86   2.488 0.012   0.165 0.060    11.238  0.432  0.432     798  44  44  0.058    11.318  0.435  0.435     804  45  45  0.058    11.512  0.226  0.139     803  18  11  0.053 0.090 0.090   11.535  0.248  0.142     804  19  10  0.053 0.090 0.090    17.124 37.812  4.727    1308   2807    324  0.075      1    apo 
  11337883  4912  86   3.084 0.005  -0.041 0.060     6.033  0.112  0.112     383  16  16  0.093     5.882  0.109  0.109     373  16  16  0.091     5.947  0.143  0.054     375   7   4  0.123 0.070 0.080    5.804  0.139  0.105     366   9   7  0.103 0.070 0.070     5.980  0.857  0.642     374     55     36  0.093      0    apo 
  11338267  4732  86   2.318 0.016  -0.320 0.060    11.717  0.735  0.735    1953 145 145  0.114    11.007  0.691  0.691    1834 136 136  0.113    11.776  0.647  0.471    1932 117  96  0.203 0.070 0.080   11.757  0.636  0.477    1925 106  85  0.203 0.070 0.070    10.829 30.819  3.852    1644   5125    668  0.114     -1    apo 
  11339000  4842  86   2.491 0.006  -0.028 0.060    10.989  0.250  0.250    1811  82  82  0.090    11.075  0.252  0.252    1825  82  82  0.090    11.305  0.057  0.090    1814  11  18  0.163 0.080 0.070   11.311  0.057  0.068    1814  13  15  0.163 0.070 0.070     7.712 21.359  1.780    1278   3518    293  0.090      1    apo 
  11341723  4864  86   2.371 0.012  -0.468 0.060    10.637  0.432  0.432    1104  62  62  0.108    10.137  0.411  0.411    1052  59  59  0.107    10.609  0.267  0.267    1065  32  29  0.313 0.070 0.080   10.641  0.291  0.259    1070  33  33  0.303 0.080 0.070    11.482  8.820  2.205    1146    870    186  0.123     -1    apo 
  11342694  4623  86   2.773 0.006   0.223 0.060     7.811  0.161  0.161     453  21  21  0.074     7.464  0.154  0.154     433  20  20  0.070     7.863  0.118  0.071     449   7   4  0.193 0.090 0.080    7.331  0.142  0.110     417   9   7  0.153 0.080 0.090     8.544  1.515  1.010     491     95     53  0.082     -1    apo 
  11349014  4849  86   2.365 0.011  -0.544 0.060     9.809  1.183  1.183    1577 200 200  0.162     9.810  1.183  1.183    1577 200 200  0.162    10.403  0.780  0.364    1646 128  59  0.213 0.080 0.070   10.406  0.744  0.343    1646 128  59  0.223 0.070 0.080    10.912 32.797  3.936    1821   5228    675  0.167      1    apo 
  11350954  4705  86   2.227 0.014  -0.193 0.060    18.651  0.720  0.720    1935 107 107  0.146    17.810  0.687  0.687    1848 102 102  0.145    18.720  0.300  0.375    1912  27  50  0.343 0.070 0.080   18.728  0.300  0.450    1909  27  50  0.343 0.070 0.080    69.960 17.700 32.450    7194   1651   3301  0.149     -1    apo 
  11357004  4604  86   2.318 0.012  -0.243 0.060    14.037  0.442  0.442    1031  53  53  0.152    13.199  0.415  0.415     969  50  50  0.147    14.229  0.261  0.522    1042  22  41  0.293 0.080 0.090   13.536  0.500  0.556     986  36  46  0.283 0.100 0.100     9.700  3.056  1.746     695    205    117  0.132     -1    apo 
  11357931  4835  86   2.466 0.013  -0.151 0.060    11.102  0.420  0.420    1515  82  82  0.102    11.173  0.423  0.423    1525  82  82  0.103    11.242  0.222  0.085    1502  34  14  0.183 0.070 0.080   11.246  0.273  0.102    1501  40  15  0.183 0.070 0.080    10.515 37.264  4.140    1418   4983    554  0.293      1    apo 
  11358669  4765  86   2.896 0.005   0.107 0.060     7.338  0.138  0.138     461  20  20  0.138     7.085  0.134  0.134     445  19  19  0.136     7.304  0.161  0.102     454   7   7  0.203 0.080 0.080    7.062  0.071  0.184     438   7  10  0.223 0.070 0.080     8.615  3.207  1.603     538    193     96  0.145      0    apo 
  11358755  4626  86   2.459 0.008  -0.042 0.060    12.029  0.316  0.316    1454  70  70  0.146    11.384  0.299  0.299    1376  66  66  0.145    11.928  0.243  0.335    1425  35  48  0.363 0.090 0.100   11.929  0.365  0.365    1426  44  48  0.363 0.090 0.100     4.610 37.763  1.349     571   4610    168  0.156     -1    apo 
  11359175  4793  86   2.451 0.019  -0.043 0.060    10.539  0.549  0.549    1520  99  99  0.163    10.578  0.551  0.551    1526  99  99  0.163    11.281  0.170  0.085    1597  27  12  0.163 0.070 0.080   11.278  0.185  0.067    1597  31  12  0.163 0.070 0.080    12.070 30.631  3.995    1468   4574    352  0.204      1    apo 
  11361765  4929  86   2.925 0.005  -0.310 0.060     6.636  0.123  0.123     702  30  30  0.210     6.412  0.119  0.119     678  29  29  0.196     6.632  0.010  0.149     697  14  14  0.273 0.070 0.070    6.420  0.096  0.057     673  13   6  0.253 0.070 0.070     6.229  1.715  0.980     636    176     78  0.203      0    apo 
  11389393  6023  77   4.014 0.017   0.100 0.101     1.871  0.180  0.180     302  30  30  0.052     1.901  0.183  0.183     307  31  31  0.052     1.881  0.060  0.073     305  10  13  0.023 0.080 0.080    1.887  0.060  0.073     306  10  12  0.023 0.080 0.080     1.920  0.170  0.148     310     26     22  0.053      0    spc 
  11389437  6029  77   4.047 0.013  -0.040 0.101     1.607  0.073  0.073     238  13  13  0.048     1.646  0.075  0.075     243  13  13  0.049     1.643  0.056  0.034     243  10   6  0.023 0.080 0.080    1.657  0.056  0.034     245   9   6  0.023 0.080 0.080     1.870  0.147  0.126     278     19     17  0.051      0    spc 
  11391047  4907  86   3.255 0.005  -0.190 0.060     4.209  0.075  0.075     627  26  26  0.084     4.101  0.073  0.073     611  26  26  0.083     4.163  0.063  0.050     621  12   8  0.063 0.090 0.080    4.199  0.025  0.088     628   5  14  0.113 0.080 0.090    11.672 35.749  5.296    2391   5073   1218  0.114     -1    apo 
  11394905  4899  86   2.503 0.009  -0.468 0.060    10.810  0.375  0.375    1496  78  78  0.138    10.881  0.378  0.378    1506  78  78  0.138    11.145  0.184  0.168    1535  28  28  0.203 0.070 0.080   11.143  0.224  0.134    1538  34  25  0.203 0.070 0.070     9.527 31.347  3.483    1197   4360    335  0.142      1    apo 
  11401156  5122  77   3.684 0.012   0.030 0.101     2.484  0.121  0.121     200  12  12  0.026     2.539  0.124  0.124     204  12  12  0.027     2.607  0.065  0.092     205   7   8  0.173 0.090 0.090    2.618  0.072  0.096     207   8   8  0.173 0.090 0.090     2.585  0.222  0.173     208     16     12  0.028      0    spc 
  11401466  4850  86   2.453 0.016  -0.172 0.060    11.025  0.484  0.484    1460  86  86  0.160    11.086  0.486  0.486    1468  86  86  0.160    11.192  0.245  0.089    1450  35  13  0.183 0.080 0.080   11.186  0.267  0.089    1448  38  12  0.183 0.080 0.080     9.548 38.275  3.062    1304   5166    517  0.167      1    apo 
  11401708  5730  77   3.774 0.010   0.170 0.101     2.451  0.072  0.072     391  17  17  0.060     2.552  0.075  0.075     407  18  18  0.063     2.493  0.027  0.032     397   8   6  0.053 0.080 0.080    2.538  0.025  0.033     406   4   8  0.043 0.080 0.080     2.117  0.669  0.243     366     98     61  0.059      0    spc 
  11401755  5911  66   4.050 0.015  -0.200 0.060     1.620  0.084  0.084     514  30  30  0.077     1.658  0.086  0.086     526  31  31  0.077     1.576  0.029  0.025     501  11  11  0.003 0.250 0.200    1.588  0.029  0.026     505  11  11  0.003 0.250 0.200     1.445  0.628  0.269     464    204     76  0.078      0    spc 
  11410549  4784  86   2.470 0.011   0.063 0.060    11.522  0.361  0.361     946  47  47  0.118    11.610  0.364  0.364     953  48  48  0.119    11.441  0.232  0.186     915  22  15  0.113 0.080 0.080   11.456  0.256  0.186     918  21  16  0.113 0.080 0.080    13.265 20.846  2.978    1134   1698    272  0.166      1    apo 
  11410622  4991  86   3.088 0.005  -0.220 0.060     5.508  0.099  0.099    1020  42  42  0.153     5.400  0.097  0.097    1001  42  42  0.152     5.503  0.099  0.074    1016  18  16  0.123 0.080 0.070    5.390  0.145  0.048     992  22  10  0.123 0.070 0.070     4.019  5.141  0.935     752    966    143  0.156      0    apo 
  11411163  4735  86   2.607 0.006  -0.217 0.060    10.049  0.210  0.210     850  38  38  0.176     9.500  0.198  0.198     804  36  36  0.173    10.089  0.121  0.223     854  19  19  0.193 0.070 0.070    9.597  1.136  0.284     809 102  19  0.193 0.120 0.090    11.895 14.928  2.596    1008   1281    197  0.193     -1    apo 
  11413158  4940  86   2.681 0.010  -0.028 0.060    12.527  0.361  0.361    1120  53  53  0.291    12.664  0.365  0.365    1133  54  54  0.292    12.337  0.274  0.183    1099  30  17  0.333 0.090 0.080   12.546  0.191  0.382    1119  17  37  0.313 0.070 0.070    35.650 48.269 12.996    3180   4252   1063  0.325      1    apo 
  11414712  5629  77   3.820 0.004  -0.140 0.101     2.288  0.038  0.038     125   4   4  0.112     2.378  0.039  0.039     130   5   5  0.119     2.250  0.036  0.025     123   2   2  0.083 0.090 0.080    2.308  0.028  0.023     126   2   2  0.053 0.090 0.080     2.345  0.112  0.098     128      4      4  0.117      0    spc 
  11441797  4755  86   2.664 0.006  -0.202 0.060     9.031  0.188  0.188    1031  46  46  0.166     8.557  0.178  0.178     978  43  43  0.161     9.054  0.165  0.239    1029  21  26  0.173 0.070 0.080    8.609  0.121  0.034     980  16   6  0.173 0.070 0.070     7.594  4.110  1.495     882    462    161  0.164     -1    apo 
  11442897  5005  86   2.992 0.005  -0.387 0.060     6.269  0.115  0.115    1074  46  46  0.105     6.095  0.112  0.112    1044  44  44  0.104     6.296  0.025  0.139    1075  10  21  0.093 0.070 0.070    6.089  0.100  0.100    1044  17  21  0.093 0.070 0.070     5.651 10.244  1.280    1022   1817    210  0.118     -1    apo 
  11444313  4754  86   2.434 0.012  -0.055 0.060    11.364  0.430  0.430    1399  77  77  0.085    11.409  0.432  0.432    1405  77  77  0.085    11.200  0.251  0.084    1347  34  12  0.123 0.080 0.080   11.200  0.251  0.084    1347  36  12  0.123 0.080 0.080    13.863 37.745  4.355    1774   4561    489  0.087      1    apo 
  11453627  4693  86   2.402 0.013  -0.053 0.060    10.381  0.382  0.382    1295  70  70  0.142    10.396  0.382  0.382    1297  70  70  0.142    11.144  0.089  0.056    1365  12  10  0.203 0.080 0.080   11.144  0.089  0.056    1365  12  10  0.203 0.080 0.080    47.133 22.303 20.991    5795   2803   2588  0.164      1    apo 
  11453721  4622  86   2.680 0.007  -0.256 0.060     8.516  0.207  0.207     560  27  27  0.102     7.958  0.194  0.194     524  25  25  0.094     8.525  0.121  0.207     565  13  14  0.163 0.080 0.080    7.772  0.562  0.112     513  40   7  0.133 0.090 0.090     7.029  1.473  1.052     461     92     65  0.082     -1    apo 
  11453905  4521  86   2.115 0.015  -0.231 0.060    16.007  0.626  0.626    1311  75  75  0.096    14.906  0.583  0.583    1221  70  70  0.094    15.916  0.649  0.519    1287  58  47  0.113 0.090 0.090   14.892  0.738  0.537    1206  65  43  0.093 0.100 0.090    28.561 55.933 11.187    2017   4696    564  0.103     -1    apo 
  11453915  6338  77   4.363 0.040  -0.130 0.101     1.257  0.151  0.151     195  24  24  0.029     1.239  0.149  0.149     192  24  24  0.029     1.173  0.039  0.035     183   6   6  -0.057 0.070 0.070    1.173  0.039  0.035     182   6   5  -0.057 0.070 0.070     1.263  0.072  0.072     196     11     10  0.029      0    spc 
  11454275  4720  86   2.485 0.010   0.067 0.060    11.259  0.324  0.324    1049  51  51  0.139    11.328  0.326  0.326    1056  51  51  0.139    11.380  0.204  0.113    1044  20  11  0.163 0.080 0.080   11.394  0.238  0.119    1045  23  10  0.163 0.070 0.090    12.609 11.294  2.510    1121    967    242  0.145      1    apo 
  11455925  4794  86   2.395 0.011  -0.249 0.060    10.649  0.366  0.366    1531  80  80  0.134    10.649  0.366  0.366    1531  80  80  0.134    10.899  0.148  0.263    1534  22  40  0.203 0.080 0.070   10.907  0.153  0.263    1532  25  40  0.203 0.080 0.070     9.911 18.434  2.633    1393   2617    403  0.143      1    apo 
  11456246  4707  86   2.405 0.011   0.131 0.060    14.498  0.530  0.530    1153  63  63  0.126    14.617  0.535  0.535    1162  64  64  0.126    14.038  0.510  0.623    1090  44  53  0.083 0.090 0.090   13.921  0.566  0.566    1081  49  44  0.073 0.090 0.090    12.782 10.723  2.234    1020    857    228  0.132      1    apo 
  11456449  4841  86   2.961 0.006  -0.006 0.060     6.946  0.141  0.141    1066  47  47  0.121     6.729  0.137  0.137    1033  45  45  0.119     6.900  0.188  0.085    1053  29  16  0.163 0.080 0.080    6.664  0.187  0.067    1019  30  18  0.163 0.070 0.070     4.880  2.404  0.962     759    369    148  0.109     -1    apo 
  11456910  6052  77   4.074 0.027  -0.260 0.101     1.676  0.161  0.161     377  38  38  0.044     1.678  0.161  0.161     377  38  38  0.044     1.561  0.047  0.047     352  12  11  -0.027 0.080 0.080    1.566  0.047  0.043     353  12  11  -0.017 0.070 0.080     1.828  0.245  0.172     416     48     38  0.047      0    spc 
  11462972  4789  86   2.544 0.012   0.079 0.060    11.411  0.376  0.376     746  38  38  0.144    11.522  0.380  0.380     753  38  38  0.144    11.375  0.114  0.080     732   9   5  0.063 0.080 0.080   11.355  0.092  0.069     733  10   5  0.063 0.080 0.080    13.783 27.280  3.148     999   1921    285  0.176      1    apo 
  11463411  5033  86   2.620 0.010  -0.152 0.060    12.590  0.393  0.393    1504  73  73  0.174    12.834  0.401  0.401    1533  74  74  0.175    13.068  0.131  0.426    1566  16  59  0.143 0.080 0.080   13.206  0.080  0.505    1580  12  64  0.143 0.080 0.080    15.160 38.749  5.000    1730   4544    545  0.189      1    apo 
  11465784  4795  86   2.458 0.011  -0.066 0.060    10.458  0.391  0.391    1484  81  81  0.205    10.495  0.392  0.392    1490  81  81  0.205    11.238  0.078  0.067    1563  14  11  0.243 0.080 0.080   11.238  0.078  0.056    1563  14   9  0.243 0.080 0.080    17.560 31.439  6.986    1956   4700    542  0.321      1    apo 
  11468340  4845  86   2.530 0.012  -0.107 0.060    11.037  0.357  0.357    1655  83  83  0.351    11.123  0.359  0.359    1668  84  84  0.351    11.263  0.114  0.091    1672  20  18  0.303 0.080 0.080   11.277  0.102  0.091    1677  20  18  0.303 0.080 0.080    11.309 33.296  3.842    1675   5106    666  0.564      1    apo 
  11494312  4758  86   2.493 0.013   0.079 0.060    11.246  0.507  0.507    1362  82  82  0.097    11.327  0.511  0.511    1372  82  82  0.097    11.460  0.277  0.139    1360  36  16  0.083 0.080 0.080   11.480  0.283  0.159    1362  35  18  0.083 0.080 0.080    12.047 42.258  4.226    1285   5246    508  0.105      1    apo 
  11496569  4798  86   2.732 0.006   0.003 0.060     9.484  0.192  0.192     537  24  24  0.080     9.140  0.185  0.185     517  23  23  0.080     9.791  0.029  0.442     553   3  28  0.143 0.070 0.130    9.831  0.049  0.098     555   3  45  0.153 0.070 0.110    11.788 37.089  3.091     656   2011    168  0.098      0    apo 
  11496573  5070  77   3.467 0.009  -0.090 0.101     3.600  0.176  0.176     548  33  33  0.081     3.596  0.176  0.176     548  33  33  0.081     3.570  0.113  0.138     537  19  22  0.143 0.080 0.090    3.558  0.113  0.151     536  19  24  0.133 0.090 0.090     3.496  1.269  0.508     556    186     83  0.082      0    spc 
  11498178  4924  86   3.218 0.004  -0.091 0.060     4.746  0.084  0.084     693  29  29  0.090     4.645  0.082  0.082     678  29  29  0.088     4.766  0.014  0.079     696   4  15  0.023 0.070 0.070    4.662  0.104  0.042     682  16   7  0.033 0.080 0.070    28.918 26.388 14.394    3098   4601   1363  0.110     -1    apo 
  11498298  4938  86   2.535 0.010  -0.229 0.060    11.013  0.324  0.324    1080  52  52  0.069    11.148  0.328  0.328    1093  53  53  0.070    11.235  0.134  0.101    1080  18  10  0.143 0.080 0.070   11.255  0.186  0.084    1081  21  10  0.143 0.080 0.070    14.955 30.316  3.248    1551   2989    460  0.249      1    apo 
  11507653  5807  77   4.082 0.057   0.140 0.101     1.629  0.241  0.241     351  53  53  0.076     1.680  0.248  0.248     362  55  55  0.078     1.636  0.069  0.055     354  15  13  0.123 0.080 0.080    1.658  0.062  0.062     357  15  13  0.123 0.080 0.080     2.185  0.453  0.259     473     89     59  0.095      0    spc 
  11508970  4860  86   2.450 0.019  -0.174 0.060    11.666  0.562  0.562    1579  97  97  0.128    11.775  0.567  0.567    1593  98  98  0.128    11.245  0.537  0.206    1501  77  33  0.003 0.070 0.080   11.242  0.566  0.242    1501  81  38  0.003 0.070 0.080     8.127 40.832  2.722     982   5674    405  0.287      1    apo 
  11509277  4806  86   2.553 0.017   0.118 0.060    11.190  0.482  0.482    1216  71  71  0.154    11.299  0.487  0.487    1228  71  71  0.155    11.380  0.410  0.114    1217  46  15  0.133 0.070 0.080   11.465  0.341  0.182    1224  39  21  0.123 0.080 0.080    10.285  8.295  2.074    1058    872    218  0.160      1    apo 
  11509792  4666  86   2.204 0.014  -0.201 0.060    13.662  0.598  0.598    1239  73  73  0.129    12.827  0.561  0.561    1164  69  69  0.127    13.555  0.558  0.419    1190  58  42  0.253 0.080 0.090   13.450  0.512  0.372    1184  51  37  0.253 0.080 0.080    14.344 14.826  3.295    1170   1257    198  0.137     -1    apo 
  11512096  4818  86   2.401 0.008  -0.427 0.060    10.387  0.299  0.299     873  42  42  0.128    10.364  0.298  0.298     871  42  42  0.128    10.763  0.097  0.194     890   9  17  0.293 0.070 0.070   10.771  0.097  0.178     889  11  16  0.293 0.070 0.070    13.618 14.141  2.828    1101   1127    188  0.151      1    apo 
  11513798  4615  86   2.857 0.005   0.236 0.060     6.914  0.137  0.137     744  33  33  0.140     6.609  0.131  0.131     712  32  32  0.138     6.900  0.083  0.083     745  10  10  -0.007 0.080 0.080    6.582  0.098  0.049     709  11   6  -0.017 0.090 0.090     6.519 47.863  1.773     697   5197    208  0.171      0    apo 
  11514322  4731  86   2.692 0.005   0.088 0.060     9.947  0.192  0.192    1189  52  52  0.168     9.560  0.185  0.185    1143  50  50  0.167    10.067  0.327  0.327    1194  52  39  0.143 0.230 0.110   10.345  0.171  0.970    1239  30 120  0.333 0.090 0.240     7.384 45.349  2.387     837   5405    264  0.193     -1    apo 
  11515377  4924  86   3.194 0.004  -0.154 0.060     4.783  0.084  0.084     532  22  22  0.113     4.666  0.082  0.082     519  22  22  0.109     4.839  0.058  0.079     540   7  10  0.103 0.070 0.080    4.706  0.083  0.118     524   9  13  0.093 0.070 0.070     5.687  2.417  1.074     632    288     96  0.141      0    apo 
  11517524  4729  86   2.915 0.007   0.173 0.060     7.054  0.154  0.154     886  40  40  0.271     6.806  0.149  0.149     855  38  38  0.269     7.081  0.156  0.099     886  18  14  0.183 0.080 0.080    6.802  0.124  0.137     855  17  21  0.173 0.090 0.090    10.982 38.989  4.177    1457   4882    563  0.338     -1    apo 
  11518492  4658  86   2.621 0.007   0.040 0.060     9.661  0.211  0.211    1044  47  47  0.206     9.190  0.201  0.201     993  45  45  0.204     9.729  0.171  0.294    1039  24  31  0.263 0.090 0.100    9.094  0.324  0.139     971  36  15  0.233 0.090 0.090    10.695 10.221  2.555    1070   1059    227  0.215     -1    apo 
  11518690  4706  86   2.397 0.019  -0.000 0.060    10.909  0.540  0.540     865  55  55  0.225    10.954  0.542  0.542     868  55  55  0.226    11.182  0.236  0.135     869  20  11  0.193 0.080 0.080   11.192  0.253  0.135     870  21  12  0.193 0.080 0.080    11.596  6.021  2.007     936    430    144  0.245      1    apo 
  11519991  5066  86   2.920 0.006  -0.177 0.060     8.184  0.167  0.167     749  32  32  0.341     8.326  0.169  0.169     762  32  32  0.345     8.167  0.058  0.049     748   6   5  0.233 0.070 0.070    8.228  0.058  0.049     754   5   5  0.233 0.070 0.070    11.220  9.072  2.268     984    816    188  0.397      1    apo 
  11546913  5041  86   3.159 0.005  -0.190 0.060     5.437  0.102  0.102     753  32  32  0.092     5.348  0.100  0.100     741  31  31  0.091     5.372  0.118  0.054     743  18   9  0.063 0.070 0.070    5.262  0.116  0.095     727  16  16  0.063 0.070 0.080     5.345 17.720  1.418     724   2424    186  0.102     -1    apo 
  11548940  4752  86   2.298 0.013  -0.211 0.060    13.685  0.514  0.514    1964 108 108  0.098    12.959  0.487  0.487    1860 102 102  0.098    13.434  0.519  0.378    1889  80  60  0.123 0.080 0.090   13.339  0.485  0.539    1872  76  76  0.123 0.080 0.080    14.258 30.838  4.253    2258   4350    870  0.098     -1    apo 
  11550492  4754  86   2.880 0.005  -0.037 0.060     6.809  0.131  0.131     340  15  15  0.049     6.529  0.125  0.125     326  14  14  0.048     6.872  0.098  0.070     339   6   3  0.213 0.080 0.090    6.531  0.065  0.156     322   4   7  0.163 0.080 0.080     7.102  0.846  0.592     361     39     30  0.050      0    apo 
  11554100  4791  77   3.385 0.004   0.110 0.101     3.753  0.064  0.064     514  21  21  0.092     3.654  0.063  0.063     501  20  20  0.091     3.749  0.041  0.034     511   7   6  0.273 0.080 0.080    3.704  0.056  0.083     506   8  13  0.233 0.080 0.100     5.242  4.695  1.006     698    617    112  0.110      0    spc 
  11559478  4955  86   2.493 0.012  -0.365 0.060    12.540  0.410  0.410    1690  85  85  0.124    12.703  0.416  0.416    1712  86  86  0.124    12.215  0.279  0.341    1632  37  50  0.113 0.080 0.070   12.382  0.250  0.406    1653  35  55  0.113 0.080 0.070     7.404 42.070  2.475    1144   5572    398  0.128      1    apo 
  11559818  4511  86   2.475 0.014   0.419 0.060    14.484  0.527  0.527    1271  71  71  0.131    13.932  0.507  0.507    1223  68  68  0.130    15.278  0.613  1.138    1340  54 100  0.253 0.120 0.120   15.215  0.704  1.143    1336  59 109  0.243 0.110 0.120    10.737  6.434  1.980     987    544    198  0.128     -1    apo 
  11563791  4940  86   2.545 0.007  -1.195 0.060     9.380  0.217  0.217    1094  48  48  0.117     8.666  0.200  0.200    1011  45  45  0.113     9.462  0.214  0.214    1103  28  25  0.333 0.070 0.070    9.056  0.221  0.193    1059  27  24  0.323 0.070 0.070     9.579  8.095  1.868    1161    913    246  0.139     -1    apo 
  11567572  4776  86   2.659 0.009   0.227 0.060    10.799  0.314  0.314    1451  71  71  0.082    10.911  0.317  0.317    1466  71  71  0.082    10.859  0.098  0.043    1437  13   9  0.113 0.080 0.070   10.891  0.131  0.066    1440  19   9  0.123 0.080 0.080     9.447 35.787  2.863    1368   4708    523  0.300      1    apo 
  11568605  4649  86   2.596 0.007   0.097 0.060    11.062  0.241  0.241     981  45  45  0.186    10.560  0.230  0.230     936  43  43  0.183    11.222  0.200  0.156     989  22  14  0.353 0.080 0.080   11.327  0.137  0.206     999  16  20  0.343 0.080 0.080    13.323 37.559  4.695    1111   3232    249  0.285     -1    apo 
  11569659  4863  86   2.407 0.016  -0.323 0.060     9.941  0.408  0.408    1407  79  79  0.217     9.981  0.409  0.409    1412  80  80  0.217    10.952  0.131  0.181    1518  20  25  0.313 0.080 0.080   10.984  0.131  0.148    1521  20  20  0.323 0.080 0.070     7.947 18.911  2.269    1170   2700    337  0.243      1    apo 
  11598312  4918  86   2.597 0.008  -0.229 0.060    11.032  0.281  0.281     830  39  39  0.087    11.167  0.284  0.284     840  39  39  0.087    11.054  0.122  0.067     821   9   6  0.173 0.080 0.080   11.135  0.318  0.117     828  27  10  0.173 0.080 0.080    13.182 13.559  3.190     980    951    220  0.093      1    apo 
  11599342  4898  86   3.024 0.006  -0.138 0.060     6.088  0.121  0.121     532  23  23  0.084     5.909  0.117  0.117     516  22  22  0.083     6.007  0.132  0.084     522  16   5  0.103 0.090 0.080    5.855  0.146  0.175     509  12  17  0.093 0.080 0.080     7.448  5.264  1.436     612    423     98  0.107     -1    apo 
  11600255  4974  86   2.915 0.005  -0.485 0.060     6.389  0.121  0.121    1442  62  62  0.128     6.170  0.117  0.117    1393  60  60  0.128     6.364  0.077  0.116    1433  23  26  0.123 0.070 0.070    6.146  0.166  0.018    1384  35   8  0.123 0.070 0.070     6.178 13.277  1.475    1526   3030    449  0.130      0    apo 
  11601202  4498  86   2.030 0.031  -0.315 0.060    21.313  2.104  2.104    2034 218 218  0.096    20.186  1.993  1.993    1927 206 206  0.095    20.724  1.602  1.311    1961 152 138  0.243 0.100 0.100   20.385  1.344  2.016    1913 128 192  0.233 0.100 0.110    15.894 36.814  4.602    1689   3664    524  0.096     -1    apo 
  11611414  6135  77   4.011 0.075  -0.050 0.101     1.441  0.272  0.272     369  71  71  0.067     1.474  0.278  0.278     378  72  72  0.067     1.670  0.068  0.061     427  17  17  0.033 0.080 0.080    1.674  0.065  0.059     429  17  16  0.033 0.080 0.080     1.821  0.327  0.218     456     88     53  0.078      0    spc 
  11612171  4750  86   2.463 0.014   0.156 0.060    11.990  0.453  0.453    1721  93  93  0.134    12.093  0.457  0.457    1736  94  94  0.134    11.712  0.394  0.323    1628  64  47  0.133 0.080 0.080   11.720  0.400  0.328    1636  61  56  0.133 0.080 0.080     4.324 38.360  1.346     664   5486    211  0.246      1    apo 
  11615224  4673  86   2.377 0.018  -0.073 0.060     9.661  0.466  0.466     966  60  60  0.145     9.376  0.453  0.453     938  59  59  0.144    11.111  0.089  0.066    1097   9   8  0.223 0.070 0.080   11.116  0.089  0.066    1097  10   8  0.223 0.070 0.080    20.817 46.313  6.388    1858   4628    514  0.181     -1    apo 
  11615617  5008  86   2.927 0.007   0.154 0.060     8.451  0.196  0.196     443  19  19  0.085     8.569  0.198  0.198     449  20  20  0.086     8.341  0.042  0.092     432   2   3  0.103 0.060 0.060    8.363  0.830  0.046     432  49   3  0.103 0.150 0.060     9.822  1.830  1.017     507     97     49  0.099      1    apo 
  11617014  4731  86   2.482 0.008   0.091 0.060    11.441  0.302  0.302    1776  84  84  0.102    11.001  0.290  0.290    1708  81  81  0.102    11.427  0.227  0.136    1743  36  21  0.123 0.080 0.080   11.471  0.209  0.139    1744  39  21  0.113 0.080 0.080    16.178 30.478  5.861    2781   4523   1044  0.212     -1    apo 
  11618522  4855  86   2.672 0.007   0.121 0.060    10.509  0.233  0.233     751  33  33  0.107    10.639  0.236  0.236     760  34  34  0.108    10.640  0.347  0.053     751  28   6  0.073 0.120 0.110   10.910  0.160  0.267     773  11  24  0.083 0.100 0.100    13.504 26.477  3.610    1056   2038    302  0.159      1    apo 
  11620833  4941  77   3.460 0.020   0.190 0.101     3.854  0.195  0.195     363  22  22  0.049     3.815  0.193  0.193     360  22  22  0.048     3.836  0.135  0.108     359  14  11  0.123 0.090 0.090    3.817  0.148  0.134     357  14  13  0.123 0.090 0.100     3.347  0.389  0.340     311     37     26  0.039      0    spc 
  11621486  4761  86   2.470 0.008  -0.348 0.060    11.999  0.291  0.291    1556  72  72  0.219    11.313  0.274  0.274    1467  68  68  0.215    12.037  0.273  0.334    1550  39  43  0.343 0.110 0.100   11.371  0.719  0.270    1462 104  32  0.313 0.120 0.090     9.186 34.755  2.673    1149   4385    325  0.387     -1    apo 
  11623012  4869  86   2.473 0.010  -0.186 0.060    10.852  0.357  0.357    1492  75  75  0.404    10.928  0.360  0.360    1502  76  76  0.404    11.211  0.135  0.112    1522  21  15  0.343 0.070 0.080   11.226  0.146  0.101    1521  23  16  0.343 0.070 0.080    11.173 30.361  3.503    1389   4024    322  0.614      1    apo 
  11623314  4215  86   1.642 0.038  -0.131 0.060    26.008  2.454  2.454    1334 139 139  0.397    23.986  2.263  2.263    1231 128 128  0.393    27.544  2.342  1.916    1382 127 115  0.663 0.100 0.100   27.191  2.247  2.043    1348 129 106  0.673 0.090 0.100    15.888 25.070  3.270     817   1273    196  0.391     -1    apo 
  11649294  4725  86   2.425 0.011   0.013 0.060    10.450  0.344  0.344     725  37  37  0.103    10.072  0.332  0.332     699  36  36  0.102    11.198  0.078  0.067     764   6   5  0.073 0.070 0.080   11.195  0.089  0.056     764   6   5  0.073 0.070 0.080     9.997 62.017  2.584     710   4415    184  0.115     -1    apo 
  11653073  4797  86   2.484 0.009  -0.057 0.060    11.139  0.367  0.367    1481  76  76  0.093    11.218  0.370  0.370    1492  76  76  0.093    11.304  0.124  0.079    1471  19  12  0.173 0.070 0.080   11.311  0.170  0.079    1471  22  13  0.173 0.070 0.080     7.637 10.618  1.676    1068   1452    252  0.094      1    apo 
  11661782  4876  86   2.694 0.006  -0.308 0.060     9.850  0.209  0.209    1224  53  53  0.136     9.439  0.200  0.200    1173  51  51  0.133     9.792  0.339  0.136    1217  51  18  0.103 0.090 0.080   10.286  0.114  0.966    1281  34 126  0.143 0.110 0.100     7.867 10.305  1.344    1033   1299    200  0.195     -1    apo 
  11665692  4833  86   2.740 0.008   0.262 0.060    10.243  0.246  0.246     512  23  23  0.124    10.341  0.249  0.249     517  24  24  0.124    10.473  0.219  0.125     520  12   6  0.103 0.080 0.090   10.657  0.064  0.241     530   6  13  0.103 0.090 0.100     9.311  1.561  1.015     459     73     52  0.117      1    apo 
  11667928  4741  86   2.402 0.009  -0.224 0.060    11.028  0.438  0.438    1106  62  62  0.152    10.433  0.414  0.414    1047  58  58  0.149    11.046  0.249  0.149    1089  27  16  0.213 0.080 0.080   11.050  0.265  0.149    1090  30  16  0.213 0.080 0.080    10.909  6.792  2.038    1138    715    215  0.160     -1    apo 
  11668036  4837  86   2.533 0.010  -0.020 0.060    11.089  0.426  0.426    1090  59  59  0.068    11.168  0.429  0.429    1098  60  60  0.068    11.319  0.124  0.079    1090  13   8  0.103 0.080 0.070   11.321  0.226  0.079    1091  23   8  0.103 0.080 0.070    14.670 36.658  4.443    1552   3571    412  0.189      1    apo 
  11669622  4906  86   2.448 0.014  -0.283 0.060    11.556  0.768  0.768    1466 112 112  0.163    11.668  0.776  0.776    1480 114 114  0.163    11.296  0.564  0.282    1410  76  41  0.153 0.070 0.070   11.313  0.611  0.329    1408  79  40  0.153 0.070 0.070     9.855 38.180  2.937    1411   4882    542  0.188      1    apo 
  11673900  4847  86   2.550 0.007  -0.006 0.060    11.025  0.281  0.281    1325  61  61  0.461    11.102  0.283  0.283    1334  61  61  0.462    11.241  0.135  0.022    1322  15   5  0.543 0.070 0.070   11.248  0.137  0.034    1324  17   7  0.543 0.070 0.070    15.608 41.670  6.173    1817   4927    704  0.804      1    apo 
  11674236  5516  77   3.888 0.038   0.190 0.101     1.977  0.191  0.191     402  41  41  0.099     2.059  0.199  0.199     419  43  43  0.101     2.035  0.041  0.041     411   9  10  0.243 0.080 0.090    2.065  0.041  0.045     418   9   9  0.243 0.080 0.090     1.981  0.236  0.203     405     46     37  0.100      0    spc 
  11702195  4637  86   2.622 0.007  -0.380 0.060     8.792  0.199  0.199     790  37  37  0.127     8.174  0.185  0.185     734  34  34  0.125     8.762  0.198  0.132     796  19  13  0.213 0.070 0.070    8.178  0.057  0.115     739   7  11  0.173 0.080 0.070    11.059 25.841  3.101     998   2308    277  0.143     -1    apo 
  11703230  4826  86   2.433 0.011  -0.174 0.060    10.583  0.361  0.361    1335  69  69  0.138    10.616  0.362  0.362    1339  69  69  0.138    11.109  0.089  0.078    1372  12  11  0.183 0.070 0.080   11.113  0.089  0.078    1372  14  11  0.183 0.070 0.080     8.942 21.505  2.581    1107   2704    312  0.141      1    apo 
  11704163  4698  86   2.571 0.009  -0.072 0.060    10.709  0.271  0.271    1342  64  64  0.085    10.172  0.257  0.257    1275  61  61  0.083    11.090  0.067  0.067    1382  10  10  0.313 0.070 0.090   11.100  0.100  0.056    1386  11  10  0.323 0.070 0.080    10.816 32.085  2.567    1272   3895    288  0.091     -1    apo 
  11708273  5781  77   4.083 0.053   0.250 0.101     1.517  0.201  0.201     285  39  39  0.066     1.566  0.207  0.207     294  40  40  0.070     1.614  0.044  0.049     304   9   9  0.043 0.080 0.080    1.632  0.044  0.049     308   8  10  0.043 0.080 0.080     1.751  0.203  0.152     329     34     27  0.079      0    spc 
  11713510  5707  77   4.045 0.006  -0.180 0.101     1.561  0.030  0.030     251   9   9  0.049     1.616  0.031  0.031     260  10  10  0.052     1.548  0.023  0.023     250   5   4  0.003 0.080 0.080    1.584  0.021  0.024     256   5   5  0.003 0.080 0.080     1.563  0.116  0.090     252     16     13  0.050      0    spc 
  11716326  4799  86   3.251 0.005   0.084 0.060     4.023  0.072  0.072     650  28  28  0.141     3.955  0.071  0.071     639  27  27  0.138     4.024  0.048  0.056     648   9  10  0.083 0.070 0.080    4.026  0.054  0.060     648  11  12  0.053 0.090 0.080     3.957  1.584  0.679     632    255    102  0.161     -1    apo 
  11717120  5076  77   3.693 0.004  -0.380 0.101     2.326  0.040  0.040     142   5   5  0.045     2.334  0.041  0.041     143   5   5  0.045     2.315  0.042  0.032     142   3   2  0.153 0.070 0.110    2.376  0.039  0.043     146   3   3  0.083 0.090 0.090     2.391  0.120  0.105     147      6      5  0.045      0    spc 
  11721374  4621  86   2.679 0.005   0.084 0.060     8.962  0.173  0.173     996  44  44  0.130     8.508  0.164  0.164     946  42  42  0.127     9.025  0.161  0.081    1001  18  12  0.103 0.070 0.070    8.546  0.179  0.026     948  21   6  0.113 0.080 0.080     8.144 15.419  1.850     977   1766    230  0.143      0    apo 
  11722424  4523  86   2.274 0.011   0.030 0.060    16.629  0.522  0.522    1433  74  74  0.148    15.813  0.497  0.497    1362  70  70  0.146    16.718  0.176  0.353    1431  17  32  0.223 0.090 0.080   16.424  0.206  0.577    1405  18  56  0.243 0.080 0.090    23.334 57.413  8.202    2036   4832    716  0.374     -1    apo 
  11722551  5024  77   3.794 0.006   0.430 0.101     2.162  0.054  0.054     273  12  12  0.041     2.214  0.055  0.055     280  12  12  0.042     2.314  0.041  0.065     290   7  10  0.273 0.110 0.110    2.354  0.028  0.050     295   5   7  0.303 0.100 0.100     2.174  0.216  0.185     274     26     20  0.041      0    spc 
  11723674  6118  77   3.806 0.024  -0.050 0.101     2.536  0.211  0.211     607  54  54  0.109     2.544  0.212  0.212     609  54  54  0.109     2.478  0.121  0.077     593  35  20  0.143 0.080 0.080    2.488  0.107  0.088     595  30  21  0.143 0.080 0.080     2.120  0.546  0.243     513    136     68  0.105      0    spc 
  11725564  4983  86   2.936 0.010   0.058 0.060     8.275  0.251  0.251     986  47  47  0.382     8.200  0.249  0.249     977  47  47  0.380     8.244  0.033  0.050     978   5   6  0.363 0.060 0.070    8.251  0.025  0.017     979   5   5  0.363 0.070 0.070     6.888  3.267  1.225     844    405    162  0.374     -1    apo 
  11752358  4983  86   2.727 0.005  -0.752 0.060     8.165  0.164  0.164    1723  74  74  0.092     7.810  0.157  0.157    1648  71  71  0.092     8.114  0.130  0.097    1708  31  26  0.173 0.070 0.070    7.811  0.220  0.110    1640  50  25  0.173 0.070 0.070    10.689 23.422  4.504    2604   4681   1123  0.093      0    apo 
  11757831  6639  77   4.080 0.059  -0.050 0.101     1.958  0.430  0.430     422  93  93  0.110     1.840  0.404  0.404     397  88  88  0.107     1.806  0.110  0.090     392  24  21  0.013 0.080 0.070    1.785  0.107  0.088     387  23  21  0.013 0.080 0.070     2.083  0.302  0.226     435     72     43  0.114      0    spc 
  11759860  4881  86   2.519 0.019  -0.200 0.060    10.990  0.538  0.538    1084  68  68  0.116    11.105  0.544  0.544    1095  68  68  0.116    11.287  0.239  0.068    1098  27  11  0.143 0.080 0.080   11.308  0.290  0.085    1099  29  11  0.143 0.080 0.080    12.336 23.478  2.609    1240   2277    297  0.126      1    apo 
  11760969  4329  86   1.815 0.014   0.066 0.060    20.656  1.469  1.469    1344 111 111  0.104    19.075  1.357  1.357    1241 103 103  0.101    22.546  0.875  0.471    1432  65  30  0.033 0.090 0.100   22.524  0.870  0.469    1429  59  30  0.043 0.090 0.100    77.234 50.146 35.102    3562   4238   1304  0.186     -1    apo 
  11767058  4919  86   2.653 0.008  -0.160 0.060    10.169  0.246  0.246     992  45  45  0.110    10.293  0.249  0.249    1005  45  45  0.111    10.593  0.138  0.021    1034   8   4  0.193 0.070 0.070   10.635  0.223  0.064    1038  14   7  0.183 0.070 0.070    16.628 35.585  4.270    1643   3343    495  0.213      1    apo 
  11769182  4629  86   2.539 0.008   0.049 0.060    10.875  0.259  0.259     905  42  42  0.145    10.324  0.246  0.246     860  40  40  0.138    11.280  0.154  0.051     939  14   7  0.243 0.090 0.100   11.342  0.103  0.092     943  11  10  0.233 0.080 0.080    12.519 29.399  3.528    1026   2443    282  0.181     -1    apo 
  11770790  4412  86   1.928 0.034   0.135 0.060    28.457  2.296  2.296    1539 140 140  0.132    27.534  2.221  2.221    1490 135 135  0.131    31.800  0.727  2.182    1720  44 122  0.233 0.110 0.110   32.238  0.646  2.424    1736  44 131  0.233 0.100 0.110    40.184 86.507 12.358    2459   4436    887  0.301     -1    apo 
  11771760  5795  77   3.668 0.006  -0.050 0.101     2.923  0.059  0.059     622  23  23  0.097     3.026  0.061  0.061     643  24  24  0.100     2.903  0.017  0.020     618   3   3  0.033 0.080 0.080    2.933  0.066  0.022     621  23   3  0.053 0.090 0.100     3.187  1.080  0.450     669    213     97  0.110      0    spc 
  11775398  4708  86   2.408 0.012   0.016 0.060    10.353  0.349  0.349     778  41  41  0.317    10.385  0.350  0.350     780  41  41  0.318    11.156  0.089  0.055     832   7   5  0.133 0.070 0.080   11.156  0.089  0.055     832   7   5  0.133 0.070 0.080    10.155 37.742  2.796     744   2772    198  0.505      1    apo 
  11802939  5868  77   3.710 0.073   0.040 0.101     2.535  0.480  0.480     512  98  98  0.051     2.624  0.497  0.497     530 102 102  0.052     2.679  0.097  0.097     543  22  22  0.073 0.080 0.080    2.703  0.108  0.097     548  24  22  0.073 0.080 0.080     3.157  1.067  0.474     668    193     97  0.062      0    spc 
  11802968  5820  77   3.657 0.011   0.080 0.101     2.581  0.083  0.083     336  15  15  0.040     2.680  0.086  0.086     349  15  15  0.042     2.796  0.063  0.021     345  12   2  0.853 0.080 0.080    2.893  0.030  0.065     359   3  12  0.853 0.070 0.070     2.469  0.316  0.225     318     46     26  0.039      0    spc 
  11804677  4635  86   2.196 0.019  -0.058 0.060    18.518  1.054  1.054    1586 113 113  0.112    17.640  1.004  1.004    1511 108 108  0.111    19.289  0.511  0.681    1643  43  63  0.123 0.080 0.090   19.276  0.530  0.728    1639  45  67  0.123 0.080 0.090    18.746 36.618  4.069    1694   3123    500  0.113     -1    apo 
  11805390  4934  86   2.428 0.024  -0.000 0.060    14.026  0.859  0.859     845  61  61  0.131    13.728  0.841  0.841     827  60  60  0.130    16.156  0.177  0.112     965   9   9  0.133 0.090 0.090   16.226  0.113  0.178     969   8  10  0.123 0.090 0.080    14.118 11.488  2.872     782    692    160  0.140     -1    apo 
  11805460  4715  86   2.485 0.009   0.108 0.060    11.235  0.572  0.572    1175  76  76  0.143    11.308  0.575  0.575    1183  77  77  0.143    11.528  0.232  0.161    1182  27  15  0.133 0.090 0.080   11.546  0.232  0.161    1184  29  17  0.133 0.080 0.080    12.510 44.271  4.580    1394   4520    522  0.148      1    apo 
  11805792  4807  86   2.463 0.008  -0.134 0.060    11.181  0.304  0.304    1773  84  84  0.097    11.243  0.305  0.305    1782  85  85  0.097    11.225  0.157  0.067    1746  31  13  0.123 0.080 0.080   11.226  0.235  0.067    1746  37  13  0.123 0.080 0.080     6.403 11.069  1.444    1118   1878    313  0.096      1    apo 
  11807274  6225  75   4.139 0.016   0.000 0.080     1.600  0.066  0.066     252  13  13  0.051     1.594  0.066  0.066     251  13  13  0.051     1.574  0.014  0.021     248   4   4  0.003 0.080 0.070    1.576  0.014  0.024     248   4   4  0.003 0.080 0.070     1.675  0.135  0.118     265     19     17  0.051      0    spc 
  11808481  4811  86   2.357 0.009  -0.422 0.060    10.598  0.355  0.355    1068  55  55  0.173    10.035  0.336  0.336    1012  52  52  0.173    10.749  0.272  0.299    1061  29  32  0.243 0.080 0.080   10.772  0.272  0.272    1067  29  32  0.243 0.080 0.070    11.463 11.422  2.380    1134   1129    245  0.178     -1    apo 
  11809558  5029  77   3.619 0.012   0.230 0.101     2.987  0.116  0.116     380  20  20  0.055     3.015  0.117  0.117     383  20  20  0.055     2.992  0.108  0.099     374  13  13  0.123 0.100 0.100    2.986  0.107  0.107     373  15  15  0.133 0.100 0.100     3.219  0.423  0.352     412     51     40  0.059      0    spc 
  11817562  5960  77   3.817 0.049   0.090 0.101     2.583  0.387  0.387     635  97  97  0.105     2.634  0.394  0.394     647  99  99  0.106     2.456  0.119  0.098     610  33  27  -0.007 0.080 0.080    2.481  0.123  0.100     615  30  28  -0.007 0.080 0.080     2.851  5.714  0.745     757   1483    212  0.185      0    spc 
  11819363  4826  86   2.614 0.008  -0.455 0.060     9.604  0.225  0.225     529  24  24  0.107     9.066  0.212  0.212     499  23  23  0.104     9.774  0.118  0.295     540   6  13  0.113 0.070 0.080    9.088  0.301  0.116     501  16   7  0.083 0.070 0.070     9.717  1.630  1.223     533     90     54  0.108     -1    apo 
  11819760  4807  86   2.382 0.013  -0.213 0.060    12.158  0.481  0.481    1241  69  69  0.141    12.204  0.483  0.483    1246  69  69  0.141    11.864  0.617  0.561    1187  69  63  0.093 0.080 0.080   11.844  0.617  0.561    1185  69  62  0.093 0.080 0.080    19.549 37.586  5.568    2049   3934    656  0.155      1    apo 
  11820688  4770  86   2.499 0.014   0.051 0.060    12.045  0.458  0.458    1090  59  59  0.071    12.155  0.462  0.462    1100  60  60  0.071    11.638  0.413  0.265    1034  40  26  0.033 0.080 0.080   11.641  0.442  0.265    1035  41  28  0.033 0.080 0.080    11.129 11.012  2.294     998   1019    191  0.077      1    apo 
  11821439  4662  86   2.586 0.007   0.065 0.060    11.203  0.242  0.242    1072  49  49  0.066    10.692  0.231  0.231    1023  46  46  0.065    11.254  0.135  0.101    1072  14  11  0.213 0.080 0.080   11.309  0.124  0.146    1076  16  14  0.203 0.080 0.080     8.533  4.530  1.510     846    411    183  0.064     -1    apo 
  11823838  4931  86   2.544 0.011  -0.436 0.060    11.457  0.360  0.360    1316  65  65  0.214    11.577  0.364  0.364    1330  66  66  0.215    11.408  0.358  0.209    1309  48  31  0.303 0.070 0.070   11.480  0.418  0.268    1312  49  33  0.293 0.070 0.070     7.192  3.390  1.271     846    400    160  0.189      1    apo 
  11855110  4896  86   2.501 0.009  -0.235 0.060    10.856  0.311  0.311    1734  83  83  0.084    10.964  0.314  0.314    1752  84  84  0.084    11.259  0.102  0.136    1759  20  23  0.203 0.070 0.070   11.262  0.135  0.113    1761  23  21  0.203 0.070 0.070    12.408 27.698  3.693    1788   4429    554  0.086      1    apo 
  11862119  5958  77   4.121 0.021  -0.380 0.101     1.383  0.159  0.159     298  36  36  0.077     1.408  0.162  0.162     303  36  36  0.078     1.367  0.045  0.037     296  10   9  0.003 0.080 0.080    1.371  0.045  0.041     297  10   9  0.013 0.080 0.080     1.407  0.171  0.122     307     32     24  0.079      0    spc 
  11869095  4630  86   2.656 0.011   0.219 0.060    10.439  0.315  0.315     837  42  42  0.113     9.996  0.301  0.301     802  40  40  0.110    10.786  0.065  0.033     862   6   5  0.213 0.080 0.080   10.828  0.033  0.076     864   4   6  0.223 0.080 0.080    10.958  4.769  2.120     858    354    157  0.123     -1    apo 
  11870991  4899  86   2.406 0.010  -0.394 0.060     9.894  0.307  0.307    1699  84  84  0.233     9.975  0.309  0.309    1713  84  84  0.233     9.765  0.913  0.107    1638 154  18  0.203 0.070 0.080    9.788  0.966  0.107    1654 187  20  0.183 0.070 0.080     7.833 24.155  1.858    1366   4196    323  0.242      1    apo 
  11873252  4956  77   3.343 0.015  -0.310 0.101     3.685  0.417  0.417     507  60  60  0.133     3.606  0.408  0.408     496  59  59  0.132     3.731  0.273  0.245     517  40  36  0.123 0.080 0.080    3.703  0.300  0.245     513  42  34  0.123 0.080 0.080     2.996  0.994  0.497     404    135     58  0.130      0    spc 
  11904929  4967  86   2.556 0.008  -0.321 0.060    10.678  0.279  0.279     781  36  36  0.077    10.823  0.282  0.282     791  37  37  0.078    11.108  0.111  0.089     799  10   7  0.153 0.070 0.080   11.127  0.144  0.077     800  13   6  0.153 0.070 0.070    14.366 13.149  2.818    1034    891    223  0.124      1    apo 
  11908744  4738  86   2.421 0.011  -0.029 0.060    10.855  0.352  0.352     914  47  47  0.083    10.892  0.354  0.354     917  47  47  0.083    11.154  0.111  0.067     917  10   6  0.153 0.080 0.070   11.154  0.111  0.067     917  10   6  0.153 0.080 0.080    14.974 11.789  3.275    1223   1007    202  0.100      1    apo 
  11911418  5359  77   3.693 0.013  -0.450 0.101     2.582  0.112  0.112     468  25  25  0.117     2.641  0.115  0.115     478  26  26  0.118     2.483  0.063  0.069     450  12  14  0.093 0.080 0.090    2.518  0.061  0.068     456  14  12  0.083 0.090 0.080     2.475  0.372  0.248     448     65     46  0.117      0    spc 
  11913802  4696  86   2.299 0.023  -0.239 0.060     9.837  0.643  0.643    1137  87  87  0.151     9.293  0.608  0.608    1074  82  82  0.150    10.934  0.352  0.270    1235  47  34  0.273 0.080 0.080   10.952  0.351  0.270    1236  47  33  0.273 0.080 0.080    11.803 29.533  3.544    1311   3298    380  0.163     -1    apo 
  11919192  6472  77   3.923 0.015  -0.250 0.101     2.555  0.277  0.277     477  53  53  0.074     2.405  0.261  0.261     449  50  50  0.070     2.190  0.062  0.100     410  13  20  0.043 0.070 0.070    2.174  0.062  0.092     408  13  18  0.053 0.070 0.070     2.260  0.274  0.205     422     51     39  0.067      0    spc 
  11920678  4584  86   2.470 0.009  -0.016 0.060    11.667  0.306  0.306     844  41  41  0.147    11.016  0.289  0.289     798  38  38  0.139    11.576  0.233  0.279     835  18  22  0.263 0.090 0.090   11.567  0.279  0.279     832  23  23  0.273 0.080 0.090    16.069 77.668  6.657    1050   5626    341  0.251     -1    apo 
  11924919  4869  86   2.965 0.006   0.113 0.060     7.070  0.141  0.141     562  24  24  0.133     6.900  0.138  0.138     548  24  24  0.127     7.013  0.098  0.127     553  10   9  0.083 0.070 0.080    6.842  0.082  0.123     538   9  11  0.073 0.080 0.080     6.961  1.434  0.896     539    109     62  0.137     -1    apo 
  11925044  4841  86   3.193 0.006   0.216 0.060     5.543  0.107  0.107     711  31  31  0.241     5.416  0.104  0.104     695  30  30  0.231     5.579  0.101  0.101     723  13  17  0.103 0.080 0.090    5.386  0.097  0.075     695  14  13  0.063 0.090 0.070     4.257  0.926  0.579     558    111     79  0.162     -1    apo 
  11953581  4588  86   2.462 0.008   0.317 0.060    10.591  0.357  0.357     826  44  44  0.090    10.597  0.358  0.358     826  44  44  0.090    11.499  0.136  0.125     877  10  10  0.163 0.070 0.080   11.495  0.136  0.125     878  10  10  0.163 0.070 0.070    12.399 11.331  2.428     988    884    208  0.137      1    apo 
  11953849  4838  86   2.471 0.010  -0.066 0.060    10.855  0.705  0.705    1321 100 100  0.138    10.916  0.709  0.709    1329 101 101  0.138    11.287  0.308  0.085    1342  38  11  0.123 0.080 0.080   11.281  0.319  0.091    1343  41  14  0.123 0.080 0.080    13.265 39.310  5.127    1667   4762    649  0.140      1    apo 
  11955410  4833  86   2.434 0.010  -0.143 0.060    10.842  0.400  0.400    1143  62  62  0.092    10.880  0.401  0.401    1147  62  62  0.092    11.118  0.133  0.083    1141  16   9  0.163 0.080 0.070   11.120  0.133  0.083    1141  17   9  0.163 0.080 0.070     8.490  3.624  1.449     914    357    143  0.091      1    apo 
  11960470  4818  86   2.511 0.007  -0.030 0.060    12.571  0.391  0.391     730  37  37  0.165    12.131  0.377  0.377     705  36  36  0.162    12.185  0.336  0.421     699  22  26  0.123 0.080 0.080   12.272  0.254  0.472     703  17  29  0.133 0.080 0.090    10.885  4.244  1.591     644    230    102  0.164     -1    apo 
  11961034  4617  86   2.388 0.011   0.134 0.060    11.444  0.369  0.369     868  45  45  0.125    10.892  0.351  0.351     826  43  43  0.122    11.370  0.136  0.182     842  11  16  0.043 0.080 0.080   11.370  0.136  0.188     843  12  17  0.043 0.080 0.080     7.538 13.273  1.659     609   1019    122  0.127     -1    apo 
  11962180  6162  77   3.977 0.021   0.070 0.101     1.985  0.327  0.327     439  73  73  0.075     1.994  0.328  0.328     441  74  74  0.075     2.002  0.082  0.090     443  18  21  0.073 0.080 0.080    2.002  0.074  0.082     443  18  21  0.073 0.080 0.080     2.451  0.500  0.312     543    109     68  0.088      0    spc 
  11968749  4992  77   3.344 0.004  -0.120 0.101     4.141  0.074  0.074     378  15  15  0.079     4.082  0.073  0.073     372  14  14  0.077     4.126  0.019  0.068     374   3   7  0.143 0.080 0.080    4.112  0.031  0.099     373   3  10  0.143 0.080 0.090     4.121  0.453  0.358     378     38     33  0.080      0    spc 
  11969378  4783  86   2.492 0.007   0.002 0.060    10.760  0.274  0.274     579  27  27  0.089    10.831  0.276  0.276     583  27  27  0.090    11.309  0.034  0.079     595   3   5  0.193 0.070 0.070   11.317  0.045  0.034     595   3   4  0.193 0.070 0.070    14.971  5.707  2.854     821    333    148  0.113      1    apo 
  11970987  4893  86   2.565 0.011  -0.136 0.060    11.338  0.489  0.489    1384  80  80  0.118    11.478  0.495  0.495    1401  81  81  0.119    11.281  0.337  0.112    1362  44  17  0.143 0.080 0.070   11.348  0.389  0.180    1368  57  22  0.153 0.080 0.080    12.680 27.957  3.226    1529   3312    382  0.364      1    apo 
  11971746  5882  77   4.236 0.019   0.170 0.101     1.400  0.091  0.091     231  16  16  0.042     1.411  0.091  0.091     233  17  17  0.042     1.382  0.028  0.031     229   5   6  0.043 0.080 0.080    1.387  0.028  0.031     231   5   6  0.043 0.080 0.080     1.415  0.097  0.081     234     14     12  0.043      0    spc 
  11973853  5008  86   3.216 0.006  -0.116 0.060     5.171  0.100  0.100     789  33  33  0.154     5.083  0.098  0.098     775  33  33  0.152     5.128  0.102  0.061     783  16   9  0.073 0.080 0.070    5.008  0.150  0.070     766  23  13  0.063 0.080 0.080     4.747  2.853  0.856     767    423    154  0.157     -1    apo 
  12003742  5067  86   2.679 0.016  -0.128 0.060    10.737  0.444  0.444    1660  93  93  0.089    10.915  0.452  0.452    1688  94  94  0.089    11.038  0.509  0.424    1682  80  65  0.143 0.080 0.080   11.168  0.429  0.525    1704  73  89  0.133 0.080 0.080    17.482 30.410  8.515    2655   4824   1316  0.090      1    apo 
  12005162  4953  86   3.111 0.005  -0.197 0.060     5.198  0.098  0.098     520  22  22  0.063     5.079  0.096  0.096     508  22  22  0.062     5.201  0.086  0.016     518   9   3  0.103 0.080 0.070    5.018  0.160  0.030     498  16   4  0.103 0.070 0.070     5.160  0.972  0.648     520     95     63  0.063     -1    apo 
  12007558  4866  86   2.345 0.013  -0.491 0.060    10.047  2.067  2.067    1554 325 325  0.133     9.703  1.996  1.996    1501 314 314  0.133    11.244  1.405  0.757    1706 233 126  0.253 0.080 0.090   11.244  1.405  0.757    1692 240 120  0.253 0.080 0.080    17.166 28.683  6.884    2086   4690    586  0.137     -1    apo 
  12009504  6179  77   4.233 0.004  -0.080 0.101     1.458  0.024  0.024     136   5   5  0.048     1.430  0.024  0.024     134   5   5  0.046     1.426  0.013  0.019     133   1   3  0.093 0.080 0.070    1.427  0.011  0.011     133   1   1  0.123 0.070 0.070     1.540  0.068  0.068     143      5      5  0.054      0    spc 
  12017985  5037  86   2.176 0.008  -1.978 0.060    14.397  0.385  0.385    1189  55  55  0.187    13.756  0.368  0.368    1136  52  52  0.186    14.396  0.358  0.429    1184  35  32  0.363 0.060 0.060   13.837  0.417  0.375    1140  34  34  0.353 0.060 0.060    15.443 67.283  6.511    1338   5521    571  0.206     -1    apo 
  12020532  5286  77   3.504 0.010   0.040 0.101     4.036  0.212  0.212     548  34  34  0.079     4.137  0.217  0.217     562  35  35  0.079     3.813  0.076  0.053     515  16   7  0.183 0.120 0.120    3.836  0.091  0.053     516  22   6  0.123 0.110 0.100     4.078  0.680  0.510     551     92     66  0.079      0    spc 
  12055375  5636  77   4.123 0.015  -0.360 0.101     1.622  0.083  0.083     338  20  20  0.071     1.662  0.085  0.085     346  21  21  0.072     1.415  0.025  0.020     296   6   5  0.093 0.080 0.080    1.431  0.026  0.023     299   6   5  0.093 0.080 0.080     1.759  1.143  0.429     362    245     64  0.078      0    spc 
  12056767  4832  86   2.458 0.011  -0.140 0.060    10.625  0.337  0.337     809  41  41  0.134    10.661  0.338  0.338     812  41  41  0.135    11.180  0.100  0.067     837   8   6  0.143 0.070 0.080   11.190  0.100  0.067     837   9   6  0.143 0.070 0.080     8.803  4.041  1.347     678    305    102  0.130      1    apo 
  12058443  4892  77   3.461 0.008   0.150 0.101     3.361  0.085  0.085     472  21  21  0.129     3.343  0.085  0.085     469  21  21  0.128     3.406  0.051  0.101     473   8  14  0.183 0.090 0.090    3.349  0.091  0.091     466  14  14  0.173 0.090 0.100     3.129  0.862  0.492     428    121     54  0.127      0    spc 
  12067001  4919  86   2.553 0.010  -0.284 0.060    11.831  0.641  0.641    1447  96  96  0.119    11.420  0.618  0.618    1397  92  92  0.119    11.914  0.169  0.676    1442  29  82  0.153 0.070 0.070   11.917  0.169  0.676    1444  31  77  0.153 0.070 0.070    13.646 45.247  6.033    1689   5397    864  0.306     -1    apo 
  12068975  6004 102   4.318 0.020  -0.380 0.100     1.178  0.088  0.088     335  28  28  0.068     1.164  0.087  0.087     331  28  28  0.067     1.110  0.031  0.028     319  10  10  -0.037 0.090 0.080    1.113  0.028  0.028     319  10  10  -0.037 0.090 0.080     0.965  0.190  0.119     270     55     31  0.059      0    spc 
  12069127  6276  77   3.914 0.007   0.080 0.101     2.332  0.051  0.051     423  15  15  0.085     2.292  0.050  0.050     416  15  15  0.085     2.289  0.031  0.031     418   7   7  -0.007 0.080 0.080    2.265  0.025  0.030     414   6   5  0.003 0.080 0.070     2.855  0.538  0.307     536     96     67  0.089      0    spc 
  12069424  5784  77   4.288 0.003   0.020 0.101     1.207  0.019  0.019      20   1   1  0.000     1.226  0.020  0.020      21   1   1  0.000     1.201  0.017  0.019      20   0   0  0.193 0.110 0.110    1.217  0.015  0.016      20   0   0  0.193 0.100 0.110     1.257  0.039  0.034      21      0      0  -0.005      0    spc 
  12070114  4751  86   2.511 0.009   0.053 0.060    11.677  0.315  0.315    1198  57  57  0.106    11.771  0.318  0.318    1208  57  57  0.106    11.501  0.356  0.178    1161  39  18  0.113 0.070 0.080   11.534  0.309  0.214    1166  36  21  0.113 0.070 0.080    15.755 42.012  5.729    1626   4311    498  0.247      1    apo 
  12101990  4769  86   2.391 0.010  -0.255 0.060    10.292  0.386  0.386    1902 104 104  0.109    10.249  0.385  0.385    1894 103 103  0.109    10.806  0.164  0.300    1960  40  64  0.193 0.070 0.080   10.783  0.191  0.300    1963  36  65  0.193 0.070 0.080     5.406 25.054  2.004    1149   4606    432  0.111      1    apo 
  12109442  4909  86   2.372 0.013  -0.528 0.060     9.881  0.764  0.764    1051  91  91  0.148     9.359  0.723  0.723     996  86  86  0.146    10.306  0.361  0.253    1075  41  30  0.143 0.070 0.080   10.342  0.361  0.289    1079  41  34  0.143 0.070 0.070    20.663 41.807  6.194    2351   4320    900  0.276     -1    apo 
  12115227  4849  86   2.899 0.005  -0.693 0.060     6.013  0.108  0.108     456  19  19  0.064     5.630  0.102  0.102     427  18  18  0.061     6.131  0.074  0.012     472   5   3  0.153 0.070 0.060    5.838  0.044  0.106     448   4   9  0.113 0.070 0.070    11.493 52.361  3.273     819   3784    223  0.250      0    apo 
  12116644  5025  86   2.742 0.009  -0.109 0.060    10.514  0.275  0.275     763  35  35  0.085    10.417  0.272  0.272     756  35  35  0.085    10.507  0.378  0.252     754  25  27  0.103 0.080 0.070   10.894  0.022  0.415     784   4  30  0.113 0.070 0.070    13.808 76.026  5.632     994   5482    313  0.142     -1    apo 
  12117099  4896  86   2.399 0.011  -0.585 0.060    10.700  0.481  0.481     842  50  50  0.090    10.729  0.483  0.483     844  50  50  0.090    10.549  0.355  0.291     819  32  23  0.123 0.070 0.070   10.591  0.428  0.311     821  39  24  0.123 0.070 0.070    12.295  5.914  2.365     990    476    190  0.097      1    apo 
  12117868  5957  77   4.224 0.031  -0.110 0.101     1.270  0.099  0.099     197  16  16  0.052     1.291  0.100  0.100     200  17  17  0.052     1.297  0.030  0.030     202   5   5  -0.007 0.080 0.080    1.304  0.029  0.027     204   5   5  -0.007 0.080 0.080     1.331  0.076  0.076     206     10     10  0.054      0    spc 
  12120230  4785  86   2.611 0.008  -0.308 0.060     9.667  0.234  0.234    1059  49  49  0.132     9.137  0.221  0.221    1001  46  46  0.129     9.782  0.147  0.368    1072  19  39  0.083 0.080 0.080    9.262  0.259  0.212    1016  28  25  0.093 0.080 0.080     6.704 19.550  1.504     667   1943    169  0.143     -1    apo 
  12120327  4772  86   2.448 0.011  -0.089 0.060    11.450  0.448  0.448     832  46  46  0.099    11.507  0.450  0.450     836  46  46  0.099    11.209  0.355  0.089     803  29  10  0.043 0.080 0.080   11.220  0.391  0.112     802  30   8  0.043 0.080 0.080    11.901 40.272  3.222     954   2997    333  0.137      1    apo 
  12122151  4747  86   2.613 0.009  -0.086 0.060    10.492  0.260  0.260     624  29  29  0.150    10.008  0.248  0.248     595  28  28  0.149    10.864  0.076  0.076     647   5   5  0.243 0.070 0.070   10.871  0.076  0.054     648   5   4  0.253 0.070 0.070    11.800  4.162  1.892     700    254     93  0.300     -1    apo 
  12156916  6373  77   4.128 0.018  -0.400 0.101     1.542  0.076  0.076     222  13  13  0.057     1.508  0.074  0.074     217  12  12  0.057     1.498  0.037  0.031     216   6   6  0.003 0.070 0.070    1.493  0.034  0.031     214   6   5  0.003 0.070 0.070     1.672  0.154  0.115     242     19     16  0.060      0    spc 
  12157006  4848  86   2.504 0.015  -0.212 0.060    11.984  0.527  0.527     680  40  40  0.132    12.089  0.532  0.532     686  40  40  0.132    11.502  0.643  0.300     647  37  19  0.103 0.080 0.080   11.520  0.650  0.300     646  41  19  0.103 0.080 0.080    13.588  7.493  2.498     800    441    160  0.145      1    apo 
  12169845  4592  86   2.394 0.008   0.038 0.060    14.944  0.377  0.377    1341  66  66  0.140    14.257  0.359  0.359    1280  63  63  0.139    14.472  0.650  0.087    1292  58  12  0.133 0.100 0.090   14.040  0.421  0.246    1249  37  25  0.133 0.100 0.090     9.012 49.589  3.306     752   4383    214  0.321     -1    apo 
  12202431  4699  86   2.488 0.010  -0.064 0.060    11.060  0.386  0.386     732  39  39  0.072    11.080  0.386  0.386     733  39  39  0.072    11.312  0.113  0.079     742   8   7  0.133 0.080 0.080   11.317  0.136  0.079     742  10   7  0.133 0.080 0.080     8.968  3.596  1.541     615    230    115  0.069      1    apo 
  12252278  4029  86   1.280 0.072  -0.350 0.060    38.929  6.839  6.839    2283 414 414  0.184    36.215  6.362  6.362    2124 386 386  0.184    41.613  3.735  3.396    2461 216 216  0.073 0.310 0.240   40.933  3.714  3.342    2429 221 221  0.083 0.310 0.250    17.025 83.683  6.437    1163   4901    446  0.184     -1    apo 
  12252410  4621  86   2.604 0.006   0.051 0.060     9.667  0.197  0.197     909  41  41  0.110     9.161  0.187  0.187     861  39  39  0.109     9.690  0.170  0.292     902  18  27  0.173 0.080 0.080    8.987  0.360  0.262     832  40  24  0.093 0.110 0.090     7.559  3.498  1.499     724    338    135  0.109     -1    apo 
  12253255  6297  77   3.920 0.058   0.140 0.101     2.517  0.440  0.440     678 120 120  0.115     2.435  0.426  0.426     656 116 116  0.114     2.313  0.105  0.095     625  28  28  0.043 0.080 0.080    2.303  0.101  0.101     621  28  28  0.043 0.080 0.080     3.385  6.291  0.699     912   1697    212  0.145      0    spc 
  12257026  4662  86   2.400 0.010   0.127 0.060    10.377  0.324  0.324    1002  51  51  0.083    10.393  0.324  0.324    1004  52  52  0.083    11.244  0.078  0.067    1059   8   6  0.143 0.080 0.080   11.247  0.078  0.067    1060   8   6  0.143 0.080 0.080    21.731 45.377  6.482    1900   4434    512  0.241      1    apo 
  12258514  5964  77   4.129 0.003  -0.000 0.101     1.595  0.026  0.026      80   3   3  0.017     1.612  0.026  0.026      81   3   3  0.017     1.595  0.008  0.026      80   1   1  0.073 0.080 0.080    1.603  0.022  0.011      80   2   1  0.073 0.080 0.080     1.644  0.058  0.051      82      2      1  0.017      0    spc 
  12264089  4692  86   2.507 0.008  -0.195 0.060    10.129  0.257  0.257    1248  59  59  0.079     9.531  0.242  0.242    1174  55  55  0.077    10.087  0.398  0.253    1228  48  35  0.143 0.100 0.080    9.333  1.592  0.187    1134 206  23  0.123 0.200 0.090     8.591 44.049  3.478     960   5470    304  0.148     -1    apo 
  12265063  5968  77   4.077 0.076  -0.170 0.101     1.726  0.327  0.327     323  62  62  0.050     1.738  0.329  0.329     325  62  62  0.050     1.604  0.056  0.051     301  12  11  0.053 0.080 0.080    1.618  0.058  0.053     303  12  11  0.053 0.080 0.080     1.522  0.732  0.275     286    142     49  0.050      0    spc 
  12265509  4986  86   2.898 0.006   0.108 0.060     8.607  0.183  0.183    1177  51  51  0.130     8.722  0.185  0.185    1192  51  51  0.131     8.661  0.043  0.052    1170   7   7  0.133 0.070 0.070    8.701  0.035  0.078    1175   7   7  0.133 0.070 0.080     5.036  2.196  0.878     695    301    110  0.107      1    apo 
  12304142  6053  77   4.048 0.019   0.080 0.101     1.789  0.102  0.102     227  15  15  0.112     1.809  0.103  0.103     230  15  15  0.113     1.786  0.036  0.054     227   6   8  0.023 0.080 0.080    1.798  0.036  0.045     228   5   6  0.023 0.080 0.080     2.086  0.186  0.163     265     24     19  0.123      0    spc 
  12304485  4835  86   2.372 0.013  -0.393 0.060    11.017  0.446  0.446     991  57  57  0.188    10.471  0.424  0.424     942  54  54  0.187    10.857  0.398  0.299     961  38  31  0.183 0.070 0.070   10.907  0.365  0.299     961  38  27  0.183 0.070 0.080    13.306 14.590  2.806    1152   1316    263  0.198     -1    apo 
  12305574  4528  86   2.363 0.011   0.211 0.060    10.224  0.335  0.335     947  50  50  0.160    10.250  0.336  0.336     950  50  50  0.160    11.216  0.133  0.167    1017  16  18  0.133 0.090 0.080   11.219  0.148  0.181    1020  16  19  0.143 0.080 0.080    20.058 49.561  6.758    1695   4563    548  0.193      1    apo 
  12307366  4983  77   3.428 0.004   0.060 0.101     3.877  0.074  0.074     596  23  23  0.135     3.843  0.073  0.073     590  23  23  0.134     3.857  0.070  0.052     589  13   8  0.143 0.090 0.080    3.823  0.063  0.040     585  11   7  0.153 0.080 0.080     3.373  1.059  0.605     524    175     78  0.129      0    spc 
  12314910  4516  86   2.277 0.010  -0.275 0.060    14.177  0.452  0.452    1578  82  82  0.127    13.262  0.423  0.423    1476  77  77  0.127    14.413  0.506  0.506    1610  62  57  0.283 0.090 0.090   13.737  0.553  0.498    1530  62  56  0.293 0.100 0.100    12.690 28.520  3.169    1511   3191    456  0.153     -1    apo 
  12314927  4515  86   2.052 0.019  -0.241 0.060    18.495  0.894  0.894    1549  98  98  0.127    17.317  0.837  0.837    1451  92  92  0.126    19.230  1.054  0.949    1597  88  88  0.213 0.090 0.090   18.253  1.818  0.979    1517 151  93  0.203 0.100 0.090    15.596 24.074  2.778    1429   2012    322  0.130     -1    apo 
  12316100  4409  86   2.028 0.014  -0.101 0.060    20.303  0.789  0.789    1296  74  74  0.185    19.136  0.744  0.744    1221  70  70  0.184    20.881  0.500  0.333    1335  32  21  0.223 0.090 0.100   20.802  0.417  0.833    1329  32  52  0.233 0.090 0.100    15.400 14.099  3.021     992    912    210  0.185     -1    apo 
  12317678  6580  77   4.073 0.004  -0.280 0.101     1.948  0.032  0.032     153   5   5  0.018     1.802  0.030  0.030     142   5   5  0.018     1.850  0.022  0.030     145   2   3  0.063 0.070 0.070    1.809  0.011  0.033     142   2   2  0.123 0.060 0.060     2.117  0.140  0.140     166     11      9  0.020      0    spc 
  12352180  6124  77   3.980 0.019   0.070 0.101     1.932  0.093  0.093     173  10  10  0.056     1.953  0.094  0.094     175  10  10  0.056     1.973  0.030  0.069     174   4   6  0.323 0.120 0.120    1.977  0.028  0.048     175   4   5  0.323 0.120 0.120     2.635  0.161  0.161     235     13     12  0.061      0    spc 
  12365293  5045  86   2.890 0.006  -0.036 0.060     9.151  0.197  0.197     839  36  36  0.130     9.341  0.201  0.201     856  37  37  0.130     8.819  0.071  0.044     804   6   5  0.053 0.070 0.070    8.888  0.355  0.067     809  32   6  0.053 0.080 0.070     9.187  4.409  1.763     829    422    126  0.131      1    apo 
  12366537  4772  86   2.582 0.006  -0.147 0.060    11.253  0.223  0.223     910  40  40  0.148    10.720  0.213  0.213     867  38  38  0.145    11.187  0.371  0.116     904  30  11  0.253 0.080 0.070   11.442  0.139  0.325     924  14  28  0.263 0.070 0.070     7.678  2.563  1.282     640    214    107  0.132     -1    apo 
  12366681  6031  80   3.796 0.015   0.150 0.101     2.700  0.106  0.106     286  14  14  0.080     2.730  0.107  0.107     289  14  14  0.080     2.703  0.028  0.036     287   4   4  0.063 0.080 0.080    2.713  0.019  0.038     288   3   3  0.063 0.080 0.070     3.517  0.512  0.342     378     50     39  0.088      0    spc 
  12406029  4850  86   2.452 0.011  -0.276 0.060    10.836  0.332  0.332    1582  78  78  0.165    10.879  0.334  0.334    1588  79  79  0.165    11.094  0.154  0.099    1593  26  17  0.213 0.070 0.070   11.108  0.182  0.116    1593  32  16  0.223 0.070 0.070     6.455 28.612  2.289    1011   4171    288  0.169      1    apo 
  12454554  4773  86   2.489 0.008  -0.303 0.060    12.011  0.293  0.293    1262  59  59  0.202    11.357  0.277  0.277    1194  56  56  0.199    12.030  0.289  0.361    1265  35  38  0.223 0.090 0.110   12.067  0.340  0.631    1267  40  69  0.233 0.090 0.110     3.628  6.431  0.804     394    702     88  0.135     -1    apo 
  12459729  4040  86   1.223 0.008  -0.266 0.060    40.632  4.599  4.599    2522 308 308  0.344    37.511  4.246  4.246    2328 284 284  0.344    42.782  4.676  3.117    2664 301 219  0.003 0.290 0.210   42.393  5.065  3.117    2636 311 208  0.013 0.290 0.210    76.309 57.345 39.236    6814   2056   3906  0.344     -1    apo 
  12470054  4829  86   3.110 0.005   0.098 0.060     5.375  0.109  0.109     742  32  32  0.145     5.245  0.107  0.107     724  32  32  0.143     5.335  0.095  0.123     737  13  21  0.053 0.080 0.080    5.227  0.024  0.157     719  13  20  0.043 0.080 0.080     3.686  2.303  0.691     521    323     94  0.128      0    apo 
  12506130  4895  86   2.491 0.009  -0.335 0.060    10.991  0.298  0.298     852  40  40  0.155    11.087  0.301  0.301     859  40  40  0.155    11.149  0.167  0.134     854  14  12  0.143 0.070 0.070   11.185  0.167  0.151     856  15  12  0.143 0.070 0.070    14.893 18.656  3.245    1152   1418    247  0.199      1    apo 
  12506290  4632  86   2.442 0.010   0.201 0.060    10.921  0.333  0.333    1228  62  62  0.165    10.964  0.335  0.335    1233  62  62  0.165    11.375  0.147  0.045    1254  17   7  0.163 0.080 0.080   11.371  0.159  0.045    1254  19   7  0.163 0.080 0.080    10.929 47.314  3.640    1357   5319    570  0.173      1    apo 
  12507240  5915  77   4.008 0.015   0.000 0.101     1.954  0.172  0.172     360  34  34  0.078     1.991  0.175  0.175     367  34  34  0.079     1.801  0.096  0.056     333  19  12  0.073 0.080 0.080    1.816  0.096  0.064     335  20  12  0.083 0.080 0.080     2.218  0.400  0.222     420     65     47  0.088      0    spc 
  12508433  5315  77   3.829 0.004   0.230 0.101     2.201  0.039  0.039     165   6   6  0.026     2.279  0.040  0.040     171   7   7  0.026     2.230  0.034  0.030     165   3   3  0.223 0.090 0.090    2.280  0.016  0.030     169   2   3  0.193 0.090 0.080     2.068  0.122  0.105     155      7      6  0.024      0    spc 
  12600075  4954  86   2.485 0.007  -0.561 0.060    11.169  0.362  0.362    1553  78  78  0.172    11.299  0.366  0.366    1571  79  79  0.173    11.151  0.341  0.227    1539  55  35  0.233 0.070 0.080   11.305  0.341  0.341    1564  52  52  0.233 0.070 0.070     6.317 19.450  1.691     967   2771    332  0.174      1    apo 
  12645107  4882  86   2.385 0.012  -0.206 0.060    11.035  0.377  0.377    1365  71  71  0.165    11.075  0.379  0.379    1370  71  71  0.165    10.787  0.266  0.244    1292  37  33  0.113 0.070 0.070   10.792  0.250  0.250    1293  36  36  0.113 0.070 0.070     9.773 21.644  2.705    1269   2790    310  0.172      1    apo 
  12647227  4789  86   2.489 0.009  -0.508 0.060    10.844  0.280  0.280     589  28  28  0.178    10.154  0.262  0.262     552  26  26  0.170    10.874  0.244  0.217     591  15  15  0.193 0.130 0.100   10.853  0.322  0.966     588  19  56  0.223 0.120 0.140    13.315  3.248  1.804     726    171     95  0.199     -1    apo 
  12647649  4972  86   2.419 0.009  -0.466 0.060    10.072  0.365  0.365    1025  54  54  0.170    10.179  0.369  0.369    1036  54  54  0.172    10.758  0.163  0.271    1073  19  30  0.183 0.080 0.070   10.785  0.174  0.217    1076  20  24  0.183 0.070 0.070    18.369 51.956  7.993    1766   5300    757  0.228      1    apo 
  12735580  5926  77   4.056 0.036   0.080 0.101     2.011  0.220  0.220     474  54  54  0.118     2.024  0.222  0.222     476  54  54  0.119     1.793  0.074  0.066     424  18  18  0.063 0.080 0.080    1.813  0.067  0.067     427  18  18  0.063 0.080 0.080     1.914  0.253  0.197     442     66     46  0.114      0    spc 

